The critical O(N) CFT: Methods and conformal data

The critical $O(N)$ CFT in spacetime dimensions $2 < d < 4$ is one of the most important examples of a conformal field theory, with the Ising CFT at $N=1$, $2 \leq d < 4$, as a notable special case. Apart from numerous physical applications, it serves frequently as a concrete testing ground for new approaches and techniques based on conformal symmetry. In the perturbative limits - the $4-\varepsilon$ expansion, the large $N$ expansion and the $2+\tilde\epsilon$ expansion - a lot of conformal data have been computed over the years. In this report, we give an overview of the critical $O(N)$ CFT, including some methods to study it, and present a large collection of conformal data. The data, extracted from the literature and supplemented by many additional computations of order $\varepsilon$ anomalous dimensions, are made available through an ancillary data file.

==> anc/ONdata.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Initial data*)


(* ::Section:: *)
(*Information*)


(* ::Text:: *)
(*------------------------------------*)
(**)
(*Version 4.3, 21 November 2025*)
(**)
(*J. Henriksson, "The critical O(N) CFT:  methods and conformal data". [ https://arxiv.org/abs/2201.09520 ]*)
(*Github repository: https://github.com/johhen1/ON-model/ *)
(**)
(*Please report any errors to the author at the email address associated with the Arxiv submission account. *)


(* ::Subsection::Closed:: *)
(*Revision history*)


(* ::Text:: *)
(*Changes made compared to v. 1.0*)
(**)
(*DeltaE[Op[O,4,2]] constant shift corrected*)
(*DeltaE[Op[O,4,3]] constant shift corrected*)
(*OpeE[Op[E,0,2]] corrected*)
(*OpeE[Op[E,2,2]] added exact order e^3 result*)
(*OpeE[ONF6[l]] missing overall prefactor added*)
(*constVal[6] removed*)
(*DeltaE[Op[Tm[3],0,1]] added order e^5 and e^6 results*)
(*DeltaE[Op[T,0,2]] added order e^6 result*)
(*DeltaE[Op[Tm[4],0,1]] added order e^6 result*)
(*DeltaE[Op[Tm[5],0,1]] added order e^4 and e^5 results*)
(*DeltaE[Op[Tm[6],0,1]] added order e^4 and e^5 results*)
(*DeltaE[ONF3[m]] added order e^5 result*)
(*OpeE[Op[O,0,1],Op[E,0,1],IsingF3[l]] added order e^1 result*)
(*OpeE[Op[E,0,1],Op[E,0,1],IsingF2[l]] added order e^2 result*)
(*OpeE[Op[V,0,1],Op[S,0,1],Op[V,0,1]] added*)
(*DeltaE[IsingF3[l]] added order e^2 result*)
(*OpeE[Op[E,2,3]] added *)
(*OpeE[Op[T,0,1],Op[T,0,1],ONF4[l]] added*)
(*OpeE[Op[T,0,1],Op[T,0,1],Op[S,0,3]] added*)
(*OpeE[Op[T,0,1],Op[T,0,1],Op[B4,0,1]] added*)
(*OpeE[Op[E,0,1],Op[E,0,1],Op[E,4,1]] correctly implemented*)
(*OpeE[Op[E,0,1],Op[E,0,1],Op[E,2,5]] added*)
(*OpeE[Op[E,0,1],Op[E,0,1],Op[E,2,6]] added*)
(*OpeE[Op[E,0,1],Op[E,0,1],Op[E,4,4]] added*)
(*OpeE[Op[E,0,1],Op[E,0,1],Op[E,4,5]] added*)
(**)
(*order e^2 results added for:*)
(*DeltaE[Op[O,2,1]], DeltaE[Op[O,3,1]], DeltaE[Op[O,4,1]], DeltaE[Op[O,5,1]], DeltaE[Op[O,6,2]], DeltaE[Op[O,7,1]], DeltaE[Op[O,8,2]], DeltaE[Op[O,9,2]], OpeE[Op[E,0,1],Op[E,0,1],Op[E,6,1]], OpeE[Op[E,0,1],Op[E,0,1],Op[E,8,1]], OpeE[Op[E,0,1],Op[E,0,1],Op[E,10,1]], OpeE[Op[E,0,1],Op[E,0,1],Op[E,12,1]], OpeE[Op[E,0,1],Op[E,0,1],Op[E,14,1]], OpeE[Op[E,0,1],Op[E,0,1],Op[E,16,1]], OpeE[Op[E,0,1],Op[E,0,1],Op[E,18,1]], OpeE[Op[E,0,1],Op[E,0,1],Op[E,20,1]]*)


(* ::Text:: *)
(*Changes made compared to v.2.0*)
(**)
(*OpeE[Op[O,0,1],Op[E,0,1],Op[O,0,2] missing "ord e^3" added*)
(*ValueE[RGgamma[g]] corrected ord e^9 to ord g^9*)
(**)
(*Changes compared to v.2.1*)
(**)
(*Added O(e^2) results for twist-3 operators (genuinely new, computed using dilatation operator confirmed in 2401.10986)*)
(*DeltaE[Op[Tm[3],0,1]], DeltaE[Op[T,0,2]]  and DeltaE[Op[Tm[4],0,1]], corrected notation mz[3,5] to mz[5,3]*)
(*DeltaE[ONF3[m]], added e^6 results (genuinely new, from 2208.04612). Consequently updated DeltaE[Op[Tm[5],0,1]] and DeltaE[Op[Tm[6],0,1]]*)
(**)
(*Changes in v4.3 compared to v3.0*)
(**)
(*Added all new data from https://arxiv.org/abs/2507.12518 and WIP, including some data extracted from https://arxiv.org/abs/2105.12742 (JHEP 09 (2021) 014) and https://inspirehep.net/literature/2816830 (Roosmale Nepveu thesis).*)
(*Added new O(N) family ONF12 of the leading spin-2 operator in the Tm[m] representation*)
(*Corrected YT[{1,1,1}] to give A3*)
(*Implemented the non-TS operators of table 15*)
(*Implemented several new operators*)
(*Added the critical coupling*)


(* ::Section::Closed:: *)
(*Set-up*)


BeginPackage["ONdata`"]


(* ::Section::Closed:: *)
(*Function information*)


DeltaE::usage = "DeltaE[Op] gives the scaling dimension of Op in the d = 4 - e expansion." 


DeltaN::usage = "DeltaN[Op] gives the scaling dimension of Op in the large N expansion for mu = d/2." 


DeltaZ::usage = "DeltaZ[Op] gives the scaling dimension of Op in the non-linear sigma model in the 2+e expansion. This is only implemented for a limited set of operators." 


ValueE::usage = "ValueE[q] gives the value of the quantity q in the d = 4 - e expansion." 


ValueN::usage = "ValueN[q] gives the value of the quantity q in the large N expansion for mu = d/2." 


ValueZ::usage = "ValueZ[q] gives the value of the quantity q in the non-linear sigma model in the 2+e expansion. This is only implemented for a limited set of quantities." 


z::usage = "z[i] denotes Riemann's zeta values Zeta[i]."


mz::usage = "mz[i,j,...] denotes the multiple zeta values. Use multiZetaSub to replace by numerical values."


P711::usage = "P711 denotes the constant \!\(\*SubscriptBox[\(P\), \(7, 11\)]\), also implemented as const[4]."


Op::usage = "Op[R,l,i] denotes the operator in the representation R and spin l with \!\(\*SuperscriptBox[\(i\), \(th\)]\) lowest scaling dimension."


ord::usage = "The term ord \!\(\*SuperscriptBox[\(x\), \(k\)]\) denotes not computed resuts at O(\!\(\*SuperscriptBox[\(x\), \(k\)]\))."


e::usage = "e denotes \[Epsilon] in the d = 4 - \[Epsilon] expansion, and \!\(\*OverscriptBox[\(\[Epsilon]\), \(~\)]\) in the non-linear sigma model in the d = 2 + \!\(\*OverscriptBox[\(\[Epsilon]\), \(~\)]\) expansion"


n::usage = "n denotes the parameter n of the O(n) global symmetry."


mu::usage = "mu denotes d/2 for the spacetime dimension d."


OpeE::usage = "OpeE[Op1,Op2,Op3] gives the squared OPE coefficient \!\(\*SuperscriptBox[SubscriptBox[\(\[Lambda]\), \(Op1, Op2, Op3\)], \(2\)]\) in the d = 4 - e expansion. OpeE[Op] gives the squared OPE coefficient \!\(\*SuperscriptBox[SubscriptBox[\(\[Lambda]\), \(\[Phi], \[Phi], Op\)], \(2\)]\) of Op in the \[Phi]*\[Phi] OPE, in the d = 4 - e expansion." 


OpeN::usage = "OpeN[Op] gives the squared OPE coefficient \!\(\*SuperscriptBox[SubscriptBox[\(c\), \(Op1, Op2, Op3\)], \(2\)]\) in the large N expansion for mu = d/2. OpeN[Op] gives the squared OPE coefficient \!\(\*SuperscriptBox[SubscriptBox[\(\[Lambda]\), \(\[Phi], \[Phi], Op\)], \(2\)]\)  of Op in the \[Phi]*\[Phi] OPE, in the large N expansion for mu = d/2." 


(* ::Subsection:: *)
(*Other observables*)


CT::usage = "\!\(\*SubscriptBox[\(C\), \(T\)]\)/\!\(\*SubscriptBox[\(C\), \(T, free\)]\)."


CJ::usage = "\!\(\*SubscriptBox[\(C\), \(J\)]\)/\!\(\*SubscriptBox[\(C\), \(J, free\)]\)."


alpha::usage = "Critical exponent \[Alpha]."


beta::usage = "Critical exponent \[Beta]."


gamma::usage = "Critical exponent \[Gamma]."


delta::usage = "Critical exponent \[Delta]."


eta::usage = "Critical exponent \[Eta]."


nu::usage = "Critical exponent \[Nu]."


phic::usage = "Critical exponent \!\(\*SubscriptBox[\(\[Phi]\), \(c\)]\)."


omega::usage = "Critical exponent \[Omega]."


intercept::usage = "intercept[R] denotes the Regge intercept in the representation R."


RGbeta::usage = "RGbeta[g] denotes the beta function"


RGm2::usage = "RGm2[g] denotes the anomalous dimension of \!\(\*SuperscriptBox[\(\[Phi]\), \(2\)]\) "


RGgamma::usage = "RGgamma[g] denotes the anomaluos dimension of \[Phi]"


criticalCoupling::usage = "criticalCoupling denotes the critical coupling as a function of e"


crossingM::usage = "crossingM[\!\(\*SubscriptBox[\(R\), \(1\)]\),\!\(\*SubscriptBox[\(R\), \(2\)]\),\!\(\*SubscriptBox[\(R\), \(3\)]\),\!\(\*SubscriptBox[\(R\), \(4\)]\)] gives basis of exchanged irreps and the corresponding crossing matrix."


(* ::Subsection::Closed:: *)
(*Representations*)


S::usage = "Irrep S - singlet."


V::usage = "Irrep V - vector."


T::usage = "Irrep T - rank 2 traceless symmetric tensor."


A::usage = "Irrep A - rank 2 antisymmetric tensor."


Tm::usage = "Tm[m]: Irrep \!\(\*SubscriptBox[\(T\), \(m\)]\) - rank m traceless symmetric tensor."


A3::usage = "Irrep \!\(\*SubscriptBox[\(A\), \(3\)]\) - rank 3 antisymmetric tensor."


Hm::usage = "Hm[m] Irrep \!\(\*SubscriptBox[\(H\), \(m\)]\) - hook representation with m boxes."


B4::usage = "Irrep \!\(\*SubscriptBox[\(B\), \(4\)]\) - box representation with 4 boxes."


YT::usage = "YT[{\!\(\*SubscriptBox[\(r\), \(1\)]\),\!\(\*SubscriptBox[\(r\), \(2\)]\),...}] gives the O(N) irrep with Young tableau with rows of length \!\(\*SubscriptBox[\(r\), \(1\)]\), \!\(\*SubscriptBox[\(r\), \(2\)]\), ..."


(* ::Subsection::Closed:: *)
(*Families*)


IsingF1::usage = "IsingF1"


IsingF2::usage = "IsingF2"


IsingF3::usage = "IsingF3"


IsingF4::usage = "IsingF4"


IsingF5::usage = "IsingF5"


IsingF6::usage = "IsingF6"


IsingF7::usage = "IsingF7"


IsingF8::usage = "IsingF8"


IsingF9::usage = "IsingF9"


IsingF10::usage = "IsingF10"


IsingF11::usage = "IsingF11"


IsingF12::usage = "IsingF12"


IsingF13::usage = "IsingF13"


ONF1::usage = "ONF1"


ONF2::usage = "ONF2"


ONF3::usage = "ONF3"


ONF4::usage = "ONF4"


ONF5::usage = "ONF5"


ONF6::usage = "ONF6"


ONF7::usage = "ONF7"


ONF8::usage = "ONF8"


ONF9::usage = "ONF9"


ONF10::usage = "ONF10"


ONF11::usage = "ONF11"


ONF12::usage = "ONF12"


(* ::Section::Closed:: *)
(*Constants*)


const::usage = "const[i] is a placeholder for a numerical constant."


multiZetaSub::usage = "Gives substitutions for the multiple Zeta values."


constVal::usage = "constVal[i] gives the numerical value of const[i]."


eta3::usage = "eta3[mu] denotes the order \!\(\*SuperscriptBox[\(N\), \(-3\)]\) correction to the critical exponent \[Eta], only implemented for particular values of mu."


eta1half::usage = "Denotes the order 1/N anomalous dimension of the operator Op[V,0,1]=\[Phi] in the large N expansion. This equals half of the order 1/N term in the critical exponent \[Eta]."


Begin["`Private`"]


Tm[0]=S;


Tm[1]=V;


Tm[2]=T;


Hm[2]=A;


constVal[1]=0.037707672984847544011304781285219639854685927865670715228744532939;


constVal[2]=0.00841966850309633242396857959034671994551640863209043385603136268;


constVal[3]=0.00078920980171319542876056500105769563342484426303614603490268275;


constVal[4]=200.35756642927544697;


constVal[5]=\[Minus]15.830116;


multiZetaSub={mz[5,3]->constVal[1],mz[7,3]->constVal[2],mz[5,3,3]->constVal[3],P711->constVal[4]};


eta1half=((-2+mu) Gamma[-1+2 mu])/(Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]);


YT[{}]=S;


YT[{m_}]=Tm[m];


YT[{m_,1}]=Hm[m+1];


YT[{2,2}]=B4;


YT[{1,1,1}]=A3;


Op[r_,{l_},i_]=Op[r,l,i];


(* ::Section::Closed:: *)
(*Attributes*)


SetAttributes[OpeE,Orderless]


SetAttributes[OpeN,Orderless]


OpeE[Op[O,0,1],Op[O,0,1],Op_]:=OpeE[Op]


OpeE[Op[V,0,1],Op[V,0,1],Op_]:=OpeE[Op]


OpeN[Op[V,0,1],Op[V,0,1],Op_]:=OpeN[Op]


(* ::Chapter:: *)
(*Implementations*)


(* ::Section::Closed:: *)
(*Epsilon-expansion*)


(* ::Subsection::Closed:: *)
(*Ising operators*)


(* ::Subsubsection::Closed:: *)
(*Even operators*)


(* ::Text:: *)
(*Scalars*)


DeltaE[Op[E,0,0]]=0;


DeltaE[Op[E,0,1]]=2-(2 e)/3+(19 e^2)/162+e^3 (937/17496-(4 z[3])/27)+e^4 (24857/1889568-(119 z[3])/1458-z[4]/9+(40 z[5])/81)+e^5 (64327/204073344-(3335 z[3])/52488+(8 z[3]^2)/81-(119 z[4])/1944+(176 z[5])/729+(50 z[6])/81-(49 z[7])/27)+e^6 (-(10365955/7346640384)+(2519 z[3]^2)/6561+(256 z[3]^3)/729-(3335 z[4])/69984+(48077 z[5])/472392+z[3] (-(68143/1889568)+(4 z[4])/27+(736 z[5])/729)+(1015 z[6])/2916-(2491 z[7])/2916-(16337 z[8])/2916+(46112 z[9])/6561+244/243 mz[5,3])+e^7 (-(120137753/793437161472)-(8 P711)/2187+(13660 z[3]^3)/19683-(68143 z[4])/2519424+(8 z[4]^2)/243+z[3]^2 (88099/944784+(64 z[4])/81-(1735 z[5])/243)+(1166215 z[5])/17006112-731/243 z[4] z[5]+(104032 z[5]^2)/15309+(72145 z[6])/472392-6227/243 z[5] z[6]+(23591 z[7])/39366+12454/405 z[4] z[7]-(307807 z[8])/1574640+(994157 z[9])/708588+12454/27 z[2] z[9]+(90212 z[10])/5103-(651319 z[11])/810+z[3] (-(24807007/612220032)+(2519 z[4])/4374-(100492 z[5])/19683+(920 z[6])/729-(35 z[7])/243+(812 z[8])/81-112/27 mz[5,3])-(24613 mz[5,3])/32805-(376 mz[7,3])/1701+(12454 mz[5,3,3])/1215)+e^8 ord;


DeltaE[Op[E,0,2]]=4-(17 e^2)/27+e^3 (1603/2916+(8 z[3])/9)+e^4 (-(178417/314928)-(158 z[3])/243+(2 z[4])/3-(40 z[5])/9)+e^5 (20734249/34012224+(12349 z[3])/8748-(4 z[3]^2)/9-(79 z[4])/162+(2324 z[5])/729-(50 z[6])/9+(196 z[7])/9)+e^6 (-(853678429/1224440064)-(16904 z[3]^2)/2187-(1280 z[3]^3)/243+(12349 z[4])/11664+z[3] (-(6886777/2834352)-(2 z[4])/3-(4960 z[5])/243)-(95713 z[5])/39366+(5405 z[6])/1458-(961 z[7])/81+(88181 z[8])/1215-(230560 z[9])/2187-5776/405 mz[5,3])+e^7 (99202757785/132239526912+(16 P711)/243-(64312 z[3]^3)/6561-(6886777 z[4])/3779136+(198223 z[5])/314928+3092/81 z[4] z[5]-(226820 z[5]^2)/1701+z[3]^2 (1737593/78732-(320 z[4])/27+(3470 z[5])/27)-(223285 z[6])/78732+12454/27 z[5] z[6]-(755965 z[7])/26244-24908/45 z[4] z[7]-(33726889 z[8])/262440+(4459444 z[9])/59049-24908/3 z[2] z[9]-(451060 z[10])/1701+(651319 z[11])/45+(508228 mz[5,3])/10935+z[3] (480656027/102036672-(8452 z[4])/729+(385046 z[5])/2187-(6200 z[6])/243+(1421 z[7])/27-(1624 z[8])/9+224/3 mz[5,3])+1880/567 mz[7,3]-24908/135 mz[5,3,3])+e^8 ord;


DeltaE[Op[E,0,3]]=6+2 e-(257 e^2)/54+e^3 (57217/5832+(20 z[3])/3)+e^4 (-(16862719/629856)-(6269 z[3])/486+5 z[4]-(400 z[5])/9)+e^5 (5659871263/68024448+(810493 z[3])/17496-(20 z[3]^2)/9-(6269 z[4])/648+(63100 z[5])/729-(500 z[6])/9+(7735 z[7])/27)+ord e^6;


DeltaE[Op[E,0,4]]=8-(8 e)/9+(22 e^2)/81+((505-3888 z[3]) e^3)/13122+((878095+2113344 z[3]-314928 z[4]-1944000 z[5]) e^4)/1417176+ord e^5;


DeltaE[Op[E,0,5]]=8+(16 e)/3-(1198 e^2)/81+(e^3 (212161+90720 z[3]))/4374+(e^4 (-99295483-30803328 z[3]+7348320 z[4]-81648000 z[5]))/472392+1/51018336 e^5 (53351826307+17368516368 z[3]-176359680 z[3]^2-2495069568 z[4]+28405105920 z[5]-11022480000 z[6]+71602030080 z[7])+e^6 ord;


DeltaE[Op[E,0,6]]=10-(5 e)/3+e^2/648+ord e^3;


DeltaE[Op[E,0,7]]=10+(2 e)/3-(269 e^2)/162+ord e^3;


DeltaE[Op[E,0,8]]=10+10 e-(1795 e^2)/54+(5 e^3 (523641+163296 z[3]))/17496-(5 e^4 (111704221+25589520 z[3]-4408992 z[4]+58786560 z[5]))/629856+(5 e^5 (82227027325+19040667408 z[3]-2072751120 z[4]+28664699904 z[5]-7936185600 z[6]+62590050432 z[7]))/68024448+e^6 ord;


DeltaE[Op[E,0,9]]=12-2e+14e/15+ord e^2;


DeltaE[Op[E,0,10]]=12-3e+8e/3+ord e^2;


DeltaE[Op[E,0,11]]=12-3e+8e/3+ord e^2;


DeltaE[Op[E,0,12]]=12-4e+68e/9-(2033 e^2)/243+e^3 ord;


DeltaE[Op[E,0,13]]=12+16 e-(1691 e^2)/27+(e^3 (1045657+256608 z[3]))/2916+(e^4 (-848534563-154138464 z[3]+20785248 z[4]-323326080 z[5]))/314928+1/34012224 e^5 (792483231307+142703655120 z[3]+498845952 z[3]^2-12485215584 z[4]+203222151936 z[5]-43649020800 z[6]+406226886912 z[7])+e^6 ord;


(* ::Text:: *)
(*Spin 1*)


DeltaE[Op[E,1,1]]=5+6 (1-e/2)+(28 e)/9+e^2 ord;


(* ::Text:: *)
(*Spin 2*)


DeltaE[Op[E,2,1]]=4-e;


DeltaE[Op[E,2,2]]=6-(5 e)/9-(19 e^2)/324+e^3 (22879/209952+(4 z[3])/27)+e^4 (983687/45349632+(181 z[3])/6561+z[4]/9-(640 z[5])/729)+e^5 (115637399/3265173504-(568505 z[3])/2834352-(452 z[3]^2)/2187+(181 z[4])/8748-(7697 z[5])/19683-(800 z[6])/729+(1127 z[7])/243)+ord e^6;


DeltaE[Op[E,2,3]]=8-10 e/9+ord e^2;


DeltaE[Op[E,2,4]]=2+6 (1-e/2)+(38 e)/9-(1427 e^2)/486+e^3 ord;


DeltaE[Op[E,2,5]]=10-17 e/9+ord e^2;


DeltaE[Op[E,2,6]]=10-(16 e)/15+ord e^2;


DeltaE[Op[E,2,7]]=10+(4 e)/9+ord e^2;


DeltaE[Op[E,2,8]]=2+8 (1-e/2)+(25 e)/3-(3613 e^2)/324+e^3 ord;


(* ::Text:: *)
(*Spin 3*)


DeltaE[Op[E,3,1]]=9-3e+11e/3+ord e^2;


(* ::Text:: *)
(*Spin 4*)


DeltaE[Op[E,4,1]]=6-e+(7 e^2)/540+(6991 e^3)/583200+((4572299-7257600 z[3]) e^4)/629856000+ord e^5;


DeltaE[Op[E,4,2]]=8-(14 e)/9+ord e^2;


DeltaE[Op[E,4,3]]=8-(11 e)/15+ord e^2;


DeltaE[Op[E,4,4]]=10-2e+(49-Sqrt[697])/90 e+ord e^2;


DeltaE[Op[E,4,5]]=10-2e+(49+Sqrt[697])/90 e+ord e^2;


DeltaE[Op[E,4,6]]=10+(13 e)/15+ord e^2;


DeltaE[Op[E,4,7]]=10+ord e^2;


(* ::Text:: *)
(*Spin 5*)


DeltaE[Op[E,5,1]]=11-2e+29/45e+ord e^2;


DeltaE[Op[E,5,2]]=5+6 (1-e/2)+(20 e)/9+e^2 ord;


DeltaE[Op[E,5,3]]=5+6 (1-e/2)+(32 e)/9+e^2 ord;


(* ::Text:: *)
(*Spin 6*)


DeltaE[Op[E,6,1]]=8-e+e^2/63+(3581 e^3)/238140+((1151783-1814400 z[3]) e^4)/128595600+ord e^5;


DeltaE[Op[E,6,2]]=10-2 e+((1173236400+(29684944800 (-1)^(5/6) 2^(2/3))/(2658947 I+315 Sqrt[60511071])^(1/3)-1587600 (-1)^(1/6) (2 (2658947 I+315 Sqrt[60511071]))^(1/3)) e)/1500282000+ord e^2(*+1/1500282000 (156409819-((-1)^(1/6) 2^(1/3) (-12533880057819553591 I+1633950258207645 Sqrt[60511071]))/(20170357 (2658947 I+315 Sqrt[60511071])^(2/3))-((-1)^(5/6) 2^(2/3) (-217761954773520465782407 I+32517759351371641305 Sqrt[60511071]))/(20170357 (2658947 I+315 Sqrt[60511071])^(4/3))) e^2+ord e^3*);


DeltaE[Op[E,6,3]]=10-2 e+1/3000564000 (2346472800-(29684944800 (-1)^(1/3) 2^(2/3) (I+Sqrt[3]))/(2658947 I+315 Sqrt[60511071])^(1/3)+1587600 (-1)^(1/6) (1+I Sqrt[3]) (2 (2658947 I+315 Sqrt[60511071]))^(1/3)) e+ord e^2(*+1/3000564000 (312819638+((-1)^(1/6) 2^(1/3) (-I+Sqrt[3]) (12533880057819553591+1633950258207645 I Sqrt[60511071]))/(20170357 (2658947 I+315 Sqrt[60511071])^(2/3))+((-1)^(5/6) 2^(2/3) (1-I Sqrt[3]) (-217761954773520465782407 I+32517759351371641305 Sqrt[60511071]))/(20170357 (2658947 I+315 Sqrt[60511071])^(4/3))) e^2+ord e^3*);


DeltaE[Op[E,6,4]]=10-2 e+1/3000564000 (2346472800+(29684944800 (-1)^(1/3) 2^(2/3) (-I+Sqrt[3]))/(2658947 I+315 Sqrt[60511071])^(1/3)+1587600 (-1)^(1/6) (1-I Sqrt[3]) (2 (2658947 I+315 Sqrt[60511071]))^(1/3)) e+ord e^2(*+1/3000564000 (312819638+((-1)^(5/6) 2^(2/3) (-I+Sqrt[3]) (217761954773520465782407+32517759351371641305 I Sqrt[60511071]))/(20170357 (2658947 I+315 Sqrt[60511071])^(4/3))+((-1)^(1/6) 2^(1/3) (1-I Sqrt[3]) (-12533880057819553591 I+1633950258207645 Sqrt[60511071]))/(20170357 (2658947 I+315 Sqrt[60511071])^(2/3))) e^2+ord e^3*);


(* ::Text:: *)
(*Spin 7*)


DeltaE[Op[E,7,1]]=11-(5 e)/3+ord e^2;


(* ::Text:: *)
(*Spin 8*)


DeltaE[Op[E,8,1]]=10-e+(11 e^2)/648+(160099 e^3)/9797760+((479960017-745113600 z[3]) e^4)/49380710400+ord e^5;


DeltaE[Op[E,8,2]]=12-2 e+(4609/7560-(\[Sqrt](-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3)))/(7560 (227856303 I+2 Sqrt[591657216263697243])^(1/6))-(\[Sqrt](-303985009 Sqrt[227856303 I+2 Sqrt[591657216263697243]]+390895260 (-1)^(5/6) 3^(2/3) \[Sqrt](-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3))+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3) \[Sqrt](-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3))-420 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3) \[Sqrt](-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3))))/(3780 Sqrt[2] (227856303 I+2 Sqrt[591657216263697243])^(1/6) (-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3))^(1/4)))e+ord e^2;


DeltaE[Op[E,8,3]]=12-2 e+(4609/7560-(\[Sqrt](-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3)))/(7560 (227856303 I+2 Sqrt[591657216263697243])^(1/6))+(\[Sqrt](-303985009 Sqrt[227856303 I+2 Sqrt[591657216263697243]]+390895260 (-1)^(5/6) 3^(2/3) \[Sqrt](-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3))+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3) \[Sqrt](-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3))-420 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3) \[Sqrt](-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3))))/(3780 Sqrt[2] (227856303 I+2 Sqrt[591657216263697243])^(1/6) (-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3))^(1/4)))e+ord e^2;


DeltaE[Op[E,8,4]]=12-2 e+(4609/7560+(\[Sqrt](-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3)))/(7560 (227856303 I+2 Sqrt[591657216263697243])^(1/6))-(\[Sqrt](303985009 Sqrt[227856303 I+2 Sqrt[591657216263697243]]+390895260 (-1)^(5/6) 3^(2/3) \[Sqrt](-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3))+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3) \[Sqrt](-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3))-420 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3) \[Sqrt](-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3))))/(3780 Sqrt[2] (227856303 I+2 Sqrt[591657216263697243])^(1/6) (-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3))^(1/4)))e+ord e^2;


DeltaE[Op[E,8,5]]=12-2 e+(4609/7560+(\[Sqrt](-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3)))/(7560 (227856303 I+2 Sqrt[591657216263697243])^(1/6))+(\[Sqrt](303985009 Sqrt[227856303 I+2 Sqrt[591657216263697243]]+390895260 (-1)^(5/6) 3^(2/3) \[Sqrt](-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3))+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3) \[Sqrt](-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3))-420 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3) \[Sqrt](-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3))))/(3780 Sqrt[2] (227856303 I+2 Sqrt[591657216263697243])^(1/6) (-781790520 (-1)^(5/6) 3^(2/3)+2504161 (227856303 I+2 Sqrt[591657216263697243])^(1/3)+840 (-1)^(1/6) 3^(1/3) (227856303 I+2 Sqrt[591657216263697243])^(2/3))^(1/4)))e+ord e^2;


(* ::Text:: *)
(*Spin 9*)


DeltaE[Op[E,9,1]]=13-(5 e)/3+ord e^2;


DeltaE[Op[E,9,2]]=13-(13 e)/9+ord e^2;


(* ::Text:: *)
(*Higher spin*)


DeltaE[Op[E,10,1]]=12-e+(26 e^2)/1485+(420683 e^3)/24698520+((130315639691-199783584000 z[3]) e^4)/12837055770000+ord e^5;


DeltaE[Op[E,12,1]]=14-e+(25 e^2)/1404+(26485609 e^3)/1517836320+((12832617555971-19478899440000 z[3]) e^4)/1230676866619200+ord e^5;


DeltaE[Op[E,14,1]]=16-e+(17 e^2)/945+(18105239 e^3)/1021620600+((615619982258101-927195613344000 z[3]) e^4)/57983813908020000+ord e^5;


DeltaE[Op[E,16,1]]=18-e+(133 e^2)/7344+(9669813679 e^3)/539882703360+((656679615353425-982922447130624 z[3]) e^4)/61059438031527936+ord e^5;


DeltaE[Op[E,18,1]]=20-e+(28 e^2)/1539+(19397796083 e^3)/1074803249520+((1222592181795838927-1820863833309480960 z[3]) e^4)/112592789978435807040+ord e^5;


DeltaE[Op[E,20,1]]=22-e+(23 e^2)/1260+(570410387 e^3)/31426995600+((141173541537274462057-209399340830590310400 z[3]) e^4)/12905372418580946304000+ord e^5;


(* ::Subsubsection::Closed:: *)
(*Odd operators*)


(* ::Text:: *)
(*Spin 0*)


DeltaE[Op[O,0,1]]= 1-e/2+e^2/108+(109 e^3)/11664+e^4 (7217/1259712-(2 z[3])/243)+e^5 (321511/136048896-(329 z[3])/34992-z[4]/162+(20 z[5])/729)+e^6 (3421613/4897760256-(90731 z[3])/11337408+(19 z[3]^2)/2187-(329 z[4])/46656+(4577 z[5])/157464+(25 z[6])/729-(49 z[7])/486)+e^7 (46425175/528958107648+(122 mz[5,3])/2187+(10027 z[3]^2)/314928+(128 z[3]^3)/6561-(90731 z[4])/15116544+z[3] (-(1978411/408146688)+(19 z[4])/1458+(25 z[5])/729)+(59917 z[5])/3779136+(24505 z[6])/629856-(3707 z[7])/34992-(16337 z[8])/52488+(23056 z[9])/59049)+e^8 (-(987892561/57127475625984)-(4 P711)/19683-(2947 mz[5,3])/131220-(188 mz[7,3])/15309+(6227 mz[5,3,3])/10935+(1817 z[3]^3)/39366+(14 z[4]^2)/2187+z[3]^2 (401633/22674816+(32 z[4])/729-(1735 z[5])/4374)+(20092 z[5]^2)/45927+z[5] (9210007/1224440064-(6227 z[6])/4374)+(5375 z[6])/236196+(457 z[7])/31104+z[4] (-(1978411/544195584)-(535 z[5])/2916+(6227 z[7])/3645)+z[3] (-(57690215/14693280768)-56/243 mz[5,3]+(10027 z[4])/209952-(13021 z[5])/39366+(125 z[6])/2916+(1435 z[7])/26244+(406 z[8])/729)-(1025983 z[8])/6298560+(870431 z[9])/2834352+6227/243 z[2] z[9]+(45106 z[10])/45927-(651319 z[11])/14580)+e^9 ord;


DeltaE[Op[O,0,2]]=5+(5 e)/6-(685 e^2)/324+e^3 (107855/34992+(80 z[3])/27)+e^4 (-(22238765/3779136)-(2875 z[3])/729+(20 z[4])/9-(1400 z[5])/81)+e^5 (5143144325/408146688+(1168565 z[3])/104976-(100 z[3]^2)/81-(2875 z[4])/972+(5560 z[5])/243-(1750 z[6])/81+(7910 z[7])/81)+ord e^6;


DeltaE[Op[O,0,3]]=7+(7 e)/2-(959 e^2)/108+e^3 (276493/11664+(112 z[3])/9)+7 e^4 (-(15075601/1259712)-(1097 z[3])/243+(4 z[4])/3-(40 z[5])/3)+e^5 (46125464623/136048896+(4862935 z[3])/34992-(28 z[3]^2)/9-(7679 z[4])/324+(175616 z[5])/729-(350 z[6])/3+(18326 z[7])/27)+e^6 ord;


DeltaE[Op[O,0,4]]=9-(5 e)/18-(62 e^2)/243+e^3 (46037/209952+(40 z[3])/81)+ord e^4;


DeltaE[Op[O,0,5]]=9+(15 e)/2-(821 e^2)/36+(e^3 (344959+124416 z[3]))/3888+(e^4 (-191133061-50367744 z[3]+10077696 z[4]-123171840 z[5]))/419904+1/45349632 e^5 (121730974957+32924816496 z[3]-120932352 z[3]^2-4079787264 z[4]+51431334912 z[5]-16628198400 z[6]+119501319168 z[7])+e^6 ord;


DeltaE[Op[O,0,6]]=11-(7 e)/6+ord e^2;


DeltaE[Op[O,0,7]]=11+(35 e)/18-(115 e^2)/27+e^3 ord;


DeltaE[Op[O,0,8]]=11+(77 e)/6-(15037 e^2)/324+(11 e^3 (754957+207360 z[3]))/34992-(11 e^4 (547916239+111020544 z[3]-16796160 z[4]+242611200 z[5]))/3779136+1/408146688 11 e^5 (457568148343+92683011024 z[3]+201553920 z[3]^2-8992664064 z[4]+135365852160 z[5]-32752512000 z[6]+281470049280 z[7])+e^6 ord;


(* ::Text:: *)
(*Spin 1*)


DeltaE[Op[O,1,1]]=10-5 e/2+(31 e)/18+e^2 ord;


(* ::Text:: *)
(*Spin 2*)


DeltaE[Op[O,2,1]]=5-(17 e)/18+(161 e^2)/972+((271-768 z[3]) e^3)/3888+e^4 (72611/3779136-(161 z[3])/2187-(4 z[4])/27+(160 z[5])/243)+e^5 (5609959/1224440064-(6371 z[3])/104976+(208 z[3]^2)/2187-(161 z[4])/2916+(2996 z[5])/19683+(200 z[6])/243-(196 z[7])/81)+ord e^6;


DeltaE[Op[O,2,2]]=2+5 (1-e/2)+(8 e)/3-(80 e^2)/81+e^3 ord;


DeltaE[Op[O,2,3]]=9-e/2+ord e^2;


DeltaE[Op[O,2,4]]=2+7 (1-e/2)+(55 e)/9-(2015 e^2)/324+e^3 ord;


(* ::Text:: *)
(*Spin 3*)


DeltaE[Op[O,3,1]]=6-(4 e)/3+(17 e^2)/2592+e^3 ord;


DeltaE[Op[O,3,2]]=8-e/3+ord e^2;


DeltaE[Op[O,3,3]]=5+5 (1-e/2)+(25 e)/18+e^2 ord;


DeltaE[Op[O,3,4]]=3+7 (1-e/2)+(11 e)/2+ord e^2;


(* ::Text:: *)
(*Spin 4*)


DeltaE[Op[O,4,1]]=7-(31 e)/30+(3559 e^2)/20250+e^3 ord;


DeltaE[Op[O,4,2]]=9-17/18 e+ord e^2;


DeltaE[Op[O,4,3]]=9-e/10+ord e^2;


(* ::Text:: *)
(*Spin 5*)


DeltaE[Op[O,5,1]]=8-(23 e)/18+(61 e^2)/1620+e^3 ord;


DeltaE[Op[O,5,2]]=5+5 (1-e/2)+(5 e)/6+e^2 ord;


DeltaE[Op[O,5,3]]=5+5 (1-e/2)+(19 e)/9+e^2 ord;


(* ::Text:: *)
(*Spin 6*)


DeltaE[Op[O,6,1]]=9-3 e/2-e^2/324+e^3 ord;


DeltaE[Op[O,6,2]]=9-(15 e)/14+(48799 e^2)/277830+e^3 ord;


(* ::Text:: *)
(*Spin 7*)


DeltaE[Op[O,7,1]]=10-(5 e)/4+(4297 e^2)/80640+e^3 ord;


(* ::Text:: *)
(*Spin 8*)


DeltaE[Op[O,8,1]]=11-(3 e)/2-e^2/324+e^3 ord;


DeltaE[Op[O,8,2]]=11-(59 e)/54+(318589 e^2)/1837080+e^3 ord;


(* ::Text:: *)
(*Spin 9*)


DeltaE[Op[O,9,1]]=12-(3 e)/2+(89 e^2)/6048+e^3 ord;


DeltaE[Op[O,9,2]]=12-(37 e)/30+(20483 e^2)/324000+e^3 ord;


(* ::Text:: *)
(*Spin 10*)


DeltaE[Op[O,10,1]]=13-(3 e)/2-e^2/378+e^3 ord;


DeltaE[Op[O,10,2]]=13-(73 e)/66+(147311 e^2)/862488+e^3 ord;


(* ::Text:: *)
(*Spin 11*)


DeltaE[Op[O,11,1]]=14-(3 e)/2+(2801 e^2)/194400+e^3 ord;


DeltaE[Op[O,11,2]]=14-(11 e)/9+(526039 e^2)/7484400+e^3 ord;


(* ::Text:: *)
(*Spin 12*)


DeltaE[Op[O,12,1]]=15-(3 e)/2+((226-Sqrt[76051]) e^2)/24300+e^3 ord;


DeltaE[Op[O,12,2]]=15-(3 e)/2+((226+Sqrt[76051]) e^2)/24300+e^3 ord;


DeltaE[Op[O,12,3]]=15-(29 e)/26+(1383225139 e^2)/8221613400+e^3 ord;


(* ::Text:: *)
(*Spin 13*)


DeltaE[Op[O,13,1]]=16-(3 e)/2+(151 e^2)/10692+e^3 ord;


DeltaE[Op[O,13,2]]=16-(17 e)/14+(7213555 e^2)/95351256+e^3 ord;


Non-Lorentz-TS operators


Non-Lorentz-TS operators


(* ::Subsubsection::Closed:: *)
(*Non-Lorentz-TS operators*)


(* ::Text:: *)
(*E*)


DeltaE[Op[E,{2,2},1]]=8-2e+7/9e+ord e^2;


DeltaE[Op[E,{3,2},1]]=9-2e+2/9e+ord e^2;


DeltaE[Op[E,{2,1},1]]=9-2e+1/2e+ord e^2;


DeltaE[Op[E,{4,1},1]]=9-2e+13/18e+ord e^2;


DeltaE[Op[E,{3,1},1]]=10-2e+28/45 e+ord e^2;


DeltaE[Op[E,{4,2},1]]=10-2e+(37-Sqrt[649])/90 e+ord e^2;


DeltaE[Op[E,{4,2},2]]=10-2e+(37+Sqrt[649])/90 e+ord e^2;


DeltaE[Op[E,{5,1},1]]=10-2e+13/45 e+ord e^2;


DeltaE[Op[E,{2,2},2]]=10-3e+(10 e)/3+ord e^2;


(* ::Text:: *)
(*O*)


DeltaE[Op[O,{2,2},1]]=7-3e/2+ord e^2;


DeltaE[Op[O,{4,1},1]]=8-3e/2+ord e^2;


DeltaE[Op[O,{4,2},1]]=9-3e/2+ord e^2;


DeltaE[Op[O,{2,2},2]]=9-5e/2+17/9e+ord e^2;


DeltaE[Op[O,{5,2},1]]=10-3e/2+ord e^2;


DeltaE[Op[O,{6,1},1]]=10-3e/2+ord e^2;


DeltaE[Op[O,{2,1},1]]=10-5e/2+14/9e+ord e^2;


DeltaE[Op[O,{4,1},2]]=10-5e/2+16/9e+ord e^2;


DeltaE[Op[O,{3,2},1]]=10-5e/2+23/18 e+ord e^2;


(* ::Subsection::Closed:: *)
(*O(n) operators*)


(* ::Subsubsection::Closed:: *)
(*S operators*)


(* ::Text:: *)
(*Spin 0*)


DeltaE[Op[S,0,0]]=0;


DeltaE[Op[S,0,1]]=2-e+((2+n) e)/(8+n)+(e^2 (2+n) (44+13 n))/(2 (8+n)^3)+e^3 (-(((2+n) (-5312-2672 n-452 n^2+3 n^3))/(8 (8+n)^5))-(12 (2+n) (22+5 n) z[3])/(8+n)^4)+e^4 (-(((2+n) (-357120-219968 n-81552 n^2-12900 n^3+398 n^4+3 n^5))/(32 (8+n)^7))-((2+n) (19488+9472 n+148 n^2-194 n^3+3 n^4) z[3])/(2 (8+n)^6)-(9 (2+n) (22+5 n) z[4])/(8+n)^4+(40 (2+n) (186+55 n+2 n^2) z[5])/(8+n)^5)+e^5 (-(((2+n) (-626688+6999040 n-5256704 n^2-5242112 n^3-1055344 n^4-27484 n^5-1198 n^6+3 n^7))/(128 (8+n)^9))+((2+n) (-4240640-2792576 n-381536 n^2+102400 n^3+19004 n^4-310 n^5+13 n^6) z[3])/(8 (8+n)^8)+(8 (2+n) (11688+6994 n+981 n^2+18 n^3+2 n^4) z[3]^2)/(8+n)^7-(3 (2+n) (19488+9472 n+148 n^2-194 n^3+3 n^4) z[4])/(8 (8+n)^6)-(2 (2+n) (-130608-66018 n+989 n^2+3026 n^3+155 n^4) z[5])/(8+n)^7+(50 (2+n) (186+55 n+2 n^2) z[6])/(8+n)^5-(441 (2+n) (526+189 n+14 n^2) z[7])/(8+n)^6)+e^6 (-(((2+n) (4527783936+5485682688 n+213028864 n^2-1736334336 n^3-794996352 n^4-131219552 n^5-6950304 n^6-213216 n^7-536 n^8+3 n^9))/(512 (8+n)^11))+(108 (2+n) (50512+21282 n+2279 n^2+42 n^3) mz[5,3])/(5 (8+n)^7)-((2+n) (-26148864-18849600 n-4350448 n^2-248858 n^3+15573 n^4+634 n^5+86 n^6) z[3]^2)/(8+n)^9+(256 (2+n) (1502+619 n+65 n^2+n^3) z[3]^3)/(8+n)^7+(3 (2+n) (-4240640-2792576 n-381536 n^2+102400 n^3+19004 n^4-310 n^5+13 n^6) z[4])/(32 (8+n)^8)-((2+n) (-76494336-42344384 n+4835072 n^2+7532080 n^3+1319420 n^4+10558 n^5-2818 n^6+9 n^7) z[5])/(8 (8+n)^9)+z[3] (-(((2+n) (668123136+564631552 n+139787904 n^2-17238464 n^3-12891744 n^4-1207584 n^5+54212 n^6-346 n^7+3 n^8))/(32 (8+n)^10))+(12 (2+n) (11688+6994 n+981 n^2+18 n^3+2 n^4) z[4])/(8+n)^7+(24 (2+n) (395184+177328 n+28766 n^2+2321 n^3+13 n^4) z[5])/(8+n)^8)-(5 (2+n) (-295008-152388 n-2486 n^2+5626 n^3+295 n^4) z[6])/(4 (8+n)^7)+((2+n) (-34779792-16837896 n+1198990 n^2+1275113 n^3+112664 n^4+568 n^5) z[7])/(4 (8+n)^8)-(9 (2+n) (13076112+5963882 n+780579 n^2+28882 n^3) z[8])/(20 (8+n)^7)+(32 (2+n) (2150774+901051 n+97823 n^2+1819 n^3) z[9])/(9 (8+n)^7))+e^7 (-(1/(2048 (8+n)^13))(2+n) (742537035776+773471731712 n-187123859456 n^2-598135988224 n^3-354298365952 n^4-99305964032 n^5-13602721408 n^6-778722208 n^7-21821600 n^8-60672 n^9+1872 n^10+3 n^11)-(8 (2+n) (4462+1891 n+205 n^2+3 n^3) P711)/(8+n)^8-(27 (2+n) (8133760+6610896 n+2619096 n^2+535042 n^3+43403 n^4+680 n^5) mz[5,3])/(5 (8+n)^9)-(1128 (2+n) (1502+619 n+65 n^2+n^3) mz[7,3])/(7 (8+n)^7)+(18 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) mz[5,3,3])/(5 (8+n)^8)-(4 (2+n) (-110602240-74047360 n-16227416 n^2-910952 n^3+120298 n^4+15098 n^5+237 n^6) z[3]^3)/(8+n)^10+(72 (2+n) (22+5 n)^2 z[4]^2)/(8+n)^7-(4 (2+n) (-856137664-548931688 n-120115378 n^2-10288797 n^3-277638 n^4+4773 n^5) z[5]^2)/(7 (8+n)^9)+z[3]^2 (-(((2+n) (-10583359488-7469703168 n+427584000 n^2+1536134592 n^3+439654976 n^4+42243184 n^5+954060 n^6+20350 n^7-2062 n^8+3 n^9))/(16 (8+n)^11))+(576 (2+n) (1502+619 n+65 n^2+n^3) z[4])/(8+n)^7-(45 (2+n) (1517288+672548 n+84138 n^2+2693 n^3) z[5])/(8+n)^8)-(5 (2+n) (-43236096-25467872 n+1236480 n^2+3678088 n^3+671054 n^4+7245 n^5-1348 n^6+3 n^7) z[6])/(16 (8+n)^9)+z[5] (((2+n) (13786611712+10417045504 n+984554240 n^2-1571587680 n^3-615185552 n^4-52748448 n^5+5515352 n^6+408712 n^7-4034 n^8+39 n^9))/(32 (8+n)^11)-(9 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[6])/(8+n)^8)-((2+n) (-2582241280-4179873152 n-3097060344 n^2-1118408668 n^3-164345310 n^4-2922249 n^5+643199 n^6+8132 n^7) z[7])/(16 (8+n)^10)+z[4] (-((3 (2+n) (668123136+564631552 n+139787904 n^2-17238464 n^3-12891744 n^4-1207584 n^5+54212 n^6-346 n^7+3 n^8))/(128 (8+n)^10))-(9 (2+n) (2846496+1632256 n+298094 n^2+18893 n^3+352 n^4) z[5])/(8+n)^8+(54 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[7])/(5 (8+n)^8))+((2+n) (-3807177600-1031971376 n+1848450104 n^2+854339378 n^3+112407347 n^4+4416700 n^5+13720 n^6) z[8])/(80 (8+n)^9)+z[3] (-(1/(128 (8+n)^12))(2+n) (170213408768+200603582464 n+97354465280 n^2+20772892672 n^3+21692288 n^4-658273152 n^5-38021776 n^6+6545808 n^7+26680 n^8-254 n^9+3 n^10)-(9072 (2+n) (4+n) (26+n) (214+29 n) mz[5,3])/(5 (8+n)^8)-(3 (2+n) (-26148864-18849600 n-4350448 n^2-248858 n^3+15573 n^4+634 n^5+86 n^6) z[4])/(2 (8+n)^9)+(2 (2+n) (-1409095424-1142772416 n-358202396 n^2-52939506 n^3-3817354 n^4-149305 n^5+311 n^6+36 n^7) z[5])/(8+n)^10+(30 (2+n) (395184+177328 n+28766 n^2+2321 n^3+13 n^4) z[6])/(8+n)^8+(7 (2+n) (-4911200+1538356 n+716298 n^2-1924 n^3+587 n^4+678 n^5) z[7])/(8+n)^9+(21924 (2+n) (4+n) (26+n) (214+29 n) z[8])/(5 (8+n)^8))-((2+n) (-6465172096-2199879056 n+1402840136 n^2+661910790 n^3+75692029 n^4+1944120 n^5) z[9])/(36 (8+n)^9)+(162 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[2] z[9])/(8+n)^8+(4 (2+n) (33684094+14087315 n+1524157 n^2+27845 n^3) z[10])/(7 (8+n)^7)-(3 (2+n) (104732782974+44013854519 n+4970481193 n^2+121823838 n^3) z[11])/(40 (8+n)^8))+ord e^8;


DeltaE[Op[S,0,2]]=4-(3 e^2 (14+3 n))/(8+n)^2+e^3 ((9568+4288 n+538 n^2+33 n^3)/(4 (8+n)^4)+(24 (22+5 n) z[3])/(8+n)^3)+e^4 ((-2599552-1750080 n-419528 n^2-46616 n^3-1488 n^4+5 n^5)/(16 (8+n)^6)-(6 (3872+1916 n+548 n^2+63 n^3) z[3])/(8+n)^5+(18 (22+5 n) z[4])/(8+n)^3-(120 (186+55 n+2 n^2) z[5])/(8+n)^4)+e^5 ((752420864+660389888 n+223778048 n^2+38877056 n^3+3760776 n^4+240328 n^5+7196 n^6+13 n^7)/(64 (8+n)^8)-((-14734080-9603328 n-2413248 n^2-243864 n^3-11648 n^4-1104 n^5+9 n^6) z[3])/(4 (8+n)^7)-(12 (8736+9008 n+1826 n^2+107 n^3+6 n^4) z[3]^2)/(8+n)^6-(9 (3872+1916 n+548 n^2+63 n^3) z[4])/(2 (8+n)^5)+(4 (226992+143212 n+45654 n^2+7386 n^3+305 n^4) z[5])/(8+n)^6-(150 (186+55 n+2 n^2) z[6])/(8+n)^4+(1764 (526+189 n+14 n^2) z[7])/(8+n)^5)+e^6 ((-230772326400-251031658496 n-110682353664 n^2-26094897152 n^3-3507629376 n^4-242085088 n^5-1322688 n^6+673928 n^7+24166 n^8+29 n^9)/(256 (8+n)^10)-(432 (59984+25074 n+2623 n^2+42 n^3) mz[5,3])/(5 (8+n)^6)+(4 (-44075808-30497152 n-7768048 n^2-814486 n^3-25637 n^4+679 n^5+94 n^6) z[3]^2)/(8+n)^8-(1280 (1502+619 n+65 n^2+n^3) z[3]^3)/(8+n)^6-(3 (-14734080-9603328 n-2413248 n^2-243864 n^3-11648 n^4-1104 n^5+9 n^6) z[4])/(16 (8+n)^7)-((118678784+74374496 n+15256616 n^2+788908 n^3+146494 n^4+74335 n^5+4698 n^6) z[5])/(2 (8+n)^8)+z[3] ((-6266052608-5828761600 n-2357807744 n^2-532774016 n^3-71228672 n^4-4716712 n^5-41960 n^6+1980 n^7+33 n^8)/(16 (8+n)^9)-(18 (8736+9008 n+1826 n^2+107 n^3+6 n^4) z[4])/(8+n)^6+(480 (-133896-60624 n-8488 n^2-391 n^3+8 n^4) z[5])/(8+n)^7)+(5 (420192+266072 n+86844 n^2+14346 n^3+595 n^4) z[6])/(2 (8+n)^6)-((23760504+21323608 n+9558554 n^2+1972768 n^3+130215 n^4+440 n^5) z[7])/(8+n)^7+(9 (14174864+6403754 n+820483 n^2+28882 n^3) z[8])/(5 (8+n)^6)-(160 (2150774+901051 n+97823 n^2+1819 n^3) z[9])/(9 (8+n)^6))+e^7 (1/(1024 (8+n)^12) (68451746709504+87162153861120 n+45887706677248 n^2+13087043084288 n^3+2164511982592 n^4+196841950208 n^5+6781258304 n^6-299870624 n^7-51256768 n^8-3048520 n^9-71618 n^10+61 n^11)+(48 (4462+1891 n+205 n^2+3 n^3) P711)/(8+n)^7+(108 (47990336+33917064 n+9380520 n^2+1262422 n^3+73392 n^4+819 n^5) mz[5,3])/(5 (8+n)^8)+(5640 (1502+619 n+65 n^2+n^3) mz[7,3])/(7 (8+n)^6)-(108 (27869192+11653252 n+1302034 n^2+30869 n^3) mz[5,3,3])/(5 (8+n)^7)+(8 (-264751872-173486304 n-35602232 n^2-1273504 n^3+380064 n^4+38285 n^5+652 n^6) z[3]^3)/(8+n)^9+(20 (-1106477824-720740304 n-165547114 n^2-15748811 n^3-514014 n^4+3940 n^5) z[5]^2)/(7 (8+n)^8)+z[3]^2 (-((-120293220352-120352919552 n-52408182144 n^2-12767680480 n^3-1835622488 n^4-146427588 n^5-5298130 n^6-39401 n^7+2964 n^8)/(4 (8+n)^10))-(2880 (1502+619 n+65 n^2+n^3) z[4])/(8+n)^6+(270 (1517288+672548 n+84138 n^2+2693 n^3) z[5])/(8+n)^7)-(5 (112731392+69201248 n+13032488 n^2+226924 n^3+65002 n^4+68155 n^5+4509 n^6) z[6])/(8 (8+n)^8)+z[5] (-((-22767239168-11567224832 n-832432896 n^2+106839648 n^3-64484304 n^4+5047304 n^5+5002316 n^6-85192 n^7-32684 n^8+27 n^9)/(16 (8+n)^10))+(54 (27869192+11653252 n+1302034 n^2+30869 n^3) z[6])/(8+n)^7)+((-38617291264-34996460928 n-13026225224 n^2-2465905780 n^3-185371786 n^4+11477261 n^5+1806107 n^6+17044 n^7) z[7])/(8 (8+n)^9)+z[4] ((3 (-6266052608-5828761600 n-2357807744 n^2-532774016 n^3-71228672 n^4-4716712 n^5-41960 n^6+1980 n^7+33 n^8))/(64 (8+n)^9)+(36 (2979888+1738944 n+329642 n^2+22721 n^3+458 n^4) z[5])/(8+n)^7-(324 (27869192+11653252 n+1302034 n^2+30869 n^3) z[7])/(5 (8+n)^7))-((109686077568+81466324112 n+25507588880 n^2+4260351676 n^3+351243586 n^4+10510717 n^5+22190 n^6) z[8])/(40 (8+n)^8)+z[3] (1/(64 (8+n)^11) (3203619913728+3723164663808 n+1886713610240 n^2+540806666240 n^3+95125627264 n^4+10525112032 n^5+761141776 n^6+35527920 n^7+335892 n^8-19464 n^9+5 n^10)+(54432 (4+n) (26+n) (214+29 n) mz[5,3])/(5 (8+n)^7)+(6 (-44075808-30497152 n-7768048 n^2-814486 n^3-25637 n^4+679 n^5+94 n^6) z[4])/(8+n)^8-(2 (-16463460096-12961462816 n-4019309928 n^2-613126792 n^3-46099854 n^4-1417650 n^5+5125 n^6+130 n^7) z[5])/(8+n)^9+(600 (-133896-60624 n-8488 n^2-391 n^3+8 n^4) z[6])/(8+n)^7-(21 (-70489696-32189784 n-4899234 n^2-311909 n^3+6588 n^4+1512 n^5) z[7])/(8+n)^8-(131544 (4+n) (26+n) (214+29 n) z[8])/(5 (8+n)^7))+(2 (5650630560+5650697748 n+2668504252 n^2+603028455 n^3+55013253 n^4+1331774 n^5) z[9])/(9 (8+n)^8)-(972 (27869192+11653252 n+1302034 n^2+30869 n^3) z[2] z[9])/(8+n)^7-(20 (33684094+14087315 n+1524157 n^2+27845 n^3) z[10])/(7 (8+n)^6)+(9 (104732782974+44013854519 n+4970481193 n^2+121823838 n^3) z[11])/(20 (8+n)^7))+ord e^8;


DeltaE[Op[S,0,3]]=6-2 e+(2 e (2+n))/(8+n)+(e^2 (2+n) (32+19 n))/(2 (8+n)^3)+e^3 ((-23552+6176 n+16224 n^2+3866 n^3+121 n^4)/(24 (8+n)^5)-(48 (14+11 n+2 n^2) z[3])/(8+n)^4)+e^4 (1/(96 (8+n)^7) (-3252224+6339200 n+8454272 n^2+2982480 n^3+397696 n^4+11830 n^5-175 n^6)-(3 (-2176+5536 n+3940 n^2+148 n^3-79 n^4+2 n^5) z[3])/(2 (8+n)^6)-(36 (14+11 n+2 n^2) z[4])/(8+n)^4+(60 (336+268 n+52 n^2+n^3) z[5])/(8+n)^5)+e^5 (1/(384 (8+n)^9) (-1838612480+143972352 n+1584685056 n^2+790571776 n^3+152627136 n^4+8916672 n^5-825344 n^6-66822 n^7-159 n^8)+1/(8 (8+n)^8) (24857600+11675648 n-3935232 n^2-2136368 n^3-154872 n^4+10668 n^5-540 n^6+19 n^7) z[3]+(6 (21888+32864 n+14336 n^2+1644 n^3-20 n^4+n^5) z[3]^2)/(8+n)^7-(9 (-2176+5536 n+3940 n^2+148 n^3-79 n^4+2 n^5) z[4])/(8 (8+n)^6)+((263808+436080 n+188672 n^2+9252 n^3-4806 n^4-143 n^5) z[5])/(8+n)^7+(75 (336+268 n+52 n^2+n^3) z[6])/(8+n)^5-(441 (3536+2956 n+676 n^2+41 n^3) z[7])/(2 (8+n)^6))+ord e^6;


DeltaE[Op[S,0,4]]=6-3 e+(3 e (14+n))/(8+n)-(3 e^2 (1848+434 n+31 n^2))/(2 (8+n)^3)+e^3 ((9 (353664+140000 n+20120 n^2+1146 n^3+23 n^4))/(8 (8+n)^5)+(12 (2852+740 n+53 n^2) z[3])/(8+n)^4)+e^4 (1/(32 (8+n)^7) 3 (-800431616-450894976 n-102208608 n^2-11653736 n^3-675848 n^4-15468 n^5+13 n^6)+(9 (-990528-438304 n-85496 n^2-8656 n^3-384 n^4+n^5) z[3])/(2 (8+n)^6)+(9 (2852+740 n+53 n^2) z[4])/(8+n)^4-(240 (8210+2499 n+222 n^2+4 n^3) z[5])/(8+n)^5)+e^5 (1/(128 (8+n)^9) (2065506836480+1508072237056 n+465957419008 n^2+78402227712 n^3+7668791264 n^4+426445496 n^5+12070840 n^6+122784 n^7+87 n^8)+1/(8 (8+n)^8) 3 (2974734848+1809171456 n+465960000 n^2+63011232 n^3+4594072 n^4+169872 n^5+3124 n^6-31 n^7) z[3]-1/(8+n)^7 12 (197024+509432 n+159656 n^2+18688 n^3+913 n^4+22 n^5) z[3]^2+(27 (-990528-438304 n-85496 n^2-8656 n^3-384 n^4+n^5) z[4])/(8 (8+n)^6)+1/(8+n)^7 6 (42504864+21149804 n+4724904 n^2+582713 n^3+36792 n^4+773 n^5) z[5]-(300 (8210+2499 n+222 n^2+4 n^3) z[6])/(8+n)^5+(21 (5215588+1825736 n+201767 n^2+6814 n^3) z[7])/(8+n)^6)+ord e^6;


DeltaE[Op[S,0,5]]=8-2 e+(e (16+3 n-Sqrt[96+16 n+9 n^2]))/(24+3 n)+e^2 ((2000+804 n+103 n^2)/(27 (8+n)^3)-(15936+7456 n+2876 n^2+561 n^3)/(27 (8+n)^3 Sqrt[96+16 n+9 n^2]))+e^3 ((4014080+954240 n+109422 n^2+39997 n^3-12873 n^4-4053 n^5)/(486 (8+n)^5 (29+7 n))+(-14037368832-15370543104 n-10010780928 n^2-4715872064 n^3-1565165076 n^4-366346914 n^5-60028480 n^6-4845474 n^7+25515 n^8)/(486 (8+n)^5 (29+7 n) (96+n (16+9 n))^(3/2))+(4 (3264+1504 n+742 n^2+133 n^3) z[3])/(3 (8+n)^4 Sqrt[96+16 n+9 n^2])-(4  (640+274 n+31 n^2) z[3])/(3 ((8+n)^4) ))+e^4(1/(17496 (8+n)^7 (29+7 n)^2) (12556107931136+n (14423168075648+n (6904396595536+n (1781930586576+n (267003118434+n (22828295153+n (930534409+50 (72326-4851 n) n)))))))+(-1197204427902025728-n (1709108902845480960+n (1246888720008413184+n (607465937187258368+n (209998993817162752+n (51635480131394560+n (8585675719531200+n (737266408400144+n (-40091951265484+n (-19505416619714+27 n (-83364811186+n (-5062421015+9 n (-25385113+882 n)))))))))))))/(17496 (8+n)^7 (29+7 n)^2 (96+n (16+9 n))^(5/2))+((21021184+n (12180592+n (2525708+n (250900+(11833-54 n) n))))/(81 (8+n)^6)+1/(81 (8+n)^6 (96+n (16+9 n))^(3/2)) (-19446939648+n (-12988170240+n (-4305831424+n (-818066816+n (-8699456+n (26911148+27 n (114304+n (-1313+144 n))))))))) z[3]+((-640-n (274+31 n))/(8+n)^4+(3264+n (1504+7 n (106+19 n)))/((8+n)^4 Sqrt[96+n (16+9 n)])) z[4]+(-((20 (11664+n (4622+n (493+24 n))))/(9 (8+n)^5))+(3438080-20 n (-59824+n (10806+n (4577+228 n))))/(9 (8+n)^5 Sqrt[96+n (16+9 n)])) z[5])+ord e^5;


DeltaE[Op[S,0,6]]=8-2 e+(e (16+3 n+Sqrt[96+16 n+9 n^2]))/(24+3 n)+e^2 ((2000+804 n+103 n^2)/(27 (8+n)^3)+(15936+7456 n+2876 n^2+561 n^3)/(27 (8+n)^3 Sqrt[96+16 n+9 n^2]))+e^3 ((4014080+954240 n+109422 n^2+39997 n^3-12873 n^4-4053 n^5)/(486 (8+n)^5 (29+7 n))-(-14037368832-15370543104 n-10010780928 n^2-4715872064 n^3-1565165076 n^4-366346914 n^5-60028480 n^6-4845474 n^7+25515 n^8)/(486 (8+n)^5 (29+7 n) (96+n (16+9 n))^(3/2))-(4 (3264+1504 n+742 n^2+133 n^3) z[3])/(3 (8+n)^4 Sqrt[96+16 n+9 n^2])-(4  (640+274 n+31 n^2) z[3])/(3 ((8+n)^4) ))+e^4(1/(17496 (8+n)^7 (29+7 n)^2) (12556107931136+n (14423168075648+n (6904396595536+n (1781930586576+n (267003118434+n (22828295153+n (930534409+50 (72326-4851 n) n)))))))-(-1197204427902025728-n (1709108902845480960+n (1246888720008413184+n (607465937187258368+n (209998993817162752+n (51635480131394560+n (8585675719531200+n (737266408400144+n (-40091951265484+n (-19505416619714+27 n (-83364811186+n (-5062421015+9 n (-25385113+882 n)))))))))))))/(17496 (8+n)^7 (29+7 n)^2 (96+n (16+9 n))^(5/2))+((21021184+n (12180592+n (2525708+n (250900+(11833-54 n) n))))/(81 (8+n)^6)-1/(81 (8+n)^6 (96+n (16+9 n))^(3/2)) (-19446939648+n (-12988170240+n (-4305831424+n (-818066816+n (-8699456+n (26911148+27 n (114304+n (-1313+144 n))))))))) z[3]+((-640-n (274+31 n))/(8+n)^4-(3264+n (1504+7 n (106+19 n)))/((8+n)^4 Sqrt[96+n (16+9 n)])) z[4]+(-((20 (11664+n (4622+n (493+24 n))))/(9 (8+n)^5))-(3438080-20 n (-59824+n (10806+n (4577+228 n))))/(9 (8+n)^5 Sqrt[96+n (16+9 n)])) z[5])+ord e^5;


DeltaE[Op[S,0,7]]=8-3 e+(e (22+3 n))/(8+n)-(e^2 (2028+620 n+43 n^2))/(3 (8+n)^3)+e^3 ((45294784+36999584 n+11607540 n^2+1789568 n^3+141181 n^4+4599 n^5)/(36 (8+n)^5 (29+7 n))+(24 (326+115 n+9 n^2) z[3])/(8+n)^4)+e^4 (-(1/(432 (8+n)^7 (29+7 n)^2))(1522858733312+1809637656960 n+897125671776 n^2+241136609462 n^3+38095956693 n^4+3549983964 n^5+182187986 n^6+4353162 n^7+33957 n^8)-((948928+538976 n+156104 n^2+23894 n^3+1345 n^4+n^5) z[3])/(2 (8+n)^6)+(18 (326+115 n+9 n^2) z[4])/(8+n)^4-(20 (17720+7438 n+829 n^2+23 n^3) z[5])/(8+n)^5)+ord e^5;


DeltaE[Op[S,0,8]]=8-4 e+(4 e (20+n))/(8+n)-(2 e^2 (4448+890 n+53 n^2))/(8+n)^3+e^3 ((4115968+1427040 n+176880 n^2+8354 n^3+105 n^4)/(2 (8+n)^5)+(144 (760+174 n+11 n^2) z[3])/(8+n)^4)+e^4 (-((5002696704+2494582400 n+494890432 n^2+48398664 n^3+2323288 n^4+42656 n^5-21 n^6)/(8 (8+n)^7))+(4 (-5906112-2341792 n-383604 n^2-30864 n^3-1067 n^4+3 n^5) z[3])/(8+n)^6+(108 (760+174 n+11 n^2) z[4])/(8+n)^4-(80 (99744+25874 n+1931 n^2+26 n^3) z[5])/(8+n)^5)+ord e^5;


DeltaE[Op[S,0,9]]=10+e (-2+(3+n-Sqrt[-1+n+n^2])/(8+n))+(e^2 (1264+1170 n+239 n^2+(976-n (1578+n (1679+338 n)))/Sqrt[-1+n+n^2]))/(48 (8+n)^3)+ord e^3;


DeltaE[Op[S,0,10]]=10+e (-3+1/(6 (8+n)) Root[57457152+46464768 n+10540800 n^2+883008 n^3+23328 n^4+(-3310464-1614432 n-218400 n^2-8424 n^3) #1+(58992+16896 n+1044 n^2) #1^2+(-416-54 n) #1^3+#1^4&,1])+e^3 ord-(e^2 (18435465216000000 (8+n)^6 (-2664256+n (-36648+n (151404+n (50086+3 n (955+223 n)))))+30481920000 (8+n)^4 (-12889920+n (-4622208+n (-381820+n (-6104+303 n)))) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,1]-201600 (8+n)^2 (-591504+n (-30836+37 n (212+75 n))) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,1]^2+(75440+n (20394+1303 n)) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,1]^3))/(216 (8+n)^3 (768144384000000 (8+n)^6 (2224+n (172+n (20+9 n)))-15240960000 (8+n)^4 (460+n (-16+3 n)) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,1]-75600 (8+n)^2 (16+3 n) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,1]^2+Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,1]^3));


DeltaE[Op[S,0,11]]=10+e (-3+1/(6 (8+n)) Root[57457152+46464768 n+10540800 n^2+883008 n^3+23328 n^4+(-3310464-1614432 n-218400 n^2-8424 n^3) #1+(58992+16896 n+1044 n^2) #1^2+(-416-54 n) #1^3+#1^4&,2])+e^3 ord-(e^2 (18435465216000000 (8+n)^6 (-2664256+n (-36648+n (151404+n (50086+3 n (955+223 n)))))+30481920000 (8+n)^4 (-12889920+n (-4622208+n (-381820+n (-6104+303 n)))) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,2]-201600 (8+n)^2 (-591504+n (-30836+37 n (212+75 n))) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,2]^2+(75440+n (20394+1303 n)) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,2]^3))/(216 (8+n)^3 (768144384000000 (8+n)^6 (2224+n (172+n (20+9 n)))-15240960000 (8+n)^4 (460+n (-16+3 n)) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,2]-75600 (8+n)^2 (16+3 n) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,2]^2+Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,2]^3));


DeltaE[Op[S,0,12]]=10+e (-3+1/(6 (8+n)) Root[57457152+46464768 n+10540800 n^2+883008 n^3+23328 n^4+(-3310464-1614432 n-218400 n^2-8424 n^3) #1+(58992+16896 n+1044 n^2) #1^2+(-416-54 n) #1^3+#1^4&,3])+e^3 ord-(e^2 (18435465216000000 (8+n)^6 (-2664256+n (-36648+n (151404+n (50086+3 n (955+223 n)))))+30481920000 (8+n)^4 (-12889920+n (-4622208+n (-381820+n (-6104+303 n)))) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,3]-201600 (8+n)^2 (-591504+n (-30836+37 n (212+75 n))) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,3]^2+(75440+n (20394+1303 n)) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,3]^3))/(216 (8+n)^3 (768144384000000 (8+n)^6 (2224+n (172+n (20+9 n)))-15240960000 (8+n)^4 (460+n (-16+3 n)) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,3]-75600 (8+n)^2 (16+3 n) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,3]^2+Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,3]^3));


DeltaE[Op[S,0,13]]=10+e (-2+(3+n+Sqrt[-1+n+n^2])/(8+n))+(e^2 (1264+1170 n+239 n^2+(-976+n (1578+n (1679+338 n)))/Sqrt[-1+n+n^2]))/(48 (8+n)^3)+e^3 ord;


DeltaE[Op[S,0,14]]=10+e (-3+1/(6 (8+n)) Root[57457152+46464768 n+10540800 n^2+883008 n^3+23328 n^4+(-3310464-1614432 n-218400 n^2-8424 n^3) #1+(58992+16896 n+1044 n^2) #1^2+(-416-54 n) #1^3+#1^4&,4])+e^3 ord-(e^2 (18435465216000000 (8+n)^6 (-2664256+n (-36648+n (151404+n (50086+3 n (955+223 n)))))+30481920000 (8+n)^4 (-12889920+n (-4622208+n (-381820+n (-6104+303 n)))) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,4]-201600 (8+n)^2 (-591504+n (-30836+37 n (212+75 n))) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,4]^2+(75440+n (20394+1303 n)) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,4]^3))/(216 (8+n)^3 (768144384000000 (8+n)^6 (2224+n (172+n (20+9 n)))-15240960000 (8+n)^4 (460+n (-16+3 n)) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,4]-75600 (8+n)^2 (16+3 n) Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,4]^2+Root[22447450673656790777856000000000+28682853638561454882816000000000 n+20420944710062774943744000000000 n^2+9236190641765033705472000000000 n^3+2663442633641894608896000000000 n^4+485923004491593940992000000000 n^5+53547436350224990208000000000 n^6+2882884366403371008000000000 n^7-41477142029008896000000000 n^8-16278663269449728000000000 n^9-929147446886400000000000 n^10-18582948937728000000000 n^11+(1791338070688137216000000+1482042288698818560000000 n+539858067391512576000000 n^2+121775145936224256000000 n^3+21184168499085312000000 n^4+3163624153546752000000 n^5+374362846986240000000 n^6+30025227681792000000 n^7+1388805046272000000 n^8+27653197824000000 n^9) #1+(-57432814387200000-26718744084480000 n-4760056627200000 n^2-448693862400000 n^3-33530112000000 n^4-2438553600000 n^5-91445760000 n^6) #1^2+(-103219200-45158400 n-6451200 n^2-302400 n^3) #1^3+#1^4&,4]^3));


DeltaE[Op[S,0,15]]=10+e (-4+(4 (13+n))/(8+n))-(e^2 (23264+n (5346+361 n)))/(6 (8+n)^3)+ord e^3;


DeltaE[Op[S,0,16]]=10-5e+(5 (26+n))/(8+n) e -(15 (2712+494 n+25 n^2))/(2 (8+n)^3) e^2 +e^3 ord;


(* ::Text:: *)
(*Spin 1*)


DeltaE[Op[S,1,1]]=9-3e+(58+9 n)/(24+3 n) e+ord e^2;


(* ::Text:: *)
(*Spin 2*)


DeltaE[Op[S,2,1]]=4-e;


DeltaE[Op[S,2,2]]=6-2 e+(e (44+9 n-Sqrt[624-8 n+9 n^2]))/(6 (8+n))+e^2 ((-1136+1638 n+695 n^2)/(216 (8+n)^3)+(173760+86264 n+3934 n^2-3183 n^3)/(216 (8+n)^3 Sqrt[624-8 n+9 n^2]))+e^3 ((27903488+18561344 n+5607632 n^2+844638 n^3+15507 n^4)/(15552 (8+n)^5)-(2 (-136+122 n+41 n^2) z[3])/(3 (8+n)^4)+Sqrt[624-8 n+9 n^2] (-((441058811904+225411250176 n+51115200384 n^2+15579748672 n^3+3221944096 n^4+158578456 n^5+19324098 n^6-217161 n^7)/(15552 (8+n)^5 (624-8 n+9 n^2)^2))+(2 (-24480-11888 n-914 n^2+157 n^3) z[3])/(3 (8+n)^4 (624-8 n+9 n^2))))+e^4 ((25164972032+17557905408 n+9799952192 n^2+3810208984 n^3+657239016 n^4+18499804 n^5+223227 n^6)/(1119744 (8+n)^7)-((-1905664+374576 n+949996 n^2+119024 n^3-7705 n^4+378 n^5) z[3])/(324 (8+n)^6)+((136-122 n-41 n^2) z[4])/(2 (8+n)^4)+(10 (-8496-604 n+508 n^2+15 n^3) z[5])/(9 (8+n)^5)+Sqrt[624-8 n+9 n^2] (1/(1119744 (8+n)^7 (624-8 n+9 n^2)^3) (-436244482159017984-185227713994162176 n+24622425963085824 n^2+18626532177090560 n^3+326877881266688 n^4+2551935049728 n^5+126208666534528 n^6+6975221946784 n^7+2144003946888 n^8+12689037720 n^9+4047594624 n^10+61767441 n^11)+((-47477882880-33143983104 n+5486768128 n^2+7017740672 n^3+1142472032 n^4+79356148 n^5+9078948 n^6-574803 n^7+9234 n^8) z[3])/(324 (8+n)^6 (624-8 n+9 n^2)^2)-((24480+11888 n+914 n^2-157 n^3) z[4])/(2 (8+n)^4 (624-8 n+9 n^2))-(10 (-607936-311392 n-34884 n^2+2120 n^3+117 n^4) z[5])/(9 (8+n)^5 (624-8 n+9 n^2))))+e^5 (1/(80621568 (8+n)^9) (297131249106944+215572430241792 n+73294742700032 n^2+22927613131776 n^3+6474196877184 n^4+989956801528 n^5+47403762760 n^6+1172740476 n^7+9681363 n^8)-((49593518080+42481004032 n+17218415552 n^2+3579048632 n^3+213450248 n^4-13161470 n^5+458736 n^6-18765 n^7) z[3])/(23328 (8+n)^8)-((1704320+938048 n+84944 n^2-1104 n^3+1170 n^4-27 n^5) z[3]^2)/(9 (8+n)^7)-((-1905664+374576 n+949996 n^2+119024 n^3-7705 n^4+378 n^5) z[4])/(432 (8+n)^6)-((106109952+39891968 n-5987972 n^2-2109404 n^3+108929 n^4+7449 n^5) z[5])/(162 (8+n)^7)+(25 (-8496-604 n+508 n^2+15 n^3) z[6])/(18 (8+n)^5)-(49 (-42032-11864 n+42 n^2+79 n^3) z[7])/(4 (8+n)^6)+Sqrt[624-8 n+9 n^2] (1/(80621568 (8+n)^9 (624-8 n+9 n^2)^4) (-2390246379613226274914304-1198296956756660701888512 n+201510810882305622540288 n^2+283271702636700649390080 n^3+92169405775831434575872 n^4+18429851017782831529984 n^5+3428715373687084677120 n^6+527975074677992076288 n^7+54350257116418390016 n^8+5931091122630520320 n^9+203372746556817536 n^10+16958517624045792 n^11-277316774206776 n^12-7774882645176 n^13-643067701992 n^14+2241559089 n^15)+1/(23328 (8+n)^8 (624-8 n+9 n^2)^3) (478383588971642880+268196216347164672 n+75097026072354816 n^2+31422698145021952 n^3+8673688608614912 n^4+917364217206272 n^5+58305400092800 n^6-1120279023008 n^7-1697754704840 n^8-9618776640 n^9-11308830390 n^10+278463420 n^11-6961221 n^12) z[3]+((46378524672+39030036480 n+10260948480 n^2+726405760 n^3+172480 n^4+1183888 n^5-956640 n^6+15030 n^7-2025 n^8) z[3]^2)/(9 (8+n)^7 (624-8 n+9 n^2)^2)+((-47477882880-33143983104 n+5486768128 n^2+7017740672 n^3+1142472032 n^4+79356148 n^5+9078948 n^6-574803 n^7+9234 n^8) z[4])/(432 (8+n)^6 (624-8 n+9 n^2)^2)+((2033801134080+957897027584 n-187426244352 n^2-186539617344 n^3-36296905392 n^4-3308535172 n^5-328672816 n^6+836145 n^7+664767 n^8) z[5])/(162 (8+n)^7 (624-8 n+9 n^2)^2)-(25 (-607936-311392 n-34884 n^2+2120 n^3+117 n^4) z[6])/(18 (8+n)^5 (624-8 n+9 n^2))+(49 (-2260160-1246096 n-181496 n^2+1102 n^3+925 n^4) z[7])/(4 (8+n)^6 (624-8 n+9 n^2))))+ord e^6;


DeltaE[Op[S,2,3]]=6-2 e+(e (44+9 n+Sqrt[624-8 n+9 n^2]))/(6 (8+n))+e^2 ((-1136+1638 n+695 n^2)/(216 (8+n)^3)-(173760+86264 n+3934 n^2-3183 n^3)/(216 (8+n)^3 Sqrt[624-8 n+9 n^2]))+e^3 ((27903488+18561344 n+5607632 n^2+844638 n^3+15507 n^4)/(15552 (8+n)^5)-(2 (-136+122 n+41 n^2) z[3])/(3 (8+n)^4)+Sqrt[624-8 n+9 n^2] ((441058811904+225411250176 n+51115200384 n^2+15579748672 n^3+3221944096 n^4+158578456 n^5+19324098 n^6-217161 n^7)/(15552 (8+n)^5 (624-8 n+9 n^2)^2)+((48960+23776 n+1828 n^2-314 n^3) z[3])/(3 (8+n)^4 (624-8 n+9 n^2))))+e^4 ((25164972032+17557905408 n+9799952192 n^2+3810208984 n^3+657239016 n^4+18499804 n^5+223227 n^6)/(1119744 (8+n)^7)-((-1905664+374576 n+949996 n^2+119024 n^3-7705 n^4+378 n^5) z[3])/(324 (8+n)^6)+((136-122 n-41 n^2) z[4])/(2 (8+n)^4)+(10 (-8496-604 n+508 n^2+15 n^3) z[5])/(9 (8+n)^5)+Sqrt[624-8 n+9 n^2] (-(1/(1119744 (8+n)^7 (624-8 n+9 n^2)^3))(-436244482159017984-185227713994162176 n+24622425963085824 n^2+18626532177090560 n^3+326877881266688 n^4+2551935049728 n^5+126208666534528 n^6+6975221946784 n^7+2144003946888 n^8+12689037720 n^9+4047594624 n^10+61767441 n^11)-((-47477882880-33143983104 n+5486768128 n^2+7017740672 n^3+1142472032 n^4+79356148 n^5+9078948 n^6-574803 n^7+9234 n^8) z[3])/(324 (8+n)^6 (624-8 n+9 n^2)^2)+((24480+11888 n+914 n^2-157 n^3) z[4])/(2 (8+n)^4 (624-8 n+9 n^2))+(10 (-607936-311392 n-34884 n^2+2120 n^3+117 n^4) z[5])/(9 (8+n)^5 (624-8 n+9 n^2))))+e^5 (1/(80621568 (8+n)^9) (297131249106944+215572430241792 n+73294742700032 n^2+22927613131776 n^3+6474196877184 n^4+989956801528 n^5+47403762760 n^6+1172740476 n^7+9681363 n^8)-((49593518080+42481004032 n+17218415552 n^2+3579048632 n^3+213450248 n^4-13161470 n^5+458736 n^6-18765 n^7) z[3])/(23328 (8+n)^8)-((1704320+938048 n+84944 n^2-1104 n^3+1170 n^4-27 n^5) z[3]^2)/(9 (8+n)^7)-((-1905664+374576 n+949996 n^2+119024 n^3-7705 n^4+378 n^5) z[4])/(432 (8+n)^6)-((106109952+39891968 n-5987972 n^2-2109404 n^3+108929 n^4+7449 n^5) z[5])/(162 (8+n)^7)+(25 (-8496-604 n+508 n^2+15 n^3) z[6])/(18 (8+n)^5)-(49 (-42032-11864 n+42 n^2+79 n^3) z[7])/(4 (8+n)^6)+Sqrt[624-8 n+9 n^2] (-(1/(80621568 (8+n)^9 (624-8 n+9 n^2)^4))(-2390246379613226274914304-1198296956756660701888512 n+201510810882305622540288 n^2+283271702636700649390080 n^3+92169405775831434575872 n^4+18429851017782831529984 n^5+3428715373687084677120 n^6+527975074677992076288 n^7+54350257116418390016 n^8+5931091122630520320 n^9+203372746556817536 n^10+16958517624045792 n^11-277316774206776 n^12-7774882645176 n^13-643067701992 n^14+2241559089 n^15)-1/(23328 (8+n)^8 (624-8 n+9 n^2)^3) (478383588971642880+268196216347164672 n+75097026072354816 n^2+31422698145021952 n^3+8673688608614912 n^4+917364217206272 n^5+58305400092800 n^6-1120279023008 n^7-1697754704840 n^8-9618776640 n^9-11308830390 n^10+278463420 n^11-6961221 n^12) z[3]-((46378524672+39030036480 n+10260948480 n^2+726405760 n^3+172480 n^4+1183888 n^5-956640 n^6+15030 n^7-2025 n^8) z[3]^2)/(9 (8+n)^7 (624-8 n+9 n^2)^2)-((-47477882880-33143983104 n+5486768128 n^2+7017740672 n^3+1142472032 n^4+79356148 n^5+9078948 n^6-574803 n^7+9234 n^8) z[4])/(432 (8+n)^6 (624-8 n+9 n^2)^2)+((-2033801134080-957897027584 n+187426244352 n^2+186539617344 n^3+36296905392 n^4+3308535172 n^5+328672816 n^6-836145 n^7-664767 n^8) z[5])/(162 (8+n)^7 (624-8 n+9 n^2)^2)+(25 (-607936-311392 n-34884 n^2+2120 n^3+117 n^4) z[6])/(18 (8+n)^5 (624-8 n+9 n^2))-(49 (-2260160-1246096 n-181496 n^2+1102 n^3+925 n^4) z[7])/(4 (8+n)^6 (624-8 n+9 n^2))))+ord e^6;


DeltaE[Op[S,2,4]]=8-2e+e/(6(n+8))Root[-5120-5120 n-1280 n^2+(1232+760 n+72 n^2) #1+(-68-18 n) #1^2+#1^3&,1]+ord e^2;


DeltaE[Op[S,2,5]]=8-2e+e/(6(n+8))Root[-5120-5120 n-1280 n^2+(1232+760 n+72 n^2) #1+(-68-18 n) #1^2+#1^3&,2]+ord e^2;


DeltaE[Op[S,2,6]]=8-3e+(170+15 n-Sqrt[1796+44 n+9 n^2])/(6 (8+n)) e+ord e^2


DeltaE[Op[S,2,7]]=8-2e+e/(6(n+8))Root[-5120-5120 n-1280 n^2+(1232+760 n+72 n^2) #1+(-68-18 n) #1^2+#1^3&,3]+ord e^2;


DeltaE[Op[S,2,8]]=8-3e+(170+15 n+Sqrt[1796+44 n+9 n^2])/(6 (8+n)) e+ord e^2;


(* ::Text:: *)
(*Spin 3*)


DeltaE[Op[S,3,1]]=9-2e+(2+n)/(8+n) e+ord e^2;


DeltaE[Op[S,3,2]]=9-3e+(145+15 n-Sqrt[1561-126 n+9 n^2])/(48+6 n) e+ord e^2;


DeltaE[Op[S,3,3]]=9-3e+(145+15 n+Sqrt[1561-126 n+9 n^2])/(48+6 n) e+ord e^2;


(* ::Text:: *)
(*Spin 4*)


DeltaE[Op[S,4,1]]=6-e+(7 e^2 (2+n))/(20 (8+n)^2)-(e^3 (-105152-73824 n-10062 n^2+281 n^3))/(2400 (8+n)^4)-(e^4 (2+n) (-265790464-101160896 n-5043588 n^2+1602982 n^3+35747 n^4))/(288000 (8+n)^6)-(42 e^4 (2+n) (22+5 n) z[3])/(5 (8+n)^5)+ord e^5;


DeltaE[Op[S,4,2]]=8-2e+(Root[43360+48640 n+16120 n^2+1320 n^3+(-436608-401936 n-115148 n^2-12566 n^3-450 n^4) #+(1508608+1129536 n+283668 n^2+29756 n^3+1125 n^4) #^2+(-2104320-1249920 n-271440 n^2-25710 n^3-900 n^4) #^3+(921600+460800 n+86400 n^2+7200 n^3+225 n^4) #^4&,1])e+ord e^2;


DeltaE[Op[S,4,3]]=8-2e+(Root[43360+48640 n+16120 n^2+1320 n^3+(-436608-401936 n-115148 n^2-12566 n^3-450 n^4) #+(1508608+1129536 n+283668 n^2+29756 n^3+1125 n^4) #^2+(-2104320-1249920 n-271440 n^2-25710 n^3-900 n^4) #^3+(921600+460800 n+86400 n^2+7200 n^3+225 n^4) #^4&,2])e+ord e^2;


DeltaE[Op[S,4,4]]=8-2e+(Root[43360+48640 n+16120 n^2+1320 n^3+(-436608-401936 n-115148 n^2-12566 n^3-450 n^4) #+(1508608+1129536 n+283668 n^2+29756 n^3+1125 n^4) #^2+(-2104320-1249920 n-271440 n^2-25710 n^3-900 n^4) #^3+(921600+460800 n+86400 n^2+7200 n^3+225 n^4) #^4&,3])e+ord e^2;


DeltaE[Op[S,4,5]]=8-2e+(Root[43360+48640 n+16120 n^2+1320 n^3+(-436608-401936 n-115148 n^2-12566 n^3-450 n^4) #+(1508608+1129536 n+283668 n^2+29756 n^3+1125 n^4) #^2+(-2104320-1249920 n-271440 n^2-25710 n^3-900 n^4) #^3+(921600+460800 n+86400 n^2+7200 n^3+225 n^4) #^4&,4])e+ord e^2;


(* ::Text:: *)
(*Spin 5*)


DeltaE[Op[S,5,1]]=9-2e+(n+2)/(n+8) e+ord e^2;


(* ::Text:: *)
(*Spin 6*)


DeltaE[Op[S,6,1]]=8-e+(3 e^2 (2+n))/(7 (8+n)^2)-(e^3 (-53792-37824 n-5202 n^2+131 n^3))/(980 (8+n)^4)-(e^4 (2+n) (-4215498304-1605922432 n-81722196 n^2+25039072 n^3+555211 n^4))/(3704400 (8+n)^6)-(72 e^4 (2+n) (22+5 n) z[3])/(7 (8+n)^5)+ord e^5;


DeltaE[Op[S,6,2]]=10-2e+(Root[9649472+15669808 n+9030504 n^2+2102884 n^3+149450 n^4+(-205330048-290720976 n-147976640 n^2-33074384 n^3-3286752 n^4-118363 n^5) #+(1543764480+1900104832 n+867095144 n^2+189235512 n^3+21035084 n^4+1125745 n^5+22050 n^6)#^2+(-5473937408-5883492096 n-2438723296 n^2-509370292 n^3-57249348 n^4-3308441 n^5-77175 n^6) #^3+(9894289408+9317982208 n+3519433984 n^2+690277952 n^3+74665166 n^4+4242299 n^5+99225 n^6)#^4+(-8697937920-7242547200 n-2488012800 n^2-452121600 n^3-45897600 n^4-2470440 n^5-55125 n^6) #^5+(2890137600+2167603200 n+677376000 n^2+112896000 n^3+10584000 n^4+529200 n^5+11025 n^6) #^6&,1])e+ord e^2;


DeltaE[Op[S,6,3]]=10-2e+(Root[9649472+15669808 n+9030504 n^2+2102884 n^3+149450 n^4+(-205330048-290720976 n-147976640 n^2-33074384 n^3-3286752 n^4-118363 n^5) #+(1543764480+1900104832 n+867095144 n^2+189235512 n^3+21035084 n^4+1125745 n^5+22050 n^6)#^2+(-5473937408-5883492096 n-2438723296 n^2-509370292 n^3-57249348 n^4-3308441 n^5-77175 n^6) #^3+(9894289408+9317982208 n+3519433984 n^2+690277952 n^3+74665166 n^4+4242299 n^5+99225 n^6)#^4+(-8697937920-7242547200 n-2488012800 n^2-452121600 n^3-45897600 n^4-2470440 n^5-55125 n^6) #^5+(2890137600+2167603200 n+677376000 n^2+112896000 n^3+10584000 n^4+529200 n^5+11025 n^6) #^6&,2])e+ord e^2;


DeltaE[Op[S,6,4]]=10-2e+(Root[9649472+15669808 n+9030504 n^2+2102884 n^3+149450 n^4+(-205330048-290720976 n-147976640 n^2-33074384 n^3-3286752 n^4-118363 n^5) #+(1543764480+1900104832 n+867095144 n^2+189235512 n^3+21035084 n^4+1125745 n^5+22050 n^6)#^2+(-5473937408-5883492096 n-2438723296 n^2-509370292 n^3-57249348 n^4-3308441 n^5-77175 n^6) #^3+(9894289408+9317982208 n+3519433984 n^2+690277952 n^3+74665166 n^4+4242299 n^5+99225 n^6)#^4+(-8697937920-7242547200 n-2488012800 n^2-452121600 n^3-45897600 n^4-2470440 n^5-55125 n^6) #^5+(2890137600+2167603200 n+677376000 n^2+112896000 n^3+10584000 n^4+529200 n^5+11025 n^6) #^6&,3])e+ord e^2;


DeltaE[Op[S,6,5]]=10-2e+(Root[9649472+15669808 n+9030504 n^2+2102884 n^3+149450 n^4+(-205330048-290720976 n-147976640 n^2-33074384 n^3-3286752 n^4-118363 n^5) #+(1543764480+1900104832 n+867095144 n^2+189235512 n^3+21035084 n^4+1125745 n^5+22050 n^6)#^2+(-5473937408-5883492096 n-2438723296 n^2-509370292 n^3-57249348 n^4-3308441 n^5-77175 n^6) #^3+(9894289408+9317982208 n+3519433984 n^2+690277952 n^3+74665166 n^4+4242299 n^5+99225 n^6)#^4+(-8697937920-7242547200 n-2488012800 n^2-452121600 n^3-45897600 n^4-2470440 n^5-55125 n^6) #^5+(2890137600+2167603200 n+677376000 n^2+112896000 n^3+10584000 n^4+529200 n^5+11025 n^6) #^6&,4])e+ord e^2;


DeltaE[Op[S,6,6]]=10-2e+(Root[9649472+15669808 n+9030504 n^2+2102884 n^3+149450 n^4+(-205330048-290720976 n-147976640 n^2-33074384 n^3-3286752 n^4-118363 n^5) #+(1543764480+1900104832 n+867095144 n^2+189235512 n^3+21035084 n^4+1125745 n^5+22050 n^6)#^2+(-5473937408-5883492096 n-2438723296 n^2-509370292 n^3-57249348 n^4-3308441 n^5-77175 n^6) #^3+(9894289408+9317982208 n+3519433984 n^2+690277952 n^3+74665166 n^4+4242299 n^5+99225 n^6)#^4+(-8697937920-7242547200 n-2488012800 n^2-452121600 n^3-45897600 n^4-2470440 n^5-55125 n^6) #^5+(2890137600+2167603200 n+677376000 n^2+112896000 n^3+10584000 n^4+529200 n^5+11025 n^6) #^6&,5])e+ord e^2;


DeltaE[Op[S,6,7]]=10-2e+(Root[9649472+15669808 n+9030504 n^2+2102884 n^3+149450 n^4+(-205330048-290720976 n-147976640 n^2-33074384 n^3-3286752 n^4-118363 n^5) #+(1543764480+1900104832 n+867095144 n^2+189235512 n^3+21035084 n^4+1125745 n^5+22050 n^6)#^2+(-5473937408-5883492096 n-2438723296 n^2-509370292 n^3-57249348 n^4-3308441 n^5-77175 n^6) #^3+(9894289408+9317982208 n+3519433984 n^2+690277952 n^3+74665166 n^4+4242299 n^5+99225 n^6)#^4+(-8697937920-7242547200 n-2488012800 n^2-452121600 n^3-45897600 n^4-2470440 n^5-55125 n^6) #^5+(2890137600+2167603200 n+677376000 n^2+112896000 n^3+10584000 n^4+529200 n^5+11025 n^6) #^6&,6])e+ord e^2;


(* ::Text:: *)
(*Higher spin*)


DeltaE[Op[S,8,1]]=10-e+(11 e^2 (2+n))/(24 (8+n)^2)-(e^3 (-7208704-5073888 n-701874 n^2+16447 n^3))/(120960 (8+n)^4)-(e^4 (2+n) (-751766183424-287202858112 n-15151519176 n^2+4351684272 n^3+96319261 n^4))/(609638400 (8+n)^6)-(11 e^4 (2+n) (22+5 n) z[3])/(8+n)^5+ord e^5;


DeltaE[Op[S,10,1]]=12-e+(26 e^2 (2+n))/(55 (8+n)^2)-(e^3 (-18931456-13333728 n-1851426 n^2+41287 n^3))/(304920 (8+n)^4)-(e^4 (2+n) (-271809193842304-104105214704096 n-5658470487906 n^2+1538466955885 n^3+34006739465 n^4))/(211309560000 (8+n)^6)-(624 e^4 (2+n) (22+5 n) z[3])/(55 (8+n)^5)+ord e^5;


DeltaE[Op[S,12,1]]=14-e+(25 e^2 (2+n))/(52 (8+n)^2)-(e^3 (2+n) (-1787170976-365711744 n+7548391 n^2))/(56216160 (8+n)^4)-(e^4 (2+n) (-80216762750304128-30786486750882144 n-1712223627778842 n^2+445890825424889 n^3+9843923905917 n^4))/(60774166252800 (8+n)^6)-(150 e^4 (2+n) (22+5 n) z[3])/(13 (8+n)^5)+ord e^5;


DeltaE[Op[S,14,1]]=16-e+(17 e^2 (2+n))/(35 (8+n)^2)-(e^3 (2+n) (-1221357856-250204384 n+5037881 n^2))/(37837800 (8+n)^4)-(e^4 (2+n) (-1922582579829789056-739067028844654944 n-41837695013719194 n^2+10533229091571425 n^3+232272199657995 n^4))/(1431699108840000 (8+n)^6)-(408 e^4 (2+n) (22+5 n) z[3])/(35 (8+n)^5)+ord e^5;


DeltaE[Op[S,16,1]]=18-e+(133 e^2 (2+n))/(272 (8+n)^2)-(e^3 (2+n) (-217394425792-44571318928 n+880775387 n^2))/(6665218560 (8+n)^4)-(e^4 (2+n) (-44405854212975148160-17092363110041327584 n-981069037781854242 n^2+240462364525417085 n^3+5296849228825651 n^4))/(32665542979829760 (8+n)^6)-(399 e^4 (2+n) (22+5 n) z[3])/(34 (8+n)^5)+ord e^5;


DeltaE[Op[S,18,1]]=20-e+(28 e^2 (2+n))/(57 (8+n)^2)-(e^3 (2+n) (-436029784384-89452871056 n+1742161199 n^2))/(13269175920 (8+n)^4)-(e^4 (2+n) (-7627484390978816786560-2938999482396708812256 n-170564775826878094962 n^2+40911923483846256649 n^3+900319368558503733 n^4))/(5560137776712879360 (8+n)^6)-(224 e^4 (2+n) (22+5 n) z[3])/(19 (8+n)^5)+ord e^5;


DeltaE[Op[S,20,1]]=22-e+(69 e^2 (2+n))/(140 (8+n)^2)-(e^3 (2+n) (-38460983248-7894243672 n+151985573 n^2))/(1163962800 (8+n)^4)-(e^4 (2+n) (-220094098114139914667648-84879227408673402123104 n-4970229254693424782586 n^2+1171266936689075698133 n^3+25752498798417356546 n^4))/(159325585414579584000 (8+n)^6)-(414 e^4 (2+n) (22+5 n) z[3])/(35 (8+n)^5)+ord e^5;


(* ::Subsubsection::Closed:: *)
(*V operators*)


(* ::Text:: *)
(*Spin 0*)


DeltaE[Op[V,0,1]]=1-e/2+(e^2 (2+n))/(4 (8+n)^2)-(e^3 (2+n) (-272-56 n+n^2))/(16 (8+n)^4)+e^4 (-(((2+n) (-46144-17920 n-1124 n^2+230 n^3+5 n^4))/(64 (8+n)^6))-(6 (2+n) (22+5 n) z[3])/(8+n)^5)+e^5 (-(((2+n) (-5655552-2912768 n-262528 n^2+121472 n^3+27620 n^4+946 n^5+13 n^6))/(256 (8+n)^8))+((2+n) (-171264-68672 n-1136 n^2+1220 n^3+10 n^4+n^5) z[3])/(16 (8+n)^7)-(9 (2+n) (22+5 n) z[4])/(2 (8+n)^5)+(20 (2+n) (186+55 n+2 n^2) z[5])/(8+n)^6)+e^6 (-(((2+n) (-565354496-323108864 n-8413184 n^2+45721600 n^3+17128928 n^4+2460768 n^5+110512 n^6+2748 n^7+29 n^8))/(1024 (8+n)^10))-((2+n) (42852352+23403008 n+1238784 n^2-1180720 n^3-169488 n^4-864 n^5-174 n^6+n^7) z[3])/(64 (8+n)^9)+((2+n) (76848+41944 n+5742 n^2+117 n^3+8 n^4) z[3]^2)/(8+n)^8+(3 (2+n) (-171264-68672 n-1136 n^2+1220 n^3+10 n^4+n^5) z[4])/(64 (8+n)^7)-((2+n) (-2335744-1017424 n-14928 n^2+29938 n^3+1525 n^4) z[5])/(8 (8+n)^8)+(25 (2+n) (186+55 n+2 n^2) z[6])/(8+n)^6-(441 (2+n) (526+189 n+14 n^2) z[7])/(2 (8+n)^7))+e^7 (-(1/(4096 (8+n)^12))(2+n) (-43129110528-20855062528 n+8795840512 n^2+13066108928 n^3+6406795776 n^4+1645271296 n^5+213960992 n^6+11842656 n^7+393136 n^8+7124 n^9+61 n^10)+(54 (2+n) (50512+21282 n+2279 n^2+42 n^3) mz[5,3])/(5 (8+n)^8)-((2+n) (-321273856-222187520 n-47092160 n^2-1832400 n^3+287624 n^4+12962 n^5+1027 n^6) z[3]^2)/(16 (8+n)^10)+(128 (2+n) (1502+619 n+65 n^2+n^3) z[3]^3)/(8+n)^8-(3 (2+n) (42852352+23403008 n+1238784 n^2-1180720 n^3-169488 n^4-864 n^5-174 n^6+n^7) z[4])/(256 (8+n)^9)+((2+n) (884604928+422866944 n-58513792 n^2-60716224 n^3-8874848 n^4-40220 n^5+19434 n^6+86 n^7+3 n^8) z[5])/(64 (8+n)^10)+z[3] (-(((2+n) (8223129600+5345607680 n+220055552 n^2-621148416 n^3-174705536 n^4-12848656 n^5+268768 n^6-4824 n^7+398 n^8+5 n^9))/(256 (8+n)^11))+(3 (2+n) (76848+41944 n+5742 n^2+117 n^3+8 n^4) z[4])/(2 (8+n)^8)-(3 (2+n) (-1004928-401312 n-63534 n^2-6453 n^3+2 n^4) z[5])/(8+n)^9)-(5 (2+n) (-2470912-1098832 n-32784 n^2+28234 n^3+1465 n^4) z[6])/(32 (8+n)^8)+((2+n) (-151443456-69835776 n-772908 n^2+2889964 n^3+266173 n^4+1360 n^5) z[7])/(16 (8+n)^9)-(9 (2+n) (13076112+5963882 n+780579 n^2+28882 n^3) z[8])/(40 (8+n)^8)+(16 (2+n) (2150774+901051 n+97823 n^2+1819 n^3) z[9])/(9 (8+n)^8))+e^8 (-(1/(16384 (8+n)^14))(2+n) (-2992954933248-1300360069120 n+1486640857088 n^2+2422852886528 n^3+1691837985792 n^4+674966180864 n^5+156340203712 n^6+19876433952 n^7+1270323824 n^8+49954168 n^9+1189852 n^10+17370 n^11+125 n^12)-(4 (2+n) (4462+1891 n+205 n^2+3 n^3) P711)/(8+n)^9-(27 (2+n) (5049344+8141696 n+4875936 n^2+1167580 n^3+99172 n^4+1539 n^5) mz[5,3])/(20 (8+n)^10)-(564 (2+n) (1502+619 n+65 n^2+n^3) mz[7,3])/(7 (8+n)^8)+(9 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) mz[5,3,3])/(5 (8+n)^9)-((2+n) (-537093632-350248576 n-74935328 n^2-4006304 n^3+582226 n^4+72143 n^5+1174 n^6) z[3]^3)/(2 (8+n)^11)+(126 (2+n) (22+5 n)^2 z[4]^2)/(8+n)^8-(3 (2+n) (-663659456-422598832 n-92027412 n^2-7906328 n^3-223347 n^4+2867 n^5) z[5]^2)/(7 (8+n)^10)+z[3]^2 (1/(128 (8+n)^12) (2+n) (131247464448+90959269888 n+4853039104 n^2-10313777152 n^3-3013609152 n^4-281688352 n^5-6373920 n^6-96452 n^7+14766 n^8-26 n^9+n^10)+(288 (2+n) (1502+619 n+65 n^2+n^3) z[4])/(8+n)^8-(45 (2+n) (1517288+672548 n+84138 n^2+2693 n^3) z[5])/(2 (8+n)^9))+(5 (2+n) (486146048+245454848 n-20318400 n^2-29651680 n^3-4509136 n^4-35398 n^5+8891 n^6+26 n^7+n^8) z[6])/(128 (8+n)^10)+z[5] (-(1/(256 (8+n)^12))(2+n) (-157120954368-81691895808 n+24272532480 n^2+26551932800 n^3+6433803392 n^4+332576192 n^5-55044224 n^6-3528044 n^7+10318 n^8-522 n^9+3 n^10)-(9 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[6])/(2 (8+n)^9))-((2+n) (16049692160-8820457216 n-18348452832 n^2-7475786896 n^3-1061537368 n^4-19534092 n^5+3677594 n^6+47153 n^7) z[7])/(128 (8+n)^11)+z[4] (-((3 (2+n) (8223129600+5345607680 n+220055552 n^2-621148416 n^3-174705536 n^4-12848656 n^5+268768 n^6-4824 n^7+398 n^8+5 n^9))/(1024 (8+n)^11))-(9 (2+n) (6268800+3572512 n+647718 n^2+40617 n^3+758 n^4) z[5])/(4 (8+n)^9)+(27 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[7])/(5 (8+n)^9))+((2+n) (-42889918464-20802727936 n+1054649024 n^2+1783424700 n^3+260745208 n^4+10522021 n^5+35280 n^6) z[8])/(320 (8+n)^10)+z[3] (-(1/(1024 (8+n)^13))(2+n) (1807437463552+1547578638336 n+287066791936 n^2-144075451392 n^3-78303413248 n^4-12870659776 n^5-353740128 n^6+68778320 n^7+1030040 n^8+66236 n^9+1646 n^10+13 n^11)-(4536 (2+n) (4+n) (26+n) (214+29 n) mz[5,3])/(5 (8+n)^9)-(3 (2+n) (-321273856-222187520 n-47092160 n^2-1832400 n^3+287624 n^4+12962 n^5+1027 n^6) z[4])/(32 (8+n)^10)+((2+n) (-6600961536-5366129984 n-1633524032 n^2-224545648 n^3-14161142 n^4-472555 n^5+8143 n^6+232 n^7) z[5])/(4 (8+n)^11)-(15 (2+n) (-1004928-401312 n-63534 n^2-6453 n^3+2 n^4) z[6])/(4 (8+n)^9)+(7 (2+n) (14410208+17464104 n+4242698 n^2+191989 n^3+4752 n^4+1384 n^5) z[7])/(4 (8+n)^10)+(10962 (2+n) (4+n) (26+n) (214+29 n) z[8])/(5 (8+n)^9))-((2+n) (-37549922560-16707731616 n+1287323984 n^2+1397157238 n^3+170710353 n^4+4382482 n^5) z[9])/(144 (8+n)^10)+(81 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[2] z[9])/(8+n)^9+(2 (2+n) (33684094+14087315 n+1524157 n^2+27845 n^3) z[10])/(7 (8+n)^8)-(3 (2+n) (104732782974+44013854519 n+4970481193 n^2+121823838 n^3) z[11])/(80 (8+n)^9))+ord e^9;


DeltaE[Op[V,0,2]]=5-(5 e)/2+(e (28+2 n))/(8+n)-(3 (1648+378 n+29 n^2) e^2)/(4 (8+n)^3)+e^3 ((2009856+782752 n+113040 n^2+6294 n^3+143 n^4)/(16 (8+n)^5)+(144 (106+27 n+2 n^2) z[3])/(8+n)^4)+e^4 (-((1060393984+590029696 n+134316544 n^2+15620888 n^3+956168 n^4+22712 n^5-27 n^6)/(64 (8+n)^7))-((1357568+598600 n+125112 n^2+13906 n^3+692 n^4-3 n^5) z[3])/(8+n)^6+(108 (106+27 n+2 n^2) z[4])/(8+n)^4-(40 (19160+5814 n+531 n^2+10 n^3) z[5])/(8+n)^5)+e^5 (1/(256 (8+n)^9) (630194716672+453919619072 n+139680647168 n^2+23543619840 n^3+2313114304 n^4+128583448 n^5+3728216 n^6+42204 n^7+51 n^8)+1/(16 (8+n)^8) (4328962048+2586484224 n+658140288 n^2+87002656 n^3+6134712 n^4+224904 n^5+6220 n^6-87 n^7) z[3]-(4 (534592+718288 n+200296 n^2+22022 n^3+1001 n^4+26 n^5) z[3]^2)/(8+n)^7+(3 (-1357568-598600 n-125112 n^2-13906 n^3-692 n^4+3 n^5) z[4])/(4 (8+n)^6)+(4 (16447296+8487248 n+2111186 n^2+292629 n^3+20545 n^4+466 n^5) z[5])/(8+n)^7-(50 (19160+5814 n+531 n^2+10 n^3) z[6])/(8+n)^5+(14 (2660980+936242 n+105992 n^2+3751 n^3) z[7])/(8+n)^6)+ord e^6;


DeltaE[Op[V,0,3]]=7-5/2e+(2n+12)/(n+8)e+ord e^2;


DeltaE[Op[V,0,4]]=7-7/2e+(3n+60)/(n+8)e+ord e^2;


(* ::Text:: *)
(*Spin 1*)


DeltaE[Op[V,1,1]]=4-(3 e)/2+(e (2+n))/(8+n)+(3 e^2 (32+30 n+7 n^2))/(4 (8+n)^3)+(((2+n) (2560+2960 n+836 n^2+7 n^3))/(16 (8+n)^5)-(54 (2+n) (4+n) z[3])/(8+n)^4)e^3+(((2+n) (-277504+95040 n+177568 n^2+44548 n^3+1026 n^4+11 n^5))/(64 (8+n)^7)-(3 (2+n) (4928+4032 n+86 n^2-111 n^3+2 n^4) z[3])/(4 (8+n)^6)-(81 (2+n) (4+n) z[4])/(2 (8+n)^4)+(60 (2+n) (108+32 n+n^2) z[5])/(8+n)^5)e^4+e^5 (1/(256 (8+n)^9) (-143130624-109635584 n+45796864 n^2+73374720 n^3+28368832 n^4+4306648 n^5+188928 n^6+4024 n^7+19 n^8)-1/(16 (8+n)^8) (2141184+6318336 n+4216064 n^2+631720 n^3-136644 n^4-25922 n^5+611 n^6-21 n^7) z[3]+(12 (2+n)^2 (2568+532 n+4 n^2+n^3) z[3]^2)/(8+n)^7-(9 (9856+12992 n+4204 n^2-136 n^3-107 n^4+2 n^5) z[4])/(16 (8+n)^6)+((1415424+1798272 n+483164 n^2-111144 n^3-43755 n^4-1856 n^5) z[5])/(8 (8+n)^7)+(75 (216+172 n+34 n^2+n^3) z[6])/(8+n)^5-(1323 (5024+4300 n+1024 n^2+65 n^3) z[7])/(16 (8+n)^6))+ord e^6;


DeltaE[Op[V,1,2]]=6-(5 e)/2+(e (18+2 n))/(8+n)-(e^2 (5408+1938 n+169 n^2))/(12 (8+n)^3)+e^3 ((3866624+2099232 n+383992 n^2+33506 n^3+1471 n^4)/(144 (8+n)^5)+(24 (226+82 n+7 n^2) z[3])/(8+n)^4)+e^4 (-(1/(1728 (8+n)^7))(3765966848+2933389440 n+883623424 n^2+134406168 n^3+9739512 n^4+214316 n^5-1673 n^6)-((1092736+611296 n+184156 n^2+30784 n^3+1945 n^4-2 n^5) z[3])/(4 (8+n)^6)+(18 (226+82 n+7 n^2) z[4])/(8+n)^4-(20 (11720+4978 n+567 n^2+15 n^3) z[5])/(8+n)^5)+(1/(20736 (8+n)^9) (3914519347200+3853447960576 n+1541201483264 n^2+330671140352 n^3+41515983424 n^4+3241462584 n^5+159248704 n^6+3666016 n^7+9475 n^8)+((1968430080+1517047040 n+484602016 n^2+74415636 n^3+5549066 n^4+287060 n^5+15141 n^6-169 n^7) z[3])/(48 (8+n)^8)-(2 (418624+577776 n+177822 n^2+20219 n^3+1077 n^4+42 n^5) z[3]^2)/(8+n)^7+(3 (-1092736-611296 n-184156 n^2-30784 n^3-1945 n^4+2 n^5) z[4])/(16 (8+n)^6)+((280045056+194070208 n+65194496 n^2+12780134 n^3+1182205 n^4+35256 n^5) z[5])/(24 (8+n)^7)-(25 (11720+4978 n+567 n^2+15 n^3) z[6])/(8+n)^5+(7 (22700000+11003364 n+1621704 n^2+74767 n^3) z[7])/(16 (8+n)^6))e^5+e^6 ord;


(* ::Text:: *)
(*Spin 2*)


DeltaE[Op[V,2,1]]=5+(-(3/2)+(16+3 n-Sqrt[96+16 n+9 n^2])/(48+6 n)) e+((318464+211328 n+53712 n^2+6010 n^3+247 n^4)/(108 (8+n)^5)-(9504+4456 n+1589 n^2+291 n^3)/(27(8+n)^3 Sqrt[96+16 n+9 n^2])) e^2-1/(3888 (8+n)^5) (-4287232-2455840 n-542560 n^2-42582 n^3+1683 n^4+5184 (8+n) (424+178 n+19 n^2) z[3]+(4/(96+16 n+9 n^2)^(3/2) (1105772544+977891328 n+540645888 n^2+201668608 n^3+51113896 n^4+8821708 n^5+938907 n^6+2268 n^7)-(5184 (8+n) )/Sqrt[96+16 n+9 n^2] (2400+1000 n+394 n^2+67 n^3) z[3])) e^3+e^4 (1/(139968 (8+n)^7) (2300836864+923132544 n+56252416 n^2-26729368 n^3-11807304 n^4-2159200 n^5-35847 n^6)+1/(17496 (8+n)^7 (96+16 n+9 n^2)^(5/2)) (-56715371347968-63490035548160 n-42452422066176 n^2-20553406644224 n^3-7619329581056 n^4-2246848129536 n^5-538468340224 n^6-100043288320 n^7-13700760054 n^8-1259513658 n^9+5753997 n^10+153090 n^11)-((335488+175160 n+2476 n^2-10446 n^3-1297 n^4+9 n^5) z[3])/(27 (8+n)^6)+((280338432+246691840 n+142859520 n^2+54874624 n^3+12027984 n^4+1838404 n^5+10824 n^6-29115 n^7+648 n^8) z[3])/(27 (8+n)^6 (96+16 n+9 n^2)^(3/2))-((424+178 n+19 n^2) z[4])/(8+n)^4+((2400+1000 n+394 n^2+67 n^3) z[4])/((8+n)^4 Sqrt[96+16 n+9 n^2])+(40 (3624+1768 n+244 n^2+7 n^3) z[5])/(9 (8+n)^5)-(40 (19872+9640 n+3832 n^2+784 n^3+27 n^4) z[5])/(9 (8+n)^5 Sqrt[96+16 n+9 n^2]))+(-(1/(5038848 (8+n)^9))(-1884668182528+308912695296 n+897080542208 n^2+304935391488 n^3+46035307008 n^4+7052940904 n^5+1080912568 n^6+34712916 n^7+670599 n^8)-1/(314928 (8+n)^9 (96+16 n+9 n^2)^(7/2)) (3617350941633675264+3920806609428676608 n+2207967768559484928 n^2+727956295985922048 n^3+87645000848506880 n^4-35911877371101184 n^5-20215420640182272 n^6-3210059834406912 n^7+928721487168064 n^8+693271581609600 n^9+205473695089360 n^10+36394498899756 n^11+3835644402195 n^12+96806260296 n^13+1735824087 n^14-25272972 n^15)+(1/(3888 (8+n)^8) (-2978273280-1949785088 n-215472768 n^2+143600016 n^3+45370328 n^4+3517068 n^5-47292 n^6+2223 n^7)+1/(972 (8+n)^8 (96+16 n+9 n^2)^(5/2)) (64243044974592+68483277127680 n+45905823268864 n^2+21808021929984 n^3+7244414521344 n^4+1718442839040 n^5+238689502464 n^6-7010188992 n^7-10150808620 n^8-2601723852 n^9-266134221 n^10+3137616 n^11-212139 n^12)) z[3]+((2 (631424+530112 n+137164 n^2+11712 n^3+221 n^4+28 n^5))/(9 (8+n)^7)-(2 (303366144+331649024 n+216770304 n^2+95821056 n^3+26556384 n^4+5361500 n^5+570008 n^6+14409 n^7+972 n^8))/(9 (8+n)^7 (96+16 n+9 n^2)^(3/2))) z[3]^2+(-((335488+175160 n+2476 n^2-10446 n^3-1297 n^4+9 n^5)/(36 (8+n)^6))+(280338432+246691840 n+142859520 n^2+54874624 n^3+12027984 n^4+1838404 n^5+10824 n^6-29115 n^7+648 n^8)/(36 (8+n)^6 (96+16 n+9 n^2)^(3/2))) z[4]+(-((-84599552-39530176 n+8912580 n^2+7283504 n^3+1138579 n^4+41034 n^5)/(324 (8+n)^7))-(61161799680+57485967360 n+35901796352 n^2+14307894400 n^3+2866624896 n^4+253294060 n^5-79880224 n^6-28120455 n^7-1284498 n^8)/(324 (8+n)^7 (96+16 n+9 n^2)^(3/2))) z[5]+((50 (3624+1768 n+244 n^2+7 n^3))/(9 (8+n)^5)-(50 (19872+9640 n+3832 n^2+784 n^3+27 n^4))/(9 (8+n)^5 Sqrt[96+16 n+9 n^2])) z[6]+(-((49 (82400+45508 n+7888 n^2+419 n^3))/(8 (8+n)^6))+(49 (445184+243424 n+98452 n^2+22544 n^3+1503 n^4))/(8 (8+n)^6 Sqrt[96+16 n+9 n^2])) z[7]) e^5+ord e^6;


DeltaE[Op[V,2,2]]=5+(-(3/2)+(16+3 n+Sqrt[96+16 n+9 n^2])/(48+6 n)) e+((318464+211328 n+53712 n^2+6010 n^3+247 n^4)/(108 (8+n)^5)+(9504+4456 n+1589 n^2+291 n^3)/(27(8+n)^3 Sqrt[96+16 n+9 n^2])) e^2-1/(3888 (8+n)^5) (-4287232-2455840 n-542560 n^2-42582 n^3+1683 n^4+5184 (8+n) (424+178 n+19 n^2) z[3]-(4/(96+16 n+9 n^2)^(3/2) (1105772544+977891328 n+540645888 n^2+201668608 n^3+51113896 n^4+8821708 n^5+938907 n^6+2268 n^7)-(5184 (8+n) )/Sqrt[96+16 n+9 n^2] (2400+1000 n+394 n^2+67 n^3) z[3])) e^3+e^4(1/(139968 (8+n)^7) (2300836864+923132544 n+56252416 n^2-26729368 n^3-11807304 n^4-2159200 n^5-35847 n^6)+1/(17496 (8+n)^7 (96+16 n+9 n^2)^(5/2)) (56715371347968+63490035548160 n+42452422066176 n^2+20553406644224 n^3+7619329581056 n^4+2246848129536 n^5+538468340224 n^6+100043288320 n^7+13700760054 n^8+1259513658 n^9-5753997 n^10-153090 n^11)-((335488+175160 n+2476 n^2-10446 n^3-1297 n^4+9 n^5) z[3])/(27 (8+n)^6)+((-280338432-246691840 n-142859520 n^2-54874624 n^3-12027984 n^4-1838404 n^5-10824 n^6+29115 n^7-648 n^8) z[3])/(27 (8+n)^6 (96+16 n+9 n^2)^(3/2))-((424+178 n+19 n^2) z[4])/(8+n)^4+((-2400-1000 n-394 n^2-67 n^3) z[4])/((8+n)^4 Sqrt[96+16 n+9 n^2])+(40 (3624+1768 n+244 n^2+7 n^3) z[5])/(9 (8+n)^5)+(40 (19872+9640 n+3832 n^2+784 n^3+27 n^4) z[5])/(9 (8+n)^5 Sqrt[96+16 n+9 n^2]))+(-(1/(5038848 (8+n)^9))(-1884668182528+308912695296 n+897080542208 n^2+304935391488 n^3+46035307008 n^4+7052940904 n^5+1080912568 n^6+34712916 n^7+670599 n^8)+1/(314928 (8+n)^9 (96+16 n+9 n^2)^(7/2)) (3617350941633675264+3920806609428676608 n+2207967768559484928 n^2+727956295985922048 n^3+87645000848506880 n^4-35911877371101184 n^5-20215420640182272 n^6-3210059834406912 n^7+928721487168064 n^8+693271581609600 n^9+205473695089360 n^10+36394498899756 n^11+3835644402195 n^12+96806260296 n^13+1735824087 n^14-25272972 n^15)+(1/(3888 (8+n)^8) (-2978273280-1949785088 n-215472768 n^2+143600016 n^3+45370328 n^4+3517068 n^5-47292 n^6+2223 n^7)-1/(972 (8+n)^8 (96+16 n+9 n^2)^(5/2)) (64243044974592+68483277127680 n+45905823268864 n^2+21808021929984 n^3+7244414521344 n^4+1718442839040 n^5+238689502464 n^6-7010188992 n^7-10150808620 n^8-2601723852 n^9-266134221 n^10+3137616 n^11-212139 n^12)) z[3]+((2 (631424+530112 n+137164 n^2+11712 n^3+221 n^4+28 n^5))/(9 (8+n)^7)+(2 (303366144+331649024 n+216770304 n^2+95821056 n^3+26556384 n^4+5361500 n^5+570008 n^6+14409 n^7+972 n^8))/(9 (8+n)^7 (96+16 n+9 n^2)^(3/2))) z[3]^2+(-((335488+175160 n+2476 n^2-10446 n^3-1297 n^4+9 n^5)/(36 (8+n)^6))-(280338432+246691840 n+142859520 n^2+54874624 n^3+12027984 n^4+1838404 n^5+10824 n^6-29115 n^7+648 n^8)/(36 (8+n)^6 (96+16 n+9 n^2)^(3/2))) z[4]+(-((-84599552-39530176 n+8912580 n^2+7283504 n^3+1138579 n^4+41034 n^5)/(324 (8+n)^7))+(61161799680+57485967360 n+35901796352 n^2+14307894400 n^3+2866624896 n^4+253294060 n^5-79880224 n^6-28120455 n^7-1284498 n^8)/(324 (8+n)^7 (96+16 n+9 n^2)^(3/2))) z[5]+((50 (3624+1768 n+244 n^2+7 n^3))/(9 (8+n)^5)+(50 (19872+9640 n+3832 n^2+784 n^3+27 n^4))/(9 (8+n)^5 Sqrt[96+16 n+9 n^2])) z[6]+(-((49 (82400+45508 n+7888 n^2+419 n^3))/(8 (8+n)^6))-(49 (445184+243424 n+98452 n^2+22544 n^3+1503 n^4))/(8 (8+n)^6 Sqrt[96+16 n+9 n^2])) z[7]) e^5+ord e^6;


DeltaE[Op[V,2,3]]=7-5e/2+Root[-106656-34728 n-3516 n^2-108 n^3+(7020+1474 n+72 n^2) #1+(-148-15 n) #1^2+#1^3&,1]/(3 (8+n)) e+ord e^2;


DeltaE[Op[V,2,4]]=7-5e/2+Root[-106656-34728 n-3516 n^2-108 n^3+(7020+1474 n+72 n^2) #1+(-148-15 n) #1^2+#1^3&,2]/(3 (8+n)) e+ord e^2;


DeltaE[Op[V,2,5]]=7-5e/2+Root[-106656-34728 n-3516 n^2-108 n^3+(7020+1474 n+72 n^2) #1+(-148-15 n) #1^2+#1^3&,3]/(3 (8+n)) e+ord e^2;


(* ::Text:: *)
(*Spin 3*)


DeltaE[Op[V,3,1]]=6-3e/2+(3+n-Sqrt[-1+n+n^2])/(16+2 n) e+ord e^2;


DeltaE[Op[V,3,2]]=6-3e/2+(3+n+Sqrt[-1+n+n^2])/(16+2 n) e+ord e^2;


(* ::Text:: *)
(*Spin 4*)


DeltaE[Op[V,4,1]]=7-3/2 e+ord e^2;


DeltaE[Op[V,4,2]]=7-3e/2+(24+5 n-Sqrt[128+16 n+25 n^2])/(80+10 n) e+ord e^2;


DeltaE[Op[V,4,3]]=7-3e/2+(24+5 n+Sqrt[128+16 n+25 n^2])/(80+10 n) e+ord e^2;


(* ::Text:: *)
(*Spin 5*)


DeltaE[Op[V,5,1]]=8-3/2 e+ord e^2;


DeltaE[Op[V,5,2]]=8-3/2 e+(10+3 n-Sqrt[-12+4 n+9 n^2])/(6 (8+n)) e+ord e^2;


DeltaE[Op[V,5,3]]=8-3/2 e+(10+3 n+Sqrt[-12+4 n+9 n^2])/(6 (8+n)) e+ord e^2;


(* ::Text:: *)
(*Spin 6*)


DeltaE[Op[V,6,1]]=9-3/2 e+ord e^2;


DeltaE[Op[V,6,2]]=9-3/2 e+ord e^2;


DeltaE[Op[V,6,3]]=9-3/2 e+(32+7 n-Sqrt[160+16 n+49 n^2])/(14 (8+n)) e+ord e^2;


DeltaE[Op[V,6,4]]=9-3/2 e+(32+7 n+Sqrt[160+16 n+49 n^2])/(14 (8+n)) e+ord e^2;


(* ::Text:: *)
(*Spin 7*)


DeltaE[Op[V,7,1]]=10-3/2 e+ord e^2;


DeltaE[Op[V,7,2]]=10-3/2 e+ord e^2;


DeltaE[Op[V,7,3]]=10-3/2 e+(7+2 n-Sqrt[-5+n+4 n^2])/(4 (8+n)) e+ord e^2;


DeltaE[Op[V,7,4]]=10-3/2 e+(7+2 n+Sqrt[-5+n+4 n^2])/(4 (8+n)) e+ord e^2;


(* ::Subsubsection::Closed:: *)
(*T operators*)


(* ::Text:: *)
(*Spin 0*)


DeltaE[Op[T,0,1]]=2+(-1+2/(8+n)) e-((n-22) (4+n))/(2 (8+n)^3) e^2 +(-(((2+n) (-272-56 n+n^2))/(8 (8+n)^4))-(-1568-144 n+190 n^2+45 n^3+n^4)/(2 (8+n)^5)-(24 (22+5 n) z[3])/(8+n)^4) e^3+(-((6016+123264 n+87528 n^2+26568 n^3+3672 n^4+135 n^5+2 n^6)/(8 (8+n)^7))+((-30528-6240 n+3624 n^2+808 n^3+16 n^4+n^5) z[3])/(2 (8+n)^6)-((2+n) (-46144-17920 n-1124 n^2+230 n^3+5 n^4+67584 z[3]+23808 n z[3]+1920 n^2 z[3]))/(32 (8+n)^6)-(18 (22+5 n) z[4])/(8+n)^4+(80 (186+55 n+2 n^2) z[5])/(8+n)^5) e^4+(-(1/(32 (8+n)^9))(22308864+38978560 n+25225728 n^2+9337408 n^3+2162776 n^4+275384 n^5+13724 n^6+367 n^7+4 n^8)-((2870528+394624 n-842848 n^2-336080 n^3-35336 n^4-176 n^5-36 n^6+n^7) z[3])/(4 (8+n)^8)+(4 (46752+26824 n+3444 n^2+6 n^3+5 n^4) z[3]^2)/(8+n)^7+(3 (-30528-6240 n+3624 n^2+808 n^3+16 n^4+n^5) z[4])/(8 (8+n)^6)-((-403392-68712 n+73636 n^2+20194 n^3+895 n^4) z[5])/(8+n)^7+1/(128 (8+n)^8) (2+n) (5655552+2912768 n+262528 n^2-121472 n^3-27620 n^4-946 n^5-13 n^6-21921792 z[3]-11530240 n z[3]-1244160 n^2 z[3]+137984 n^3 z[3]+20800 n^4 z[3]+288 n^5 z[3]+16 n^6 z[3]-12976128 z[4]-7815168 n z[4]-1714176 n^2 z[4]-163584 n^3 z[4]-5760 n^4 z[4]+60948480 z[5]+33259520 n z[5]+6113280 n^2 z[5]+445440 n^3 z[5]+10240 n^4 z[5])+(100 (186+55 n+2 n^2) z[6])/(8+n)^5-(882 (526+189 n+14 n^2) z[7])/(8+n)^6) e^5+(-(1/(128 (8+n)^11))(4525309952+7489404928 n+5281970176 n^2+2372987392 n^3+774280256 n^4+172596192 n^5+22319040 n^6+1370920 n^7+48746 n^8+927 n^9+8 n^10)-1/(8 (8+n)^10) (162652160-68332544 n-169245120 n^2-80189984 n^3-15180440 n^4-770188 n^5+54758 n^6+979 n^7+100 n^8+n^9) z[3]-((-99677184-64278912 n-11260928 n^2+341288 n^3+193932 n^4+9206 n^5+553 n^6) z[3]^2)/(2 (8+n)^9)+(512 (1502+619 n+65 n^2+n^3) z[3]^3)/(8+n)^7-(3 (2870528+394624 n-842848 n^2-336080 n^3-35336 n^4-176 n^5-36 n^6+n^7) z[4])/(16 (8+n)^8)+(6 (46752+26824 n+3444 n^2+6 n^3+5 n^4) z[3] z[4])/(8+n)^7-1/(8 (8+n)^9) (-78244864+46518912 n+78105408 n^2+27327488 n^3+2802392 n^4-100464 n^5-13210 n^6-104 n^7-3 n^8) z[5]+(24 (790368+364256 n+62044 n^2+5320 n^3+59 n^4) z[3] z[5])/(8+n)^8-(5 (-470976-109416 n+64708 n^2+19342 n^3+865 n^4) z[6])/(4 (8+n)^7)+((-109427520-16957632 n+25012072 n^2+8044820 n^3+605258 n^4+3679 n^5) z[7])/(8 (8+n)^8)-1/(512 (8+n)^10) (2+n) (-565354496-323108864 n-8413184 n^2+45721600 n^3+17128928 n^4+2460768 n^5+110512 n^6+2748 n^7+29 n^8+5485101056 z[3]+3681222656 n z[3]+533012480 n^2 z[3]-131311616 n^3 z[3]-40585984 n^4 z[3]-2822400 n^5 z[3]-36096 n^6 z[3]-2656 n^7 z[3]+16 n^8 z[3]-5036310528 z[3]^2-4007919616 n z[3]^2-1142210560 n^2 z[3]^2-144695296 n^3 z[3]^2-8321024 n^4 z[3]^2-250880 n^5 z[3]^2-8192 n^6 z[3]^2+4208984064 z[4]+3266052096 n z[4]+858095616 n^2 z[4]+67817472 n^3 z[4]-6884352 n^4 z[4]-1467648 n^5 z[4]-79296 n^6 z[4]-1632 n^7 z[4]-48 n^8 z[4]-19134414848 z[5]-13118341120 n z[5]-2504949760 n^2 z[5]+84449280 n^3 z[5]+71895040 n^4 z[5]+6955264 n^5 z[5]+195200 n^6 z[5]-19503513600 z[6]-15518924800 n z[6]-4921753600 n^2 z[6]-797900800 n^3 z[6]-69478400 n^4 z[6]-3046400 n^5 z[6]-51200 n^6 z[6]+60808495104 z[7]+44652625920 n z[7]+12662415360 n^2 z[7]+1749888000 n^3 z[7]+118540800 n^4 z[7]+3161088 n^5 z[7])-(9 (13076112+5963882 n+780579 n^2+28882 n^3) z[8])/(10 (8+n)^7)+(64 (2150774+901051 n+97823 n^2+1819 n^3) z[9])/(9 (8+n)^7)+(216 (50512+21282 n+2279 n^2+42 n^3) mz[5,3])/(5 (8+n)^7)) e^6+ord e^7;


DeltaE[Op[T,0,2]]=4-2e+(16+n)/(8+n) e-(e^2 (336+68 n+7 n^2))/(8+n)^3+(e^3 (76544+26176 n+3264 n^2+28 n^3-n^4+135168 z[3]+48384 n z[3]+6624 n^2 z[3]+336 n^3 z[3]))/(4 (8+n)^5)+1/(16 (8+n)^7) e^4 (-20796416-10251520 n-2207744 n^2-271328 n^3-24824 n^4-820 n^5-5 n^6-23789568 z[3]-11876352 n z[3]-3044096 n^2 z[3]-478976 n^3 z[3]-46848 n^4 z[3]-1888 n^5 z[3]+32 n^6 z[3]+25952256 z[4]+15777792 n z[4]+3999744 n^2 z[4]+527616 n^3 z[4]+36000 n^4 z[4]+1008 n^5 z[4]-182845440 z[5]-97484800 n z[5]-20715520 n^2 z[5]-2119680 n^3 z[5]-97280 n^4 z[5]-1280 n^5 z[5])+1/(64 (8+n)^9) e^5 (6019366912+3720851456 n+994704384 n^2+135243264 n^3+6891584 n^4-590816 n^5-60520 n^6-1732 n^7-13 n^8+15087697920 z[3]+9940385792 n z[3]+2841671680 n^2 z[3]+431264768 n^3 z[3]+33922816 n^4 z[3]+845952 n^5 z[3]-4352 n^6 z[3]+2304 n^7 z[3]-112 n^8 z[3]-3435134976 z[3]^2-4145807360 n z[3]^2-1694433280 n^2 z[3]^2-340357120 n^3 z[3]^2-36578304 n^4 z[3]^2-2061824 n^5 z[3]^2-58880 n^6 z[3]^2-1024 n^7 z[3]^2-4567597056 z[4]-3422158848 n z[4]-1225900032 n^2 z[4]-273709056 n^3 z[4]-41117952 n^4 z[4]-4048128 n^5 z[4]-225024 n^6 z[4]-4128 n^7 z[4]+96 n^8 z[4]+29752295424 z[5]+22731423744 n z[5]+8775450624 n^2 z[5]+2058250240 n^3 z[5]+301971200 n^4 z[5]+26588928 n^5 z[5]+1227968 n^6 z[5]+20608 n^7 z[5]-58510540800 z[6]-45822771200 n z[6]-15341977600 n^2 z[6]-2822963200 n^3 z[6]-304281600 n^4 z[6]-18790400 n^5 z[6]-588800 n^6 z[6]-6400 n^7 z[6]+243233980416 z[7]+171992088576 n z[7]+50812231680 n^2 z[7]+8013358080 n^3 z[7]+709833600 n^4 z[7]+33388992 n^5 z[7]+649152 n^6 z[7])+1/(11520 (8+n)^11) e^6 (-83078037504000-62901192130560 n-21393426309120 n^2-4233779251200 n^3-566364303360 n^4-62052071040 n^5-6133957920 n^6-352902240 n^7-10661400 n^8-163620 n^9-1305 n^10-1956372635713536 mz[5,3]-1736238314815488 n mz[5,3]-666259377094656 n^2 mz[5,3]-143853656997888 n^3 mz[5,3]-18998884564992 n^4 mz[5,3]-1555454803968 n^5 mz[5,3]-75615565824 n^6 mz[5,3]-1914264576 n^7 mz[5,3]-17169408 n^8 mz[5,3]-288739704176640 z[3]-237106841518080 n z[3]-88330791813120 n^2 z[3]-19373611622400 n^3 z[3]-2770624742400 n^4 z[3]-271967270400 n^5 z[3]-17975819520 n^6 z[3]-496805760 n^7 z[3]+15880320 n^8 z[3]+244800 n^9 z[3]-720 n^10 z[3]-1039878775111680 z[3]^2-896583535165440 n z[3]^2-329034840145920 n^2 z[3]^2-65690443284480 n^3 z[3]^2-7457577984000 n^4 z[3]^2-430411345920 n^5 z[3]^2-4136670720 n^6 z[3]^2+866280960 n^7 z[3]^2+46915200 n^8 z[3]^2+1128960 n^9 z[3]^2-725742098841600 z[3]^3-635024336486400 n z[3]^3-239843388948480 n^2 z[3]^3-50837732720640 n^3 z[3]^3-6562664939520 n^4 z[3]^3-520867676160 n^5 z[3]^3-24117166080 n^6 z[3]^3-554803200 n^7 z[3]^3-3686400 n^8 z[3]^3+130357710028800 z[4]+118474360750080 n z[4]+48060115845120 n^2 z[4]+11206090506240 n^3 z[4]+1608250705920 n^4 z[4]+138803051520 n^5 z[4]+6369235200 n^6 z[4]+124709760 n^7 z[4]+3421440 n^8 z[4]+69120 n^9 z[4]-15120 n^10 z[4]-59359132385280 z[3] z[4]-86479334277120 n z[3] z[4]-48117181317120 n^2 z[3] z[4]-14320690790400 n^3 z[3] z[4]-2559912837120 n^4 z[3] z[4]-285543014400 n^5 z[3] z[4]-19800668160 n^6 z[3] z[4]-828748800 n^7 z[3] z[4]-20321280 n^8 z[3] z[4]-276480 n^9 z[3] z[4]-349997975470080 z[5]-272013758300160 n z[5]-93026646097920 n^2 z[5]-16771584245760 n^3 z[5]-1597209937920 n^4 z[5]-77644293120 n^5 z[5]-8273560320 n^6 z[5]-1805322240 n^7 z[5]-156064320 n^8 z[5]-3882240 n^9 z[5]+17280 n^10 z[5]-3032642853273600 z[3] z[5]-2453046495805440 n z[3] z[5]-855286606725120 n^2 z[3] z[5]-166293881487360 n^3 z[3] z[5]-19461029068800 n^4 z[3] z[5]-1367403724800 n^5 z[3] z[5]-52239790080 n^6 z[3] z[5]-679587840 n^7 z[3] z[5]+10644480 n^8 z[3] z[5]+396542921932800 z[6]+399107948544000 n z[6]+197295420211200 n^2 z[6]+61172475494400 n^3 z[6]+12744135475200 n^4 z[6]+1805813913600 n^5 z[6]+170314848000 n^6 z[6]+10079942400 n^7 z[6]+330004800 n^8 z[6]+4334400 n^9 z[6]-1121161240903680 z[7]-1257817398312960 n z[7]-721050842234880 n^2 z[7]-246725243412480 n^3 z[7]-52526565504000 n^4 z[7]-7041305779200 n^5 z[7]-581590477440 n^6 z[7]-27344517120 n^7 z[7]-584295840 n^8 z[7]-1635840 n^9 z[7]+9631497581494272 z[8]+8889169027792896 n z[8]+3577960248901632 n^2 z[8]+819466792206336 n^3 z[8]+116617394110464 n^4 z[8]+10533906994176 n^5 z[8]+587702625408 n^6 z[8]+18415397952 n^7 z[8]+245975616 n^8 z[8]-14433599986073600 z[9]-12702330545766400 n z[9]-4829640686305280 n^2 z[9]-1031852628377600 n^3 z[9]-134527231590400 n^4 z[9]-10820856627200 n^5 z[9]-511449344000 n^6 z[9]-12247567360 n^7 z[9]-93132800 n^8 z[9])+ord e^7;


DeltaE[Op[T,0,3]]=6-2 e+(e (4+n))/(8+n)+((32+13 n+3 n^2) e^2)/(8+n)^3+e^3 ((-11776-5648 n+328 n^2+347 n^3+9 n^4)/(12 (8+n)^5)-(6 (112+52 n+7 n^2) z[3])/(8+n)^4)+e^4 ((-4878336+2199104 n+2894240 n^2+1012800 n^3+150496 n^4+5797 n^5+27 n^6)/(144 (8+n)^7)+((6528+4608 n+460 n^2+524 n^3+113 n^4-2 n^5) z[3])/(2 (8+n)^6)-(9 (112+52 n+7 n^2) z[4])/(2 (8+n)^4)+(20 (1008+520 n+81 n^2+2 n^3) z[5])/(8+n)^5)+e^5 ((-8273756160-2635238400 n+677032448 n^2+577986432 n^3+160286752 n^4+20072728 n^5+546696 n^6-8557 n^7+81 n^8)/(1728 (8+n)^9)+((24857600+15695616 n+2904768 n^2+137552 n^3+36276 n^4+7476 n^5-139 n^6+6 n^7) z[3])/(8 (8+n)^8)+(4 (32832+32032 n+10144 n^2+1041 n^3+8 n^4+2 n^5) z[3]^2)/(8+n)^7+(3 (6528+4608 n+460 n^2+524 n^3+113 n^4-2 n^5) z[4])/(8 (8+n)^6)-((-527616-219552 n+24616 n^2+38814 n^3+8355 n^4+302 n^5) z[5])/(2 (8+n)^7)+(25 (1008+520 n+81 n^2+2 n^3) z[6])/(8+n)^5-(441 (3536+2056 n+373 n^2+20 n^3) z[7])/(2 (8+n)^6))+ord e^6;


DeltaE[Op[T,0,4]]=6-3 e+(e (42+2 n))/(8+n)-((5544+1066 n+71 n^2) e^2)/(2 (8+n)^3)+e^3 ((3182976+1063584 n+130264 n^2+5734 n^3+73 n^4)/(8 (8+n)^5)+(24 (1426+317 n+21 n^2) z[3])/(8+n)^4)+e^4 (-((2401294848+1164178048 n+228897184 n^2+22569768 n^3+1142024 n^4+22724 n^5-9 n^6)/(32 (8+n)^7))-((8914752+3453312 n+599144 n^2+53392 n^3+2188 n^4-13 n^5) z[3])/(2 (8+n)^6)+(18 (1426+317 n+21 n^2) z[4])/(8+n)^4-(40 (49260+12748 n+987 n^2+14 n^3) z[5])/(8+n)^5)+e^5 ((6196520509440+3929637922816 n+1058921408512 n^2+155054266880 n^3+13087896736 n^4+611803256 n^5+13680472 n^6+84184 n^7+27 n^8)/(384 (8+n)^9)+((8924204544+4781304064 n+1085903936 n^2+128772992 n^3+8175064 n^4+248584 n^5+4276 n^6-71 n^7) z[3])/(8 (8+n)^8)-(8 (295536+690652 n+191422 n^2+20034 n^3+815 n^4+17 n^5) z[3]^2)/(8+n)^7+(3 (-8914752-3453312 n-599144 n^2-53392 n^3-2188 n^4+13 n^5) z[4])/(8 (8+n)^6)+((255029184+111781672 n+22737340 n^2+2523142 n^3+142197 n^4+2532 n^5) z[5])/(8+n)^7-(50 (49260+12748 n+987 n^2+14 n^3) z[6])/(8+n)^5+(14 (7823382+2321461 n+219534 n^2+6305 n^3) z[7])/(8+n)^6)+ord e^6;


DeltaE[Op[T,0,5]]=8-2 e+(e (32+3 n-Sqrt[384+32 n+9 n^2]))/(48+6 n)+((5 (400+109 n+4 n^2)-(31872+12352 n+1841 n^2+285 n^3)/Sqrt[384+32 n+9 n^2]) e^2)/(27 (8+n)^3)+e^3 ord;


DeltaE[Op[T,0,6]]=8-2 e+(e (32+3 n+Sqrt[384+32 n+9 n^2]))/(48+6 n)+((5 (400+109 n+4 n^2)+(31872+12352 n+1841 n^2+285 n^3)/Sqrt[384+32 n+9 n^2]) e^2)/(27 (8+n)^3)+e^3 ord;


DeltaE[Op[T,0,7]]=8-3 e+(2 e (11+n))/(8+n)+(e^2 (-25 (8+n) Sqrt[36-4 n+9 n^2]-(6912+1930 n+167 n^2)))/(12 (8+n)^3)+e^3 ord;


DeltaE[Op[T,0,8]]=8-3 e+(2 e (11+n))/(8+n)+(e^2 (25 (8+n) Sqrt[36-4 n+9 n^2]-(6912+1930 n+167 n^2)))/(12 (8+n)^3)+e^3 ord;


DeltaE[Op[T,0,9]]=8-4 e+(e (80+3 n))/(8+n)-(2 (4448+795 n+43 n^2) e^2)/(8+n)^3+e^3 ord;


(* ::Text:: *)
(*Spin 1*)


DeltaE[Op[T,1,1]]=7-2e+(16+3 n)/(3 (8+n)) e+ord e^2;


DeltaE[Op[T,1,2]]=7-3e+(2 (15+n))/(8+n) e+ord e^2;


(* ::Text:: *)
(*Spin 2*)


DeltaE[Op[T,2,1]]=4-e+(e^2 n)/(3 (8+n)^2)-(e^3 n (-848-188 n+n^2))/(36 (8+n)^4)+e^4 ((n (494656+220512 n+22696 n^2-1284 n^3-47 n^4))/(432 (8+n)^6)-(8 n (22+5 n) z[3])/(8+n)^5)+e^5 ((n (233532416+155751168 n+32542080 n^2+106688 n^3-621912 n^4-30372 n^5-445 n^6))/(5184 (8+n)^8)+(n (-191488-81376 n-3816 n^2+1028 n^3+8 n^4+n^5) z[3])/(12 (8+n)^7)-(6 n (22+5 n) z[4])/(8+n)^5+(80 n (186+55 n+2 n^2) z[5])/(3 (8+n)^6))+ord e^6;


DeltaE[Op[T,2,2]]=ord e^6+6-2 e+(e Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,1])/(3 (8+n))+(e^2 (3 (5904384+2737616 n+516120 n^2-72852 n^3-28280 n^4-1755 n^5)+(-1823488-575048 n-89948 n^2+23492 n^3+3510 n^4) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,1]+(45328+8084 n+1596 n^2-585 n^3) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,1]^2))/(162 (8+n)^3 (3056+744 n+142 n^2+9 n^3)-108 (8+n)^3 (368+86 n+9 n^2) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,1]+54 (8+n)^3 (10+3 n) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,1]^2)+(e^3 (-4 Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,1]^2 (6541317 n^11-11664 n^10 (-27209+8100 z[3])-1296 n^9 (-2744183+944460 z[3])-144 n^8 (-179509025+29968056 z[3])+128 n^7 (791477837+205878510 z[3])+96 n^6 (3512820107+3982341888 z[3])+640 n^5 (620247481+4068640368 z[3])+13824 n^2 (8628400741+14637384768 z[3])+256 n^4 (27660970583+57876473160 z[3])+49152 (28278051455+70703259912 z[3])+256 n^3 (85712756881+132233828400 z[3])+4096 n (157914420733+300561618060 z[3]))-12 (19623951 n^13-174960 n^12 (-7037+1620 z[3])-15552 n^11 (-1611818+495315 z[3])-3456 n^10 (-78446086+22437567 z[3])-288 n^9 (-6546956279+934267608 z[3])+64 n^8 (139311840353+25797415248 z[3])+6193152 n (11085225607+32703853572 z[3])+1536 n^6 (57593749435+106910207964 z[3])+1179648 (68406873335+320744054664 z[3])+64 n^7 (495090876395+389390200992 z[3])+4096 n^4 (447606210847+871699306716 z[3])+3072 n^3 (1680207916903+2756212787376 z[3])+256 n^5 (1212242569331+3517056359280 z[3])+4096 n^2 (4027006521905+9261685570608 z[3]))+8 Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,1] (19623951 n^12-104976 n^11 (-10399+2700 z[3])-972 n^10 (-17997071+5851440 z[3])-216 n^9 (-721582429+184390992 z[3])-48 n^8 (-18290530091+435616704 z[3])+786432 (24493366540+79920892971 z[3])+16 n^7 (209133233809+105812313984 z[3])+96 n^6 (98332605731+156369053664 z[3])+256 n^5 (99507790309+364548736080 z[3])+256 n^4 (817736336837+1624417506720 z[3])+16384 n (724769825201+1707426489618 z[3])+256 n^3 (2527054189565+3791308337856 z[3])+512 n^2 (4924853651123+9319127070528 z[3]))))/(23328 (8+n)^5 (17604043776-9700291584 n+1100688256 n^2+373491776 n^3+67791136 n^4+21879536 n^5+6838056 n^6+1276236 n^7+141426 n^8+6561 n^9)-15552 (8+n)^5 (990341376-1389453440 n+170482816 n^2+34655200 n^3+6225376 n^4+2562120 n^5+665496 n^6+94770 n^7+6561 n^8) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,1]+7776 (8+n)^5 (-54791808-55508032 n+7235104 n^2+1128976 n^3+102216 n^4+101844 n^5+16038 n^6+2187 n^7) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,1]^2)+(e^4 (8 Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,1]^2 (43046721 n^19 (-1789+4176 z[3])-262144 n^2 (11695761578200813345+26506680870737478672 z[3]+79870107953989390176 z[4]-537764214441623044320 z[5])-196608 n^3 (2513638081982601409+2975094510878460528 z[3]+31355430333318309168 z[4]-188488906005239150400 z[5])-3145728 n (4224384648033204559+8508648258644190120 z[3]+18346860728515132992 z[4]-131849036422897737600 z[5])-37748736 (466196991721656115+895790097354385584 z[3]+2454962140003241088 z[4]-18530635921550087040 z[5])+7776 n^14 (-20502406968299+51897693920544 z[3]+2828427819408 z[4]-10320781691520 z[5])+69984 n^15 (-344913639085+661297089816 z[3]+106904852352 z[4]-336438515520 z[5])+157464 n^16 (-15918606347+21927757536 z[3]+6098720688 z[4]-16098808320 z[5])+4251528 n^17 (-40889923+34581024 z[3]+15192360 z[4]-29989440 z[5])+9565938 n^18 (-578423+356112 z[3]+194400 z[4]-207360 z[5])+20736 n^13 (-40759665828161+118745244993564 z[3]-7892725436856 z[4]+29642029866000 z[5])+384 n^12 (-9565483798809805+30020489893430352 z[3]-6342580500957504 z[4]+25911502549692480 z[5])+49152 n^9 (-5166272051523031+15291883705353912 z[3]-7258173258560985 z[4]+30417965993127600 z[5])+512 n^11 (-31599104027365915+90043378429349520 z[3]-32202123565204872 z[4]+137590723818280800 z[5])+512 n^10 (-125587890773433557+361903778022070512 z[3]-156725137780583616 z[4]+681147541132735680 z[5])+73728 n^6 (24797583177929447+422858406350010432 z[3]-336738136985159184 z[4]+1532108485961890560 z[5])+16384 n^7 (-245032673603846629+378860495684683572 z[3]-440724329875289880 z[4]+1992662579289458880 z[5])+2048 n^8 (-335091653569153553+1281278170724753088 z[3]-835186930709966640 z[4]+3426740959697746560 z[5])+32768 n^5 (1219630820551905707+2430525611940264792 z[3]-5218187308972873056 z[4]+20547797888316684960 z[5])+32768 n^4 (-220679779715410919+52071635580716592 z[3]-41252878321193611296 z[4]+208094278873123419840 z[5]))-16 Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,1] (129140163 n^20 (-1789+4176 z[3])+4096 n^12 (97387806598912224 z[3]-5 (6444337222302035+5016287421144558 z[4]-20933506992364992 z[5]))-524288 n^2 (108074049882304714777+257037960510092329488 z[3]+722220223094846123040 z[4]-4918878258103842648480 z[5])-524288 n^3 (26535996520993172647+23728762611392404212 z[3]+244998366598832420268 z[4]-1520343609570820583280 z[5])-6291456 n (34524603286368545821+72228693612171253752 z[3]+160347281233254028992 z[4]-1132596697114111086720 z[5])-75497472 (3469886290350456985+6579641762630975376 z[3]+20118084056030005632 z[4]-144307271890877650560 z[5])-3538944 n^4 (727608044292531183+302962010627750776 z[3]+9414023590436001984 z[4]-49365160268473031040 z[5])+46656 n^15 (-21654220542457+47650080633264 z[3]+4975839707688 z[4]-16312793731200 z[5])+5184 n^14 (-1175205094098425+3146076708015456 z[3]+4495513289184 z[4]-2850026783040 z[5])+472392 n^17 (-23861342303+28617741504 z[3]+9047729808 z[4]-21890995200 z[5])+22674816 n^16 (-5609363359+9421870214 z[3]+1914788970 z[4]-5544082080 z[5])+6377292 n^18 (-100387777+80787312 z[3]+36605520 z[4]-66614400 z[5])+28697814 n^19 (-635671+489744 z[3]+194400 z[4]-207360 z[5])+10368 n^13 (-2894433765381611+8647597714322112 z[3]-1033011388603152 z[4]+4111447492797120 z[5])+4096 n^11 (-136748086970432527+392563239019871292 z[3]-148409077602016638 z[4]+637977335142961080 z[5])+6144 n^10 (-366940100718457987+1048181568952701096 z[3]-465287580909282744 z[4]+2004629561722948320 z[5])+16384 n^9 (-492788476278870617+1531195764193217556 z[3]-784259902850228730 z[4]+3284681236354593360 z[5])+24576 n^7 (-4512740495455013995+8639135288514474912 z[3]-9344196806395944816 z[4]+42841566375794524800 z[5])+65536 n^6 (79205445705910841+13302138969772688736 z[3]-12401700517899824400 z[4]+55344546614056340880 z[5])+4096 n^8 (-6488960110700362115+19541657677035961296 z[3]-14368187550185784720 z[4]+60446862499448563200 z[5])+65536 n^5 (7961563680837575717+27282295143577325376 z[3]-79140971303866159128 z[4]+337255465265838280800 z[5]))+24 (129140163 n^21 (-1789+4176 z[3])-524288 n^3 (206769815575063516219+158434140665272999680 z[3]+1632913466461953645168 z[4]-10339822906336293298560 z[5])-524288 n^4 (58862504014425430631+20805154960896824040 z[3]+485404388424471848760 z[4]-2605136480073880038000 z[5])-6291456 n^2 (52380066979667089697+134037465524529240096 z[3]+355721620507423130592 z[4]-2432621437273791156960 z[5])-75497472 n (15090960575267420393+33134879537327249352 z[3]+76644393227118451008 z[4]-526360640036015905920 z[5])-905969664 (1371721949199809155+2549705266107715248 z[3]+9070026639217220736 z[4]-60914962657913258880 z[5])+10368 n^15 (-1216534878765599+2972035873463976 z[3]+141848313280848 z[4]-460430284914720 z[5])+23328 n^16 (-79034964915887+156189736165536 z[3]+22018015915056 z[4]-67836808920960 z[5])+209952 n^17 (-963809323595+1455394573656 z[3]+342701057088 z[4]-931502514240 z[5])+472392 n^18 (-33160701305+36166188096 z[3]+12448135728 z[4]-28164672000 z[5])+38263752 n^19 (-20063399+15940800 z[3]+7137720 z[4]-12208320 z[5])+258280326 n^20 (-76991+69264 z[3]+21600 z[4]-23040 z[5])+1152 n^14 (-60046206381122819+168955075389230640 z[3]-9561055135371840 z[4]+38532957379329600 z[5])+512 n^13 (-634734337644284329+1901229108242932800 z[3]-337915575537414408 z[4]+1387491483582704160 z[5])+12288 n^11 (-482397043199857645+1375245974247337512 z[3]-546634923677977428 z[4]+2357004605686888320 z[5])+512 n^12 (-2770790814236921291+8161724700074830608 z[3]-2471860378855927584 z[4]+10479034097873622720 z[5])+2048 n^10 (-11379167685582575447+32584489418322710496 z[3]-14948557720523497872 z[4]+64186175397977763840 z[5])+8192 n^9 (-9750563300632113109+29953510739626326840 z[3]-16633116456504271920 z[4]+70004253504212046720 z[5])+24576 n^8 (-11280372072403698295+29910123695694979008 z[3]-24200168144368855536 z[4]+103624648818773932800 z[5])+32768 n^7 (-29666773466101374553+62234958292407510696 z[3]-66758903181340208352 z[4]+306779829552696036960 z[5])+196608 n^5 (4755119714294034395+66568128578026387344 z[3]-233272412144427753648 z[4]+1030995629285888157120 z[5])+32768 n^6 (-9812580376652179889+228232282294415216304 z[3]-237048086801748921696 z[4]+1047060613770450788160 z[5]))))/(1679616 (8+n)^7 (59071071592710144-256377469451894784 n+31864050525315072 n^2-8470513144778752 n^3+314955026591744 n^4+329147265458176 n^5+77717960860160 n^6+20973433987840 n^7+5402706845440 n^8+1246727439360 n^9+323099806176 n^10+74518974864 n^11+13578960528 n^12+1679825952 n^13+130734486 n^14+4782969 n^15)-1119744 (8+n)^7 (-16322051587424256-36716349907918848 n+4439631145840640 n^2-1404593737654272 n^3+87662483383296 n^4+35362070254080 n^5+7472559962880 n^6+2143516943360 n^7+479221951680 n^8+120096470880 n^9+31465844496 n^10+6795936288 n^11+1038081420 n^12+96722262 n^13+4782969 n^14) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,1]+559872 (8+n)^7 (-2361806431690752-1568801491759104 n+165276095217664 n^2-62724022652928 n^3+5062198248960 n^4+1371746515200 n^5+126998722560 n^6+80739970560 n^7+9824263200 n^8+4047582960 n^9+847366272 n^10+193050864 n^11+20903346 n^12+1594323 n^13) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,1]^2)+(e^5 (-16 Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,1]^2 (31381059609 n^27 (29653+84240 z[3]-112752 z[4])+6973568802 n^26 (1546992 z[3]+1492992 z[3]^2+5 (2984729-4132944 z[4]-3950208 z[5]+1866240 z[6]))-268435456 n^3 (-115071490530425137804945300+3011627340199408378898820906 z[3]+4903078477092872589478586376 z[3]^2-665325509135273812845144666 z[4]+4900510918051524070944669918 z[5]+24085576261271311968069172800 z[6]-87117136644996494230636331757 z[7])-2097152 n^6 (1708742217458611509680394875+1980531620228783029374477648 z[3]+4199090003117641219374984960 z[3]^2+393964496601040307702996496 z[4]-7274451492741399260219303904 z[5]+23144358199473817135597180800 z[6]-67454444503450660704181544880 z[7])-37748736 n^5 (378723029251290793671586109+683374978488307313052364608 z[3]+1597033020625167836055972096 z[3]^2-51596610416040292668174096 z[4]-979783841894574794585330592 z[5]+8012113928285343785675841600 z[6]-24816697119005457260396980080 z[7])-268435456 n^4 (96156359558831706694163716+611776129343882666956690185 z[3]+1258626196524010576173958728 z[3]^2-135761156357599809099410157 z[4]+393745392645344534205397476 z[5]+6105703082792474671044142950 z[6]-20359288391006461211315257635 z[7])-1048576 n^7 (504771938256044904435891983+325317169933534678420750896 z[3]+1079798820270272341458691968 z[3]^2+220998670264313470197209088 z[4]-2914784234754300388293400224 z[5]+6626648801630930742813139200 z[6]-17528767910309180933285178672 z[7])-4831838208 n^2 (-77726878678625754702183541+537424824088596064464897696 z[3]+744389954970128115659719344 z[3]^2-121760883842636805542688312 z[4]+1219846212633902771245532472 z[5]+3661798160725593825685507200 z[6]-14225723077299367409169529212 z[7])-28991029248 n (-39607333277933387468049731+191085601322120029274892780 z[3]+228308804348234674104926208 z[3]^2-41176402632077768791300512 z[4]+499958017429724549597710944 z[5]+1148114959831596682448179200 z[6]-4726853229667064580802153296 z[7])-115964116992 (-13031810456217464557978907+50214118788010293103814040 z[3]+51763277886856618530324096 z[3]^2-9063882688756308136461504 z[4]+141206500591316959093942464 z[5]+300982780037258160949670400 z[6]-1313499410494380266701116384 z[7])-786432 n^9 (8705856794194174905236699+36901148306356004263365888 z[3]+8411316457265147000893824 z[3]^2+31075750274289706347691536 z[4]-181408869591366591689926752 z[5]+188159410785613658672764800 z[6]-506319094352589309420052032 z[7])-393216 n^10 (-4381617198774766665481981+15163244326217647144951344 z[3]+3679701580422013163673600 z[3]^2+16751567189595583617864624 z[4]-88927756718768802921360384 z[5]+106428636318487653193305600 z[6]-296158429362498956422001280 z[7])-196608 n^11 (-1515979711809142334436913+9909450694405820017970784 z[3]+906315816876783471873792 z[3]^2+10596499953373741405586832 z[4]-56151824930078392713500352 z[5]+57509014502386125890265600 z[6]-156412210652071317483166368 z[7])-28311552 n^8 (2597765629283152792883173+2285875903424573477456768 z[3]+2981022953990379334730496 z[3]^2+2930059465091936759145960 z[4]-25208414070065216059118256 z[5]+29822790046377012580972800 z[6]-72443676298741880633081280 z[7])+13436928 n^20 (65061710203482065-64843808696522982 z[3]+95185653128461584 z[3]^2-277525440348555798 z[4]+1048564282958746128 z[5]+44529159998697300 z[6]-185517946261254726 z[7])+11337408 n^21 (13002427426193191-5435695431822096 z[3]+14226790079220480 z[3]^2-40448896001698320 z[4]+135429286835018592 z[5]+23282208952084800 z[6]-63144668600045424 z[7])+17006112 n^22 (1138938647935919+6427401645168 z[3]+862448583746304 z[3]^2-2543761696504464 z[4]+7048422448975584 z[5]+2286869120553600 z[6]-5343736708524816 z[7])+76527504 n^23 (23999352170189+7263869355072 z[3]+11861915218560 z[3]^2-39231122185152 z[4]+77301415773216 z[5]+44800812806400 z[6]-90342488052432 z[7])+688747536 n^24 (174896631377+83782217376 z[3]+50087642112 z[3]^2-212975232984 z[4]+174907010448 z[5]+270812419200 z[6]-442852383456 z[7])+1549681956 n^25 (3041592107+1531244304 z[3]+455269248 z[3]^2-3240247536 z[4]-1948237920 z[5]+3613507200 z[6]-3888730944 z[7])+6718464 n^19 (633643418574916187-1123086780617864196 z[3]+1135345481560171872 z[3]^2-3604766969649472992 z[4]+14779659155839363944 z[5]-1305212623921929600 z[6]+2223474591334456404 z[7])+497664 n^18 (39363537539685786449-100196417202412241736 z[3]+72155645563484248128 z[3]^2-264599143876802261160 z[4]+1144784636298320697792 z[5]-258493733445790137600 z[6]+596663056330023438000 z[7])+18432 n^17 (4837061370263852827973-15476299909516514131272 z[3]+7899683522284878079104 z[3]^2-34491482318238718452912 z[4]+154179875980236848509728 z[5]-55095592896173333318400 z[6]+137640380898145554463104 z[7])+8192 n^16 (50807706834332518145815-181709419002281284468464 z[3]+69792632596143701739648 z[3]^2-351309702195896340689784 z[4]+1604417775789526698824496 z[5]-737643700861165783598400 z[6]+1906528284906158567157840 z[7])+2097152 n^12 (44688655810641773758387-263299298959165389888384 z[3]+5167298480267542620672 z[3]^2-308648837927801522768319 z[4]+1575441662888092957662474 z[5]-1339556972516179929805050 z[6]+3610974571174943823481848 z[7])+98304 n^14 (70572477120059328204181-335226384010028456996184 z[3]+76399163768772820871424 z[3]^2-511963284331942201057032 z[4]+2456802532324670381009712 z[5]-1491260222165471553672000 z[6]+3942449475391546635907944 z[7])+8192 n^15 (210271706265522621531551-892840606724059171320168 z[3]+271546526623707427158144 z[3]^2-1519010210883142688531040 z[4]+7089107769960900772271904 z[5]-3771547681468306193740800 z[6]+9886086371831118473645712 z[7])+65536 n^13 (378985438766672137656619-2117768716530032808162132 z[3]+262316620402630060467456 z[3]^2-2853459242757511823733048 z[4]+14080402116026791293663504 z[5]-10081351787834771291368800 z[6]+26938962087071775777403416 z[7]))+32 Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,1] (94143178827 n^28 (29653+84240 z[3]-112752 z[4])+62762119218 n^27 (5290847+1414224 z[3]+497664 z[3]^2-8090928 z[4]-6583680 z[5]+3110400 z[6])-16777216 n^4 (17160898612092462849792104843+212206189606417639112951644128 z[3]+413768919684215280983951607552 z[3]^2-48918314895942301521454458144 z[4]+213106125128097700283097771072 z[5]+2017103290985233340107778088000 z[6]-6860825334075394336318430026176 z[7])-536870912 n^3 (-1990401117206880874510368982+29244569445741299792965903386 z[3]+45276513411312720640448357112 z[3]^2-6252868022640990873951270798 z[4]+51374767825111516476135113466 z[5]+225227777305039305111306993600 z[6]-828620302717313936953963474887 z[7])-2097152 n^7 (5588951798608108649671187087+5794268731611768339818121648 z[3]+15445999373536148252583912192 z[3]^2+2673477465898435673702082480 z[4]-35202219974006443115224023648 z[5]+95238926980256482293008275200 z[6]-263221717866116174346408082128 z[7])-150994944 n^5 (1630861210266175432220334925+4092069216744680464797814416 z[3]+9066738434414109878572233408 z[3]^2-480038511631978338734143656 z[4]-2961926453399228818319741472 z[5]+45401887658828487725848893600 z[6]-144268186450131424139825661120 z[7])-9663676416 n^2 (-719241376999449218466784633+4634205185324612324519649864 z[3]+6234208184583298978948099728 z[3]^2-1033762602578391125051588136 z[4]+10868447934149161280820174504 z[5]+30840697953302914019470089600 z[6]-121286820936058140740608881972 z[7])-67108864 n^6 (1082884036489673111240132873+1668370160044650454227370863 z[3]+3301924413451992026766838632 z[3]^2+217324237956103776561338457 z[4]-4486423161381196121148077460 z[5]+18141740961325193055867606900 z[6]-54577437895104401338759097820 z[7])-57982058496 n (-314930544271473247757719061+1478542512629241817906225860 z[3]+1769986832317120808016864768 z[3]^2-321524105525482648623666912 z[4]+3910580031235315358171193120 z[5]+8970843400805754488599603200 z[6]-37008770697672919368415638768 z[7])-2097152 n^8 (846313436819707199690513341+999332830368908589075555528 z[3]+1500768671127650768168458560 z[3]^2+1070246440779360238636551432 z[4]-9334591838252976076511678784 z[5]+13577156378714293044148555200 z[6]-34503500997912113010351732168 z[7])-1048576 n^9 (183705995079333215516263327+834473167018746821380911456 z[3]+253593246730395382328664000 z[3]^2+718859958208795121884633656 z[4]-4394530935377617539414174768 z[5]+4854974793954172027581657600 z[6]-12975512412383637910665756192 z[7])-231928233984 (-91611907120496019988744673+345114789041993668788103560 z[3]+370967303592559355068854144 z[3]^2-64573427107465572287624256 z[4]+987082231876622728275525696 z[5]+2219224347348194214927705600 z[6]-9536721054967193645574396576 z[7])-131072 n^11 (-88936072056471237074249755+485631996618132043314061824 z[3]+56383561426386799281158784 z[3]^2+518203253069964132250165200 z[4]-2748877100223046308809017920 z[5]+2909992727798444499085209600 z[6]-7959367647819515039862377376 z[7])-1572864 n^10 (-26361924182664200227466311+135079435292353631447625000 z[3]+31378135449859420690797696 z[3]^2+137710678991964874688805552 z[4]-738552729168941909496132816 z[5]+877859255328209750878142400 z[6]-2439498923281527005060745408 z[7])-131072 n^12 (-23645200106407345683981757+142030074009624024772863000 z[3]+1082093468195649882886848 z[3]^2+161828887925365882333365816 z[4]-831682139736872779734059136 z[5]+741908697634741450110897600 z[6]-2006603666650788359267312640 z[7])+2519424 n^21 (2339651967376934401-1561993285458626208 z[3]+2929386682016008704 z[3]^2-8441906178837336048 z[4]+30118545477853894080 z[5]+3049426003652481600 z[6]-9273746342614158720 z[7])+8957952 n^20 (3609884957057633297-4653870071640763590 z[3]+5719301356611013560 z[3]^2-17328845818820765538 z[4]+67965251406224471100 z[5]-1337367209058715500 z[6]-1423040927706046908 z[7])+34012224 n^22 (25524664256167007-5265481961159424 z[3]+23623181437545216 z[3]^2-68218872832048176 z[4]+211945131522399168 z[5]+48390114293899200 z[6]-121618985996245248 z[7])+3673320192 n^23 (26726383959791+3431702436996 z[3]+17322964880112 z[3]^2-53064673135614 z[4]+132533083197108 z[5]+52055360791200 z[6]-115011445587570 z[7])+8264970432 n^24 (981956441267+353057333916 z[3]+419210313408 z[3]^2-1472979748068 z[4]+2455595716608 z[5]+1731259591200 z[6]-3302747799876 z[7])+16529940864 n^25 (27995330713+13537082340 z[3]+7176625920 z[3]^2-33168747915 z[4]+17899006266 z[5]+41110642800 z[6]-63134009820 z[7])+9298091736 n^26 (1760389831+792690624 z[3]+251522496 z[3]^2-1953859968 z[4]-1290135600 z[5]+1956052800 z[6]-1944365472 z[7])+2985984 n^19 (51864457227780692183-105953398384839542766 z[3]+93254255917850494080 z[3]^2-313225309651454821116 z[4]+1312112197334173021308 z[5]-191255564823948993600 z[6]+401250194495897672142 z[7])+1179648 n^17 (2772888006679772418686-9203747013166272186897 z[3]+4266662771364266754774 z[3]^2-19490296351795937360532 z[4]+87741469905239430315783 z[5]-34445476972696156199100 z[6]+87275988863250884527068 z[7])+55296 n^18 (12853737126562494530341-35574926385665191755384 z[3]+22581151628712614856000 z[3]^2-87979856724849106683792 z[4]+385077341584685129336352 z[5]-105946985834514535017600 z[6]+254516055381628184801664 z[7])+131072 n^16 (111321992892183010720793-423025887588671152842786 z[3]+150628752398402540682876 z[3]^2-782539186043684526605982 z[4]+3599356219778021779862460 z[5]-1738505525282583947733600 z[6]+4515798535433449820831961 z[7])+147456 n^14 (1580355159227753942755319-7898002776672061657932624 z[3]+1528122765500983830485376 z[3]^2-11591121703164556953549888 z[4]+56082723272703945332453376 z[5]-35915045355549306630518400 z[6]+95313751445256829378238016 z[7])+8192 n^15 (7338393834807015762820669-32222107645981585013307888 z[3]+8971551251903972568514176 z[3]^2-52970367958549248590819712 z[4]+249422725061078424850897344 z[5]-138607374040133763872102400 z[6]+364361561528526974632721760 z[7])+32768 n^13 (26407565694710438351228053-146389070024168605663115520 z[3]+13506802077330624295797120 z[3]^2-189937046158321576173964416 z[4]+945334284327066974511180672 z[5]-713212050123224609779670400 z[6]+1912711753272121457531968512 z[7]))-48 (94143178827 n^29 (29653+84240 z[3]-112752 z[4])+20920706406 n^28 (16821437+6938352 z[3]+1492992 z[3]^2-27880848 z[4]-19751040 z[5]+9331200 z[6])-16777216 n^6 (27911909160124978342546509607+52952108623886712254429691936 z[3]+100548119760524251970181753600 z[3]^2+5208395207740439986497628944 z[4]-115644152429523471695768571168 z[5]+555113321822924649273698964000 z[6]-1701126515898094420793485860480 z[7])-536870912 n^4 (1089617259463648758844124117+45331242191445134867054942880 z[3]+84684946346098621018340393088 z[3]^2-10643441468260663590707421360 z[4]+57152866404425844447751578012 z[5]+415868455144908916312895238600 z[6]-1436858968089660576355310878350 z[7])-4194304 n^7 (19247092156212328064346314599+27264216839467474894001533632 z[3]+63829933391014618864805952768 z[3]^2+10561942327006466785955346192 z[4]-133853412265114177192909502304 z[5]+399842029179654263333045496000 z[6]-1131290994914919633498374042064 z[7])-3221225472 n^3 (-2817977392946984912384944361+30276572370333248339956664208 z[3]+44781026920849370178572520816 z[3]^2-6262124952550156555555596996 z[4]+56483055925510296128340541068 z[5]+225775852575986388260969942400 z[6]-843543102209256042038115590178 z[7])-201326592 n^5 (6664243909633324990532495909+22547304241079625147436391016 z[3]+48321451187957610732135807072 z[3]^2-3243554303090886393536377584 z[4]-6044099935432234680322557768 z[5]+242331389447734401052189795200 z[6]-783123888295470367371129238548 z[7])-2097152 n^8 (5979206776999757392908175013+9324046020115173352917447216 z[3]+14395818611870052298854527232 z[3]^2+8974239720172567587186334992 z[4]-77731274499906721498927574112 z[5]+127663400682266132288009462400 z[6]-332626160960705615283759010896 z[7])-231928233984 n (-395422717656934895119938347+1794931227558097329487439700 z[3]+2173566230510454626806054656 z[3]^2-398996540182523300382605664 z[4]+4820239752058956653867185056 z[5]+11133117706071189164108774400 z[6]-45907917217990253048838278448 z[7])-3145728 n^9 (455739334973688525358084663+2514456829930521419441203824 z[3]+901322791257954709313631360 z[3]^2+2180282307018917083337088000 z[4]-13605502155780723621630983712 z[5]+16049915215862647764832128000 z[6]-42971345385780254770352609136 z[7])-131072 n^12 (-243678285895491141152614777+1433785419266758754122134864 z[3]+46774413435338386319860992 z[3]^2+1588404904029339298536951216 z[4]-8216925343091868669144471936 z[5]+7663975700494308349150771200 z[6]-20808295540132070235766548096 z[7])-347892350976 n^2 (-117639128246270612253208199+709442683326617737797254484 z[3]+928299727189684943689537296 z[3]^2-156225271984130726370164808 z[4]+1720003128638397799338781704 z[5]+4623675400319587432080508800 z[6]-18411624704303582634012335940 z[7])-2097152 n^10 (-165077042994678910442922131+1021860593595180918990562248 z[3]+241998778113192267301138752 z[3]^2+995281395876049098703778172 z[4]-5397038177239620432831225816 z[5]+6509302540498564358681937600 z[6]-18086863845531399379680198672 z[7])-786432 n^11 (-157502689156678571143784567+800878970587823995606206624 z[3]+109461276902861184094759296 z[3]^2+840680421147773567908155504 z[4]-4472440296701039360423996832 z[5]+4883417602996982367617942400 z[6]-13409463673194901518867861312 z[7])-2783138807808 (-32968783414057287169206779+119151138996079096674377880 z[3]+138032532434213563707395712 z[3]^2-23786399115971904101047488 z[4]+351654821904879988100284608 z[5]+864798895102400767154188800 z[6]-3625962582857580020288122848 z[7])+1119744 n^21 (62807109908184808187-60559889353042820328 z[3]+88624943260249005504 z[3]^2-262388949986630454192 z[4]+987130551827705530320 z[5]+31844771743269225600 z[6]-142466835036420639864 z[7])+544195584 n^22 (21191306634990033-9558418388824832 z[3]+23297239834454880 z[3]^2-67163322143756484 z[4]+227339617771376568 z[5]+33630710285107800 z[6]-92286131316110928 z[7])+102036672 n^23 (14840775186209755-1028803880150352 z[3]+12054154759478784 z[3]^2-35485995779590896 z[4]+102901255791244704 z[5]+28499439926289600 z[6]-68043341538594576 z[7])+51018336 n^24 (2987897395335961+621306605618064 z[3]+1710723302000640 z[3]^2-5435198483375664 z[4]+12302426221565472 z[5]+5637313962172800 z[6]-11913246547654032 z[7])+229582512 n^25 (49092953862073+19344324263616 z[3]+18677368084608 z[3]^2-69382086573888 z[4]+97943767051680 z[5]+82670246956800 z[6]-150465231289296 z[7])+4132485216 n^26 (139420736713+66757964184 z[3]+32658080256 z[3]^2-162932023908 z[4]+51916718664 z[5]+195284520000 z[6]-283645886832 z[7])+4649045868 n^27 (4022918639+1704719952 z[3]+550820736 z[3]^2-4662462384 z[4]-3212304480 z[5]+4210704000 z[6]-3888730944 z[7])+4478976 n^20 (81014925913699905631-131248921841007345984 z[3]+135858719493272606400 z[3]^2-432966274152355587960 z[4]+1755530600539981644432 z[5]-148922567107806074400 z[6]+259846520981420768472 z[7])+497664 n^19 (3442467140105030744117-8059571932733172779832 z[3]+6100696629755920494720 z[3]^2-21892547295516844422864 z[4]+93548820120490232410176 z[5]-19342702898977086864000 z[6]+44307716776589968068528 z[7])+24576 n^18 (321391056409215326955989-958545751614287140650240 z[3]+532422725268622618562112 z[3]^2-2213587460141747844749928 z[4]+9799483539293640309605616 z[5]-3195193536342168232982400 z[6]+7900275004715102900512608 z[7])+49152 n^16 (3152023684033015897466737-12682084300296847974048384 z[3]+4129254362718534451911552 z[3]^2-22401939091469488803123984 z[4]+103949815327306767874645344 z[5]-52966465283601336522528000 z[6]+138233844166421253671595216 z[7])+8192 n^17 (4388179462698646136677177-15340200881629859519327064 z[3]+6413395393217314896118272 z[3]^2-30714268739545346052785760 z[4]+139388667715521367268578272 z[5]-59719052663919563714064000 z[6]+153074543119225087458320208 z[7])+32768 n^15 (19081067126990659357334239-87790490590112385844526280 z[3]+21554792099170842869364096 z[3]^2-138393316310059425589177104 z[4]+658195290059623797538181088 z[5]-385849900010677458958142400 z[6]+1018030163069140991346093552 z[7])+65536 n^14 (36676719938373870572934233-188518503239456469175645344 z[3]+29257127159770399102736256 z[3]^2-264800709063706995968266656 z[4]+1293265111944646365732623232 z[5]-880582054172168970470721600 z[6]+2347869248900709827476784832 z[7])+65536 n^13 (137524051779593752077769603-759303614479432213194049440 z[3]+44381612166561031905022464 z[3]^2-944452716538731913326574800 z[4]+4738761670085414464918926528 z[5]-3784634312858865490997894400 z[6]+10195103246646467214980774496 z[7]))))/(120932352 (8+n)^9 (-1370578750425231695806464-4755417039953630978899968 n+471256459015192944574464 n^2-513699462313539212673024 n^3+43941214126223384510464 n^4-3323156614868632797184 n^5+60158680628292747264 n^6+288522143344589930496 n^7+69841766920601370624 n^8+18816034344266366976 n^9+5664309549871624192 n^10+1508258254178772992 n^11+392564225972007936 n^12+89343195503860224 n^13+19944905726094336 n^14+4306848712694784 n^15+880302873692736 n^16+150378960227904 n^17+19968436409976 n^18+1887340435524 n^19+115451305722 n^20+3486784401 n^21)-80621568 (8+n)^9 (-618893521261827864920064-715666736652789792374784 n+47775970028012005490688 n^2-74024278059276392333312 n^3+8244078747547454734336 n^4-944598368568091607040 n^5+50378928045298089984 n^6+31868168068877647872 n^7+6233663279802212352 n^8+2004461801301028864 n^9+542964039004622848 n^10+151599715798938624 n^11+36498237686134272 n^12+8175183730993152 n^13+1802312014305024 n^14+391411086554880 n^15+75880600002576 n^16+11523473288568 n^17+1276249184208 n^18+90656394426 n^19+3486784401 n^20) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,1]+40310784 (8+n)^9 (-56076313594125510770688-33422481016587111628800 n+573063399479071604736 n^2-3133837267495898644480 n^3+428066233323187863552 n^4-55709599105142751232 n^5+3173477236720926720 n^6+1382705430431268864 n^7+65747390798786560 n^8+82920557393082368 n^9+12095185902517248 n^10+5184685959390720 n^11+905382554379264 n^12+243550271439360 n^13+46998499269888 n^14+11206279539072 n^15+1897435688760 n^16+266143527036 n^17+21953827710 n^18+1162261467 n^19) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,1]^2);


DeltaE[Op[T,2,3]]=ord e^6+6-2 e+(e Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,2])/(3 (8+n))+(e^2 (3 (5904384+2737616 n+516120 n^2-72852 n^3-28280 n^4-1755 n^5)+(-1823488-575048 n-89948 n^2+23492 n^3+3510 n^4) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,2]+(45328+8084 n+1596 n^2-585 n^3) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,2]^2))/(162 (8+n)^3 (3056+744 n+142 n^2+9 n^3)-108 (8+n)^3 (368+86 n+9 n^2) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,2]+54 (8+n)^3 (10+3 n) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,2]^2)+(e^3 (-4 Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,2]^2 (6541317 n^11-11664 n^10 (-27209+8100 z[3])-1296 n^9 (-2744183+944460 z[3])-144 n^8 (-179509025+29968056 z[3])+128 n^7 (791477837+205878510 z[3])+96 n^6 (3512820107+3982341888 z[3])+640 n^5 (620247481+4068640368 z[3])+13824 n^2 (8628400741+14637384768 z[3])+256 n^4 (27660970583+57876473160 z[3])+49152 (28278051455+70703259912 z[3])+256 n^3 (85712756881+132233828400 z[3])+4096 n (157914420733+300561618060 z[3]))-12 (19623951 n^13-174960 n^12 (-7037+1620 z[3])-15552 n^11 (-1611818+495315 z[3])-3456 n^10 (-78446086+22437567 z[3])-288 n^9 (-6546956279+934267608 z[3])+64 n^8 (139311840353+25797415248 z[3])+6193152 n (11085225607+32703853572 z[3])+1536 n^6 (57593749435+106910207964 z[3])+1179648 (68406873335+320744054664 z[3])+64 n^7 (495090876395+389390200992 z[3])+4096 n^4 (447606210847+871699306716 z[3])+3072 n^3 (1680207916903+2756212787376 z[3])+256 n^5 (1212242569331+3517056359280 z[3])+4096 n^2 (4027006521905+9261685570608 z[3]))+8 Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,2] (19623951 n^12-104976 n^11 (-10399+2700 z[3])-972 n^10 (-17997071+5851440 z[3])-216 n^9 (-721582429+184390992 z[3])-48 n^8 (-18290530091+435616704 z[3])+786432 (24493366540+79920892971 z[3])+16 n^7 (209133233809+105812313984 z[3])+96 n^6 (98332605731+156369053664 z[3])+256 n^5 (99507790309+364548736080 z[3])+256 n^4 (817736336837+1624417506720 z[3])+16384 n (724769825201+1707426489618 z[3])+256 n^3 (2527054189565+3791308337856 z[3])+512 n^2 (4924853651123+9319127070528 z[3]))))/(23328 (8+n)^5 (17604043776-9700291584 n+1100688256 n^2+373491776 n^3+67791136 n^4+21879536 n^5+6838056 n^6+1276236 n^7+141426 n^8+6561 n^9)-15552 (8+n)^5 (990341376-1389453440 n+170482816 n^2+34655200 n^3+6225376 n^4+2562120 n^5+665496 n^6+94770 n^7+6561 n^8) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,2]+7776 (8+n)^5 (-54791808-55508032 n+7235104 n^2+1128976 n^3+102216 n^4+101844 n^5+16038 n^6+2187 n^7) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,2]^2)+(e^4 (8 Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,2]^2 (43046721 n^19 (-1789+4176 z[3])-262144 n^2 (11695761578200813345+26506680870737478672 z[3]+79870107953989390176 z[4]-537764214441623044320 z[5])-196608 n^3 (2513638081982601409+2975094510878460528 z[3]+31355430333318309168 z[4]-188488906005239150400 z[5])-3145728 n (4224384648033204559+8508648258644190120 z[3]+18346860728515132992 z[4]-131849036422897737600 z[5])-37748736 (466196991721656115+895790097354385584 z[3]+2454962140003241088 z[4]-18530635921550087040 z[5])+7776 n^14 (-20502406968299+51897693920544 z[3]+2828427819408 z[4]-10320781691520 z[5])+69984 n^15 (-344913639085+661297089816 z[3]+106904852352 z[4]-336438515520 z[5])+157464 n^16 (-15918606347+21927757536 z[3]+6098720688 z[4]-16098808320 z[5])+4251528 n^17 (-40889923+34581024 z[3]+15192360 z[4]-29989440 z[5])+9565938 n^18 (-578423+356112 z[3]+194400 z[4]-207360 z[5])+20736 n^13 (-40759665828161+118745244993564 z[3]-7892725436856 z[4]+29642029866000 z[5])+384 n^12 (-9565483798809805+30020489893430352 z[3]-6342580500957504 z[4]+25911502549692480 z[5])+49152 n^9 (-5166272051523031+15291883705353912 z[3]-7258173258560985 z[4]+30417965993127600 z[5])+512 n^11 (-31599104027365915+90043378429349520 z[3]-32202123565204872 z[4]+137590723818280800 z[5])+512 n^10 (-125587890773433557+361903778022070512 z[3]-156725137780583616 z[4]+681147541132735680 z[5])+73728 n^6 (24797583177929447+422858406350010432 z[3]-336738136985159184 z[4]+1532108485961890560 z[5])+16384 n^7 (-245032673603846629+378860495684683572 z[3]-440724329875289880 z[4]+1992662579289458880 z[5])+2048 n^8 (-335091653569153553+1281278170724753088 z[3]-835186930709966640 z[4]+3426740959697746560 z[5])+32768 n^5 (1219630820551905707+2430525611940264792 z[3]-5218187308972873056 z[4]+20547797888316684960 z[5])+32768 n^4 (-220679779715410919+52071635580716592 z[3]-41252878321193611296 z[4]+208094278873123419840 z[5]))-16 Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,2] (129140163 n^20 (-1789+4176 z[3])+4096 n^12 (97387806598912224 z[3]-5 (6444337222302035+5016287421144558 z[4]-20933506992364992 z[5]))-524288 n^2 (108074049882304714777+257037960510092329488 z[3]+722220223094846123040 z[4]-4918878258103842648480 z[5])-524288 n^3 (26535996520993172647+23728762611392404212 z[3]+244998366598832420268 z[4]-1520343609570820583280 z[5])-6291456 n (34524603286368545821+72228693612171253752 z[3]+160347281233254028992 z[4]-1132596697114111086720 z[5])-75497472 (3469886290350456985+6579641762630975376 z[3]+20118084056030005632 z[4]-144307271890877650560 z[5])-3538944 n^4 (727608044292531183+302962010627750776 z[3]+9414023590436001984 z[4]-49365160268473031040 z[5])+46656 n^15 (-21654220542457+47650080633264 z[3]+4975839707688 z[4]-16312793731200 z[5])+5184 n^14 (-1175205094098425+3146076708015456 z[3]+4495513289184 z[4]-2850026783040 z[5])+472392 n^17 (-23861342303+28617741504 z[3]+9047729808 z[4]-21890995200 z[5])+22674816 n^16 (-5609363359+9421870214 z[3]+1914788970 z[4]-5544082080 z[5])+6377292 n^18 (-100387777+80787312 z[3]+36605520 z[4]-66614400 z[5])+28697814 n^19 (-635671+489744 z[3]+194400 z[4]-207360 z[5])+10368 n^13 (-2894433765381611+8647597714322112 z[3]-1033011388603152 z[4]+4111447492797120 z[5])+4096 n^11 (-136748086970432527+392563239019871292 z[3]-148409077602016638 z[4]+637977335142961080 z[5])+6144 n^10 (-366940100718457987+1048181568952701096 z[3]-465287580909282744 z[4]+2004629561722948320 z[5])+16384 n^9 (-492788476278870617+1531195764193217556 z[3]-784259902850228730 z[4]+3284681236354593360 z[5])+24576 n^7 (-4512740495455013995+8639135288514474912 z[3]-9344196806395944816 z[4]+42841566375794524800 z[5])+65536 n^6 (79205445705910841+13302138969772688736 z[3]-12401700517899824400 z[4]+55344546614056340880 z[5])+4096 n^8 (-6488960110700362115+19541657677035961296 z[3]-14368187550185784720 z[4]+60446862499448563200 z[5])+65536 n^5 (7961563680837575717+27282295143577325376 z[3]-79140971303866159128 z[4]+337255465265838280800 z[5]))+24 (129140163 n^21 (-1789+4176 z[3])-524288 n^3 (206769815575063516219+158434140665272999680 z[3]+1632913466461953645168 z[4]-10339822906336293298560 z[5])-524288 n^4 (58862504014425430631+20805154960896824040 z[3]+485404388424471848760 z[4]-2605136480073880038000 z[5])-6291456 n^2 (52380066979667089697+134037465524529240096 z[3]+355721620507423130592 z[4]-2432621437273791156960 z[5])-75497472 n (15090960575267420393+33134879537327249352 z[3]+76644393227118451008 z[4]-526360640036015905920 z[5])-905969664 (1371721949199809155+2549705266107715248 z[3]+9070026639217220736 z[4]-60914962657913258880 z[5])+10368 n^15 (-1216534878765599+2972035873463976 z[3]+141848313280848 z[4]-460430284914720 z[5])+23328 n^16 (-79034964915887+156189736165536 z[3]+22018015915056 z[4]-67836808920960 z[5])+209952 n^17 (-963809323595+1455394573656 z[3]+342701057088 z[4]-931502514240 z[5])+472392 n^18 (-33160701305+36166188096 z[3]+12448135728 z[4]-28164672000 z[5])+38263752 n^19 (-20063399+15940800 z[3]+7137720 z[4]-12208320 z[5])+258280326 n^20 (-76991+69264 z[3]+21600 z[4]-23040 z[5])+1152 n^14 (-60046206381122819+168955075389230640 z[3]-9561055135371840 z[4]+38532957379329600 z[5])+512 n^13 (-634734337644284329+1901229108242932800 z[3]-337915575537414408 z[4]+1387491483582704160 z[5])+12288 n^11 (-482397043199857645+1375245974247337512 z[3]-546634923677977428 z[4]+2357004605686888320 z[5])+512 n^12 (-2770790814236921291+8161724700074830608 z[3]-2471860378855927584 z[4]+10479034097873622720 z[5])+2048 n^10 (-11379167685582575447+32584489418322710496 z[3]-14948557720523497872 z[4]+64186175397977763840 z[5])+8192 n^9 (-9750563300632113109+29953510739626326840 z[3]-16633116456504271920 z[4]+70004253504212046720 z[5])+24576 n^8 (-11280372072403698295+29910123695694979008 z[3]-24200168144368855536 z[4]+103624648818773932800 z[5])+32768 n^7 (-29666773466101374553+62234958292407510696 z[3]-66758903181340208352 z[4]+306779829552696036960 z[5])+196608 n^5 (4755119714294034395+66568128578026387344 z[3]-233272412144427753648 z[4]+1030995629285888157120 z[5])+32768 n^6 (-9812580376652179889+228232282294415216304 z[3]-237048086801748921696 z[4]+1047060613770450788160 z[5]))))/(1679616 (8+n)^7 (59071071592710144-256377469451894784 n+31864050525315072 n^2-8470513144778752 n^3+314955026591744 n^4+329147265458176 n^5+77717960860160 n^6+20973433987840 n^7+5402706845440 n^8+1246727439360 n^9+323099806176 n^10+74518974864 n^11+13578960528 n^12+1679825952 n^13+130734486 n^14+4782969 n^15)-1119744 (8+n)^7 (-16322051587424256-36716349907918848 n+4439631145840640 n^2-1404593737654272 n^3+87662483383296 n^4+35362070254080 n^5+7472559962880 n^6+2143516943360 n^7+479221951680 n^8+120096470880 n^9+31465844496 n^10+6795936288 n^11+1038081420 n^12+96722262 n^13+4782969 n^14) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,2]+559872 (8+n)^7 (-2361806431690752-1568801491759104 n+165276095217664 n^2-62724022652928 n^3+5062198248960 n^4+1371746515200 n^5+126998722560 n^6+80739970560 n^7+9824263200 n^8+4047582960 n^9+847366272 n^10+193050864 n^11+20903346 n^12+1594323 n^13) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,2]^2)+(e^5 (-16 Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,2]^2 (31381059609 n^27 (29653+84240 z[3]-112752 z[4])+6973568802 n^26 (1546992 z[3]+1492992 z[3]^2+5 (2984729-4132944 z[4]-3950208 z[5]+1866240 z[6]))-268435456 n^3 (-115071490530425137804945300+3011627340199408378898820906 z[3]+4903078477092872589478586376 z[3]^2-665325509135273812845144666 z[4]+4900510918051524070944669918 z[5]+24085576261271311968069172800 z[6]-87117136644996494230636331757 z[7])-2097152 n^6 (1708742217458611509680394875+1980531620228783029374477648 z[3]+4199090003117641219374984960 z[3]^2+393964496601040307702996496 z[4]-7274451492741399260219303904 z[5]+23144358199473817135597180800 z[6]-67454444503450660704181544880 z[7])-37748736 n^5 (378723029251290793671586109+683374978488307313052364608 z[3]+1597033020625167836055972096 z[3]^2-51596610416040292668174096 z[4]-979783841894574794585330592 z[5]+8012113928285343785675841600 z[6]-24816697119005457260396980080 z[7])-268435456 n^4 (96156359558831706694163716+611776129343882666956690185 z[3]+1258626196524010576173958728 z[3]^2-135761156357599809099410157 z[4]+393745392645344534205397476 z[5]+6105703082792474671044142950 z[6]-20359288391006461211315257635 z[7])-1048576 n^7 (504771938256044904435891983+325317169933534678420750896 z[3]+1079798820270272341458691968 z[3]^2+220998670264313470197209088 z[4]-2914784234754300388293400224 z[5]+6626648801630930742813139200 z[6]-17528767910309180933285178672 z[7])-4831838208 n^2 (-77726878678625754702183541+537424824088596064464897696 z[3]+744389954970128115659719344 z[3]^2-121760883842636805542688312 z[4]+1219846212633902771245532472 z[5]+3661798160725593825685507200 z[6]-14225723077299367409169529212 z[7])-28991029248 n (-39607333277933387468049731+191085601322120029274892780 z[3]+228308804348234674104926208 z[3]^2-41176402632077768791300512 z[4]+499958017429724549597710944 z[5]+1148114959831596682448179200 z[6]-4726853229667064580802153296 z[7])-115964116992 (-13031810456217464557978907+50214118788010293103814040 z[3]+51763277886856618530324096 z[3]^2-9063882688756308136461504 z[4]+141206500591316959093942464 z[5]+300982780037258160949670400 z[6]-1313499410494380266701116384 z[7])-786432 n^9 (8705856794194174905236699+36901148306356004263365888 z[3]+8411316457265147000893824 z[3]^2+31075750274289706347691536 z[4]-181408869591366591689926752 z[5]+188159410785613658672764800 z[6]-506319094352589309420052032 z[7])-393216 n^10 (-4381617198774766665481981+15163244326217647144951344 z[3]+3679701580422013163673600 z[3]^2+16751567189595583617864624 z[4]-88927756718768802921360384 z[5]+106428636318487653193305600 z[6]-296158429362498956422001280 z[7])-196608 n^11 (-1515979711809142334436913+9909450694405820017970784 z[3]+906315816876783471873792 z[3]^2+10596499953373741405586832 z[4]-56151824930078392713500352 z[5]+57509014502386125890265600 z[6]-156412210652071317483166368 z[7])-28311552 n^8 (2597765629283152792883173+2285875903424573477456768 z[3]+2981022953990379334730496 z[3]^2+2930059465091936759145960 z[4]-25208414070065216059118256 z[5]+29822790046377012580972800 z[6]-72443676298741880633081280 z[7])+13436928 n^20 (65061710203482065-64843808696522982 z[3]+95185653128461584 z[3]^2-277525440348555798 z[4]+1048564282958746128 z[5]+44529159998697300 z[6]-185517946261254726 z[7])+11337408 n^21 (13002427426193191-5435695431822096 z[3]+14226790079220480 z[3]^2-40448896001698320 z[4]+135429286835018592 z[5]+23282208952084800 z[6]-63144668600045424 z[7])+17006112 n^22 (1138938647935919+6427401645168 z[3]+862448583746304 z[3]^2-2543761696504464 z[4]+7048422448975584 z[5]+2286869120553600 z[6]-5343736708524816 z[7])+76527504 n^23 (23999352170189+7263869355072 z[3]+11861915218560 z[3]^2-39231122185152 z[4]+77301415773216 z[5]+44800812806400 z[6]-90342488052432 z[7])+688747536 n^24 (174896631377+83782217376 z[3]+50087642112 z[3]^2-212975232984 z[4]+174907010448 z[5]+270812419200 z[6]-442852383456 z[7])+1549681956 n^25 (3041592107+1531244304 z[3]+455269248 z[3]^2-3240247536 z[4]-1948237920 z[5]+3613507200 z[6]-3888730944 z[7])+6718464 n^19 (633643418574916187-1123086780617864196 z[3]+1135345481560171872 z[3]^2-3604766969649472992 z[4]+14779659155839363944 z[5]-1305212623921929600 z[6]+2223474591334456404 z[7])+497664 n^18 (39363537539685786449-100196417202412241736 z[3]+72155645563484248128 z[3]^2-264599143876802261160 z[4]+1144784636298320697792 z[5]-258493733445790137600 z[6]+596663056330023438000 z[7])+18432 n^17 (4837061370263852827973-15476299909516514131272 z[3]+7899683522284878079104 z[3]^2-34491482318238718452912 z[4]+154179875980236848509728 z[5]-55095592896173333318400 z[6]+137640380898145554463104 z[7])+8192 n^16 (50807706834332518145815-181709419002281284468464 z[3]+69792632596143701739648 z[3]^2-351309702195896340689784 z[4]+1604417775789526698824496 z[5]-737643700861165783598400 z[6]+1906528284906158567157840 z[7])+2097152 n^12 (44688655810641773758387-263299298959165389888384 z[3]+5167298480267542620672 z[3]^2-308648837927801522768319 z[4]+1575441662888092957662474 z[5]-1339556972516179929805050 z[6]+3610974571174943823481848 z[7])+98304 n^14 (70572477120059328204181-335226384010028456996184 z[3]+76399163768772820871424 z[3]^2-511963284331942201057032 z[4]+2456802532324670381009712 z[5]-1491260222165471553672000 z[6]+3942449475391546635907944 z[7])+8192 n^15 (210271706265522621531551-892840606724059171320168 z[3]+271546526623707427158144 z[3]^2-1519010210883142688531040 z[4]+7089107769960900772271904 z[5]-3771547681468306193740800 z[6]+9886086371831118473645712 z[7])+65536 n^13 (378985438766672137656619-2117768716530032808162132 z[3]+262316620402630060467456 z[3]^2-2853459242757511823733048 z[4]+14080402116026791293663504 z[5]-10081351787834771291368800 z[6]+26938962087071775777403416 z[7]))+32 Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,2] (94143178827 n^28 (29653+84240 z[3]-112752 z[4])+62762119218 n^27 (5290847+1414224 z[3]+497664 z[3]^2-8090928 z[4]-6583680 z[5]+3110400 z[6])-16777216 n^4 (17160898612092462849792104843+212206189606417639112951644128 z[3]+413768919684215280983951607552 z[3]^2-48918314895942301521454458144 z[4]+213106125128097700283097771072 z[5]+2017103290985233340107778088000 z[6]-6860825334075394336318430026176 z[7])-536870912 n^3 (-1990401117206880874510368982+29244569445741299792965903386 z[3]+45276513411312720640448357112 z[3]^2-6252868022640990873951270798 z[4]+51374767825111516476135113466 z[5]+225227777305039305111306993600 z[6]-828620302717313936953963474887 z[7])-2097152 n^7 (5588951798608108649671187087+5794268731611768339818121648 z[3]+15445999373536148252583912192 z[3]^2+2673477465898435673702082480 z[4]-35202219974006443115224023648 z[5]+95238926980256482293008275200 z[6]-263221717866116174346408082128 z[7])-150994944 n^5 (1630861210266175432220334925+4092069216744680464797814416 z[3]+9066738434414109878572233408 z[3]^2-480038511631978338734143656 z[4]-2961926453399228818319741472 z[5]+45401887658828487725848893600 z[6]-144268186450131424139825661120 z[7])-9663676416 n^2 (-719241376999449218466784633+4634205185324612324519649864 z[3]+6234208184583298978948099728 z[3]^2-1033762602578391125051588136 z[4]+10868447934149161280820174504 z[5]+30840697953302914019470089600 z[6]-121286820936058140740608881972 z[7])-67108864 n^6 (1082884036489673111240132873+1668370160044650454227370863 z[3]+3301924413451992026766838632 z[3]^2+217324237956103776561338457 z[4]-4486423161381196121148077460 z[5]+18141740961325193055867606900 z[6]-54577437895104401338759097820 z[7])-57982058496 n (-314930544271473247757719061+1478542512629241817906225860 z[3]+1769986832317120808016864768 z[3]^2-321524105525482648623666912 z[4]+3910580031235315358171193120 z[5]+8970843400805754488599603200 z[6]-37008770697672919368415638768 z[7])-2097152 n^8 (846313436819707199690513341+999332830368908589075555528 z[3]+1500768671127650768168458560 z[3]^2+1070246440779360238636551432 z[4]-9334591838252976076511678784 z[5]+13577156378714293044148555200 z[6]-34503500997912113010351732168 z[7])-1048576 n^9 (183705995079333215516263327+834473167018746821380911456 z[3]+253593246730395382328664000 z[3]^2+718859958208795121884633656 z[4]-4394530935377617539414174768 z[5]+4854974793954172027581657600 z[6]-12975512412383637910665756192 z[7])-231928233984 (-91611907120496019988744673+345114789041993668788103560 z[3]+370967303592559355068854144 z[3]^2-64573427107465572287624256 z[4]+987082231876622728275525696 z[5]+2219224347348194214927705600 z[6]-9536721054967193645574396576 z[7])-131072 n^11 (-88936072056471237074249755+485631996618132043314061824 z[3]+56383561426386799281158784 z[3]^2+518203253069964132250165200 z[4]-2748877100223046308809017920 z[5]+2909992727798444499085209600 z[6]-7959367647819515039862377376 z[7])-1572864 n^10 (-26361924182664200227466311+135079435292353631447625000 z[3]+31378135449859420690797696 z[3]^2+137710678991964874688805552 z[4]-738552729168941909496132816 z[5]+877859255328209750878142400 z[6]-2439498923281527005060745408 z[7])-131072 n^12 (-23645200106407345683981757+142030074009624024772863000 z[3]+1082093468195649882886848 z[3]^2+161828887925365882333365816 z[4]-831682139736872779734059136 z[5]+741908697634741450110897600 z[6]-2006603666650788359267312640 z[7])+2519424 n^21 (2339651967376934401-1561993285458626208 z[3]+2929386682016008704 z[3]^2-8441906178837336048 z[4]+30118545477853894080 z[5]+3049426003652481600 z[6]-9273746342614158720 z[7])+8957952 n^20 (3609884957057633297-4653870071640763590 z[3]+5719301356611013560 z[3]^2-17328845818820765538 z[4]+67965251406224471100 z[5]-1337367209058715500 z[6]-1423040927706046908 z[7])+34012224 n^22 (25524664256167007-5265481961159424 z[3]+23623181437545216 z[3]^2-68218872832048176 z[4]+211945131522399168 z[5]+48390114293899200 z[6]-121618985996245248 z[7])+3673320192 n^23 (26726383959791+3431702436996 z[3]+17322964880112 z[3]^2-53064673135614 z[4]+132533083197108 z[5]+52055360791200 z[6]-115011445587570 z[7])+8264970432 n^24 (981956441267+353057333916 z[3]+419210313408 z[3]^2-1472979748068 z[4]+2455595716608 z[5]+1731259591200 z[6]-3302747799876 z[7])+16529940864 n^25 (27995330713+13537082340 z[3]+7176625920 z[3]^2-33168747915 z[4]+17899006266 z[5]+41110642800 z[6]-63134009820 z[7])+9298091736 n^26 (1760389831+792690624 z[3]+251522496 z[3]^2-1953859968 z[4]-1290135600 z[5]+1956052800 z[6]-1944365472 z[7])+2985984 n^19 (51864457227780692183-105953398384839542766 z[3]+93254255917850494080 z[3]^2-313225309651454821116 z[4]+1312112197334173021308 z[5]-191255564823948993600 z[6]+401250194495897672142 z[7])+1179648 n^17 (2772888006679772418686-9203747013166272186897 z[3]+4266662771364266754774 z[3]^2-19490296351795937360532 z[4]+87741469905239430315783 z[5]-34445476972696156199100 z[6]+87275988863250884527068 z[7])+55296 n^18 (12853737126562494530341-35574926385665191755384 z[3]+22581151628712614856000 z[3]^2-87979856724849106683792 z[4]+385077341584685129336352 z[5]-105946985834514535017600 z[6]+254516055381628184801664 z[7])+131072 n^16 (111321992892183010720793-423025887588671152842786 z[3]+150628752398402540682876 z[3]^2-782539186043684526605982 z[4]+3599356219778021779862460 z[5]-1738505525282583947733600 z[6]+4515798535433449820831961 z[7])+147456 n^14 (1580355159227753942755319-7898002776672061657932624 z[3]+1528122765500983830485376 z[3]^2-11591121703164556953549888 z[4]+56082723272703945332453376 z[5]-35915045355549306630518400 z[6]+95313751445256829378238016 z[7])+8192 n^15 (7338393834807015762820669-32222107645981585013307888 z[3]+8971551251903972568514176 z[3]^2-52970367958549248590819712 z[4]+249422725061078424850897344 z[5]-138607374040133763872102400 z[6]+364361561528526974632721760 z[7])+32768 n^13 (26407565694710438351228053-146389070024168605663115520 z[3]+13506802077330624295797120 z[3]^2-189937046158321576173964416 z[4]+945334284327066974511180672 z[5]-713212050123224609779670400 z[6]+1912711753272121457531968512 z[7]))-48 (94143178827 n^29 (29653+84240 z[3]-112752 z[4])+20920706406 n^28 (16821437+6938352 z[3]+1492992 z[3]^2-27880848 z[4]-19751040 z[5]+9331200 z[6])-16777216 n^6 (27911909160124978342546509607+52952108623886712254429691936 z[3]+100548119760524251970181753600 z[3]^2+5208395207740439986497628944 z[4]-115644152429523471695768571168 z[5]+555113321822924649273698964000 z[6]-1701126515898094420793485860480 z[7])-536870912 n^4 (1089617259463648758844124117+45331242191445134867054942880 z[3]+84684946346098621018340393088 z[3]^2-10643441468260663590707421360 z[4]+57152866404425844447751578012 z[5]+415868455144908916312895238600 z[6]-1436858968089660576355310878350 z[7])-4194304 n^7 (19247092156212328064346314599+27264216839467474894001533632 z[3]+63829933391014618864805952768 z[3]^2+10561942327006466785955346192 z[4]-133853412265114177192909502304 z[5]+399842029179654263333045496000 z[6]-1131290994914919633498374042064 z[7])-3221225472 n^3 (-2817977392946984912384944361+30276572370333248339956664208 z[3]+44781026920849370178572520816 z[3]^2-6262124952550156555555596996 z[4]+56483055925510296128340541068 z[5]+225775852575986388260969942400 z[6]-843543102209256042038115590178 z[7])-201326592 n^5 (6664243909633324990532495909+22547304241079625147436391016 z[3]+48321451187957610732135807072 z[3]^2-3243554303090886393536377584 z[4]-6044099935432234680322557768 z[5]+242331389447734401052189795200 z[6]-783123888295470367371129238548 z[7])-2097152 n^8 (5979206776999757392908175013+9324046020115173352917447216 z[3]+14395818611870052298854527232 z[3]^2+8974239720172567587186334992 z[4]-77731274499906721498927574112 z[5]+127663400682266132288009462400 z[6]-332626160960705615283759010896 z[7])-231928233984 n (-395422717656934895119938347+1794931227558097329487439700 z[3]+2173566230510454626806054656 z[3]^2-398996540182523300382605664 z[4]+4820239752058956653867185056 z[5]+11133117706071189164108774400 z[6]-45907917217990253048838278448 z[7])-3145728 n^9 (455739334973688525358084663+2514456829930521419441203824 z[3]+901322791257954709313631360 z[3]^2+2180282307018917083337088000 z[4]-13605502155780723621630983712 z[5]+16049915215862647764832128000 z[6]-42971345385780254770352609136 z[7])-131072 n^12 (-243678285895491141152614777+1433785419266758754122134864 z[3]+46774413435338386319860992 z[3]^2+1588404904029339298536951216 z[4]-8216925343091868669144471936 z[5]+7663975700494308349150771200 z[6]-20808295540132070235766548096 z[7])-347892350976 n^2 (-117639128246270612253208199+709442683326617737797254484 z[3]+928299727189684943689537296 z[3]^2-156225271984130726370164808 z[4]+1720003128638397799338781704 z[5]+4623675400319587432080508800 z[6]-18411624704303582634012335940 z[7])-2097152 n^10 (-165077042994678910442922131+1021860593595180918990562248 z[3]+241998778113192267301138752 z[3]^2+995281395876049098703778172 z[4]-5397038177239620432831225816 z[5]+6509302540498564358681937600 z[6]-18086863845531399379680198672 z[7])-786432 n^11 (-157502689156678571143784567+800878970587823995606206624 z[3]+109461276902861184094759296 z[3]^2+840680421147773567908155504 z[4]-4472440296701039360423996832 z[5]+4883417602996982367617942400 z[6]-13409463673194901518867861312 z[7])-2783138807808 (-32968783414057287169206779+119151138996079096674377880 z[3]+138032532434213563707395712 z[3]^2-23786399115971904101047488 z[4]+351654821904879988100284608 z[5]+864798895102400767154188800 z[6]-3625962582857580020288122848 z[7])+1119744 n^21 (62807109908184808187-60559889353042820328 z[3]+88624943260249005504 z[3]^2-262388949986630454192 z[4]+987130551827705530320 z[5]+31844771743269225600 z[6]-142466835036420639864 z[7])+544195584 n^22 (21191306634990033-9558418388824832 z[3]+23297239834454880 z[3]^2-67163322143756484 z[4]+227339617771376568 z[5]+33630710285107800 z[6]-92286131316110928 z[7])+102036672 n^23 (14840775186209755-1028803880150352 z[3]+12054154759478784 z[3]^2-35485995779590896 z[4]+102901255791244704 z[5]+28499439926289600 z[6]-68043341538594576 z[7])+51018336 n^24 (2987897395335961+621306605618064 z[3]+1710723302000640 z[3]^2-5435198483375664 z[4]+12302426221565472 z[5]+5637313962172800 z[6]-11913246547654032 z[7])+229582512 n^25 (49092953862073+19344324263616 z[3]+18677368084608 z[3]^2-69382086573888 z[4]+97943767051680 z[5]+82670246956800 z[6]-150465231289296 z[7])+4132485216 n^26 (139420736713+66757964184 z[3]+32658080256 z[3]^2-162932023908 z[4]+51916718664 z[5]+195284520000 z[6]-283645886832 z[7])+4649045868 n^27 (4022918639+1704719952 z[3]+550820736 z[3]^2-4662462384 z[4]-3212304480 z[5]+4210704000 z[6]-3888730944 z[7])+4478976 n^20 (81014925913699905631-131248921841007345984 z[3]+135858719493272606400 z[3]^2-432966274152355587960 z[4]+1755530600539981644432 z[5]-148922567107806074400 z[6]+259846520981420768472 z[7])+497664 n^19 (3442467140105030744117-8059571932733172779832 z[3]+6100696629755920494720 z[3]^2-21892547295516844422864 z[4]+93548820120490232410176 z[5]-19342702898977086864000 z[6]+44307716776589968068528 z[7])+24576 n^18 (321391056409215326955989-958545751614287140650240 z[3]+532422725268622618562112 z[3]^2-2213587460141747844749928 z[4]+9799483539293640309605616 z[5]-3195193536342168232982400 z[6]+7900275004715102900512608 z[7])+49152 n^16 (3152023684033015897466737-12682084300296847974048384 z[3]+4129254362718534451911552 z[3]^2-22401939091469488803123984 z[4]+103949815327306767874645344 z[5]-52966465283601336522528000 z[6]+138233844166421253671595216 z[7])+8192 n^17 (4388179462698646136677177-15340200881629859519327064 z[3]+6413395393217314896118272 z[3]^2-30714268739545346052785760 z[4]+139388667715521367268578272 z[5]-59719052663919563714064000 z[6]+153074543119225087458320208 z[7])+32768 n^15 (19081067126990659357334239-87790490590112385844526280 z[3]+21554792099170842869364096 z[3]^2-138393316310059425589177104 z[4]+658195290059623797538181088 z[5]-385849900010677458958142400 z[6]+1018030163069140991346093552 z[7])+65536 n^14 (36676719938373870572934233-188518503239456469175645344 z[3]+29257127159770399102736256 z[3]^2-264800709063706995968266656 z[4]+1293265111944646365732623232 z[5]-880582054172168970470721600 z[6]+2347869248900709827476784832 z[7])+65536 n^13 (137524051779593752077769603-759303614479432213194049440 z[3]+44381612166561031905022464 z[3]^2-944452716538731913326574800 z[4]+4738761670085414464918926528 z[5]-3784634312858865490997894400 z[6]+10195103246646467214980774496 z[7]))))/(120932352 (8+n)^9 (-1370578750425231695806464-4755417039953630978899968 n+471256459015192944574464 n^2-513699462313539212673024 n^3+43941214126223384510464 n^4-3323156614868632797184 n^5+60158680628292747264 n^6+288522143344589930496 n^7+69841766920601370624 n^8+18816034344266366976 n^9+5664309549871624192 n^10+1508258254178772992 n^11+392564225972007936 n^12+89343195503860224 n^13+19944905726094336 n^14+4306848712694784 n^15+880302873692736 n^16+150378960227904 n^17+19968436409976 n^18+1887340435524 n^19+115451305722 n^20+3486784401 n^21)-80621568 (8+n)^9 (-618893521261827864920064-715666736652789792374784 n+47775970028012005490688 n^2-74024278059276392333312 n^3+8244078747547454734336 n^4-944598368568091607040 n^5+50378928045298089984 n^6+31868168068877647872 n^7+6233663279802212352 n^8+2004461801301028864 n^9+542964039004622848 n^10+151599715798938624 n^11+36498237686134272 n^12+8175183730993152 n^13+1802312014305024 n^14+391411086554880 n^15+75880600002576 n^16+11523473288568 n^17+1276249184208 n^18+90656394426 n^19+3486784401 n^20) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,2]+40310784 (8+n)^9 (-56076313594125510770688-33422481016587111628800 n+573063399479071604736 n^2-3133837267495898644480 n^3+428066233323187863552 n^4-55709599105142751232 n^5+3173477236720926720 n^6+1382705430431268864 n^7+65747390798786560 n^8+82920557393082368 n^9+12095185902517248 n^10+5184685959390720 n^11+905382554379264 n^12+243550271439360 n^13+46998499269888 n^14+11206279539072 n^15+1897435688760 n^16+266143527036 n^17+21953827710 n^18+1162261467 n^19) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,2]^2);


DeltaE[Op[T,2,4]]=ord e^6+6-2 e+(e Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,3])/(3 (8+n))+(e^2 (3 (5904384+2737616 n+516120 n^2-72852 n^3-28280 n^4-1755 n^5)+(-1823488-575048 n-89948 n^2+23492 n^3+3510 n^4) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,3]+(45328+8084 n+1596 n^2-585 n^3) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,3]^2))/(162 (8+n)^3 (3056+744 n+142 n^2+9 n^3)-108 (8+n)^3 (368+86 n+9 n^2) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,3]+54 (8+n)^3 (10+3 n) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,3]^2)+(e^3 (-4 Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,3]^2 (6541317 n^11-11664 n^10 (-27209+8100 z[3])-1296 n^9 (-2744183+944460 z[3])-144 n^8 (-179509025+29968056 z[3])+128 n^7 (791477837+205878510 z[3])+96 n^6 (3512820107+3982341888 z[3])+640 n^5 (620247481+4068640368 z[3])+13824 n^2 (8628400741+14637384768 z[3])+256 n^4 (27660970583+57876473160 z[3])+49152 (28278051455+70703259912 z[3])+256 n^3 (85712756881+132233828400 z[3])+4096 n (157914420733+300561618060 z[3]))-12 (19623951 n^13-174960 n^12 (-7037+1620 z[3])-15552 n^11 (-1611818+495315 z[3])-3456 n^10 (-78446086+22437567 z[3])-288 n^9 (-6546956279+934267608 z[3])+64 n^8 (139311840353+25797415248 z[3])+6193152 n (11085225607+32703853572 z[3])+1536 n^6 (57593749435+106910207964 z[3])+1179648 (68406873335+320744054664 z[3])+64 n^7 (495090876395+389390200992 z[3])+4096 n^4 (447606210847+871699306716 z[3])+3072 n^3 (1680207916903+2756212787376 z[3])+256 n^5 (1212242569331+3517056359280 z[3])+4096 n^2 (4027006521905+9261685570608 z[3]))+8 Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,3] (19623951 n^12-104976 n^11 (-10399+2700 z[3])-972 n^10 (-17997071+5851440 z[3])-216 n^9 (-721582429+184390992 z[3])-48 n^8 (-18290530091+435616704 z[3])+786432 (24493366540+79920892971 z[3])+16 n^7 (209133233809+105812313984 z[3])+96 n^6 (98332605731+156369053664 z[3])+256 n^5 (99507790309+364548736080 z[3])+256 n^4 (817736336837+1624417506720 z[3])+16384 n (724769825201+1707426489618 z[3])+256 n^3 (2527054189565+3791308337856 z[3])+512 n^2 (4924853651123+9319127070528 z[3]))))/(23328 (8+n)^5 (17604043776-9700291584 n+1100688256 n^2+373491776 n^3+67791136 n^4+21879536 n^5+6838056 n^6+1276236 n^7+141426 n^8+6561 n^9)-15552 (8+n)^5 (990341376-1389453440 n+170482816 n^2+34655200 n^3+6225376 n^4+2562120 n^5+665496 n^6+94770 n^7+6561 n^8) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,3]+7776 (8+n)^5 (-54791808-55508032 n+7235104 n^2+1128976 n^3+102216 n^4+101844 n^5+16038 n^6+2187 n^7) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,3]^2)+(e^4 (8 Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,3]^2 (43046721 n^19 (-1789+4176 z[3])-262144 n^2 (11695761578200813345+26506680870737478672 z[3]+79870107953989390176 z[4]-537764214441623044320 z[5])-196608 n^3 (2513638081982601409+2975094510878460528 z[3]+31355430333318309168 z[4]-188488906005239150400 z[5])-3145728 n (4224384648033204559+8508648258644190120 z[3]+18346860728515132992 z[4]-131849036422897737600 z[5])-37748736 (466196991721656115+895790097354385584 z[3]+2454962140003241088 z[4]-18530635921550087040 z[5])+7776 n^14 (-20502406968299+51897693920544 z[3]+2828427819408 z[4]-10320781691520 z[5])+69984 n^15 (-344913639085+661297089816 z[3]+106904852352 z[4]-336438515520 z[5])+157464 n^16 (-15918606347+21927757536 z[3]+6098720688 z[4]-16098808320 z[5])+4251528 n^17 (-40889923+34581024 z[3]+15192360 z[4]-29989440 z[5])+9565938 n^18 (-578423+356112 z[3]+194400 z[4]-207360 z[5])+20736 n^13 (-40759665828161+118745244993564 z[3]-7892725436856 z[4]+29642029866000 z[5])+384 n^12 (-9565483798809805+30020489893430352 z[3]-6342580500957504 z[4]+25911502549692480 z[5])+49152 n^9 (-5166272051523031+15291883705353912 z[3]-7258173258560985 z[4]+30417965993127600 z[5])+512 n^11 (-31599104027365915+90043378429349520 z[3]-32202123565204872 z[4]+137590723818280800 z[5])+512 n^10 (-125587890773433557+361903778022070512 z[3]-156725137780583616 z[4]+681147541132735680 z[5])+73728 n^6 (24797583177929447+422858406350010432 z[3]-336738136985159184 z[4]+1532108485961890560 z[5])+16384 n^7 (-245032673603846629+378860495684683572 z[3]-440724329875289880 z[4]+1992662579289458880 z[5])+2048 n^8 (-335091653569153553+1281278170724753088 z[3]-835186930709966640 z[4]+3426740959697746560 z[5])+32768 n^5 (1219630820551905707+2430525611940264792 z[3]-5218187308972873056 z[4]+20547797888316684960 z[5])+32768 n^4 (-220679779715410919+52071635580716592 z[3]-41252878321193611296 z[4]+208094278873123419840 z[5]))-16 Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,3] (129140163 n^20 (-1789+4176 z[3])+4096 n^12 (97387806598912224 z[3]-5 (6444337222302035+5016287421144558 z[4]-20933506992364992 z[5]))-524288 n^2 (108074049882304714777+257037960510092329488 z[3]+722220223094846123040 z[4]-4918878258103842648480 z[5])-524288 n^3 (26535996520993172647+23728762611392404212 z[3]+244998366598832420268 z[4]-1520343609570820583280 z[5])-6291456 n (34524603286368545821+72228693612171253752 z[3]+160347281233254028992 z[4]-1132596697114111086720 z[5])-75497472 (3469886290350456985+6579641762630975376 z[3]+20118084056030005632 z[4]-144307271890877650560 z[5])-3538944 n^4 (727608044292531183+302962010627750776 z[3]+9414023590436001984 z[4]-49365160268473031040 z[5])+46656 n^15 (-21654220542457+47650080633264 z[3]+4975839707688 z[4]-16312793731200 z[5])+5184 n^14 (-1175205094098425+3146076708015456 z[3]+4495513289184 z[4]-2850026783040 z[5])+472392 n^17 (-23861342303+28617741504 z[3]+9047729808 z[4]-21890995200 z[5])+22674816 n^16 (-5609363359+9421870214 z[3]+1914788970 z[4]-5544082080 z[5])+6377292 n^18 (-100387777+80787312 z[3]+36605520 z[4]-66614400 z[5])+28697814 n^19 (-635671+489744 z[3]+194400 z[4]-207360 z[5])+10368 n^13 (-2894433765381611+8647597714322112 z[3]-1033011388603152 z[4]+4111447492797120 z[5])+4096 n^11 (-136748086970432527+392563239019871292 z[3]-148409077602016638 z[4]+637977335142961080 z[5])+6144 n^10 (-366940100718457987+1048181568952701096 z[3]-465287580909282744 z[4]+2004629561722948320 z[5])+16384 n^9 (-492788476278870617+1531195764193217556 z[3]-784259902850228730 z[4]+3284681236354593360 z[5])+24576 n^7 (-4512740495455013995+8639135288514474912 z[3]-9344196806395944816 z[4]+42841566375794524800 z[5])+65536 n^6 (79205445705910841+13302138969772688736 z[3]-12401700517899824400 z[4]+55344546614056340880 z[5])+4096 n^8 (-6488960110700362115+19541657677035961296 z[3]-14368187550185784720 z[4]+60446862499448563200 z[5])+65536 n^5 (7961563680837575717+27282295143577325376 z[3]-79140971303866159128 z[4]+337255465265838280800 z[5]))+24 (129140163 n^21 (-1789+4176 z[3])-524288 n^3 (206769815575063516219+158434140665272999680 z[3]+1632913466461953645168 z[4]-10339822906336293298560 z[5])-524288 n^4 (58862504014425430631+20805154960896824040 z[3]+485404388424471848760 z[4]-2605136480073880038000 z[5])-6291456 n^2 (52380066979667089697+134037465524529240096 z[3]+355721620507423130592 z[4]-2432621437273791156960 z[5])-75497472 n (15090960575267420393+33134879537327249352 z[3]+76644393227118451008 z[4]-526360640036015905920 z[5])-905969664 (1371721949199809155+2549705266107715248 z[3]+9070026639217220736 z[4]-60914962657913258880 z[5])+10368 n^15 (-1216534878765599+2972035873463976 z[3]+141848313280848 z[4]-460430284914720 z[5])+23328 n^16 (-79034964915887+156189736165536 z[3]+22018015915056 z[4]-67836808920960 z[5])+209952 n^17 (-963809323595+1455394573656 z[3]+342701057088 z[4]-931502514240 z[5])+472392 n^18 (-33160701305+36166188096 z[3]+12448135728 z[4]-28164672000 z[5])+38263752 n^19 (-20063399+15940800 z[3]+7137720 z[4]-12208320 z[5])+258280326 n^20 (-76991+69264 z[3]+21600 z[4]-23040 z[5])+1152 n^14 (-60046206381122819+168955075389230640 z[3]-9561055135371840 z[4]+38532957379329600 z[5])+512 n^13 (-634734337644284329+1901229108242932800 z[3]-337915575537414408 z[4]+1387491483582704160 z[5])+12288 n^11 (-482397043199857645+1375245974247337512 z[3]-546634923677977428 z[4]+2357004605686888320 z[5])+512 n^12 (-2770790814236921291+8161724700074830608 z[3]-2471860378855927584 z[4]+10479034097873622720 z[5])+2048 n^10 (-11379167685582575447+32584489418322710496 z[3]-14948557720523497872 z[4]+64186175397977763840 z[5])+8192 n^9 (-9750563300632113109+29953510739626326840 z[3]-16633116456504271920 z[4]+70004253504212046720 z[5])+24576 n^8 (-11280372072403698295+29910123695694979008 z[3]-24200168144368855536 z[4]+103624648818773932800 z[5])+32768 n^7 (-29666773466101374553+62234958292407510696 z[3]-66758903181340208352 z[4]+306779829552696036960 z[5])+196608 n^5 (4755119714294034395+66568128578026387344 z[3]-233272412144427753648 z[4]+1030995629285888157120 z[5])+32768 n^6 (-9812580376652179889+228232282294415216304 z[3]-237048086801748921696 z[4]+1047060613770450788160 z[5]))))/(1679616 (8+n)^7 (59071071592710144-256377469451894784 n+31864050525315072 n^2-8470513144778752 n^3+314955026591744 n^4+329147265458176 n^5+77717960860160 n^6+20973433987840 n^7+5402706845440 n^8+1246727439360 n^9+323099806176 n^10+74518974864 n^11+13578960528 n^12+1679825952 n^13+130734486 n^14+4782969 n^15)-1119744 (8+n)^7 (-16322051587424256-36716349907918848 n+4439631145840640 n^2-1404593737654272 n^3+87662483383296 n^4+35362070254080 n^5+7472559962880 n^6+2143516943360 n^7+479221951680 n^8+120096470880 n^9+31465844496 n^10+6795936288 n^11+1038081420 n^12+96722262 n^13+4782969 n^14) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,3]+559872 (8+n)^7 (-2361806431690752-1568801491759104 n+165276095217664 n^2-62724022652928 n^3+5062198248960 n^4+1371746515200 n^5+126998722560 n^6+80739970560 n^7+9824263200 n^8+4047582960 n^9+847366272 n^10+193050864 n^11+20903346 n^12+1594323 n^13) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,3]^2)+(e^5 (-16 Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,3]^2 (31381059609 n^27 (29653+84240 z[3]-112752 z[4])+6973568802 n^26 (1546992 z[3]+1492992 z[3]^2+5 (2984729-4132944 z[4]-3950208 z[5]+1866240 z[6]))-268435456 n^3 (-115071490530425137804945300+3011627340199408378898820906 z[3]+4903078477092872589478586376 z[3]^2-665325509135273812845144666 z[4]+4900510918051524070944669918 z[5]+24085576261271311968069172800 z[6]-87117136644996494230636331757 z[7])-2097152 n^6 (1708742217458611509680394875+1980531620228783029374477648 z[3]+4199090003117641219374984960 z[3]^2+393964496601040307702996496 z[4]-7274451492741399260219303904 z[5]+23144358199473817135597180800 z[6]-67454444503450660704181544880 z[7])-37748736 n^5 (378723029251290793671586109+683374978488307313052364608 z[3]+1597033020625167836055972096 z[3]^2-51596610416040292668174096 z[4]-979783841894574794585330592 z[5]+8012113928285343785675841600 z[6]-24816697119005457260396980080 z[7])-268435456 n^4 (96156359558831706694163716+611776129343882666956690185 z[3]+1258626196524010576173958728 z[3]^2-135761156357599809099410157 z[4]+393745392645344534205397476 z[5]+6105703082792474671044142950 z[6]-20359288391006461211315257635 z[7])-1048576 n^7 (504771938256044904435891983+325317169933534678420750896 z[3]+1079798820270272341458691968 z[3]^2+220998670264313470197209088 z[4]-2914784234754300388293400224 z[5]+6626648801630930742813139200 z[6]-17528767910309180933285178672 z[7])-4831838208 n^2 (-77726878678625754702183541+537424824088596064464897696 z[3]+744389954970128115659719344 z[3]^2-121760883842636805542688312 z[4]+1219846212633902771245532472 z[5]+3661798160725593825685507200 z[6]-14225723077299367409169529212 z[7])-28991029248 n (-39607333277933387468049731+191085601322120029274892780 z[3]+228308804348234674104926208 z[3]^2-41176402632077768791300512 z[4]+499958017429724549597710944 z[5]+1148114959831596682448179200 z[6]-4726853229667064580802153296 z[7])-115964116992 (-13031810456217464557978907+50214118788010293103814040 z[3]+51763277886856618530324096 z[3]^2-9063882688756308136461504 z[4]+141206500591316959093942464 z[5]+300982780037258160949670400 z[6]-1313499410494380266701116384 z[7])-786432 n^9 (8705856794194174905236699+36901148306356004263365888 z[3]+8411316457265147000893824 z[3]^2+31075750274289706347691536 z[4]-181408869591366591689926752 z[5]+188159410785613658672764800 z[6]-506319094352589309420052032 z[7])-393216 n^10 (-4381617198774766665481981+15163244326217647144951344 z[3]+3679701580422013163673600 z[3]^2+16751567189595583617864624 z[4]-88927756718768802921360384 z[5]+106428636318487653193305600 z[6]-296158429362498956422001280 z[7])-196608 n^11 (-1515979711809142334436913+9909450694405820017970784 z[3]+906315816876783471873792 z[3]^2+10596499953373741405586832 z[4]-56151824930078392713500352 z[5]+57509014502386125890265600 z[6]-156412210652071317483166368 z[7])-28311552 n^8 (2597765629283152792883173+2285875903424573477456768 z[3]+2981022953990379334730496 z[3]^2+2930059465091936759145960 z[4]-25208414070065216059118256 z[5]+29822790046377012580972800 z[6]-72443676298741880633081280 z[7])+13436928 n^20 (65061710203482065-64843808696522982 z[3]+95185653128461584 z[3]^2-277525440348555798 z[4]+1048564282958746128 z[5]+44529159998697300 z[6]-185517946261254726 z[7])+11337408 n^21 (13002427426193191-5435695431822096 z[3]+14226790079220480 z[3]^2-40448896001698320 z[4]+135429286835018592 z[5]+23282208952084800 z[6]-63144668600045424 z[7])+17006112 n^22 (1138938647935919+6427401645168 z[3]+862448583746304 z[3]^2-2543761696504464 z[4]+7048422448975584 z[5]+2286869120553600 z[6]-5343736708524816 z[7])+76527504 n^23 (23999352170189+7263869355072 z[3]+11861915218560 z[3]^2-39231122185152 z[4]+77301415773216 z[5]+44800812806400 z[6]-90342488052432 z[7])+688747536 n^24 (174896631377+83782217376 z[3]+50087642112 z[3]^2-212975232984 z[4]+174907010448 z[5]+270812419200 z[6]-442852383456 z[7])+1549681956 n^25 (3041592107+1531244304 z[3]+455269248 z[3]^2-3240247536 z[4]-1948237920 z[5]+3613507200 z[6]-3888730944 z[7])+6718464 n^19 (633643418574916187-1123086780617864196 z[3]+1135345481560171872 z[3]^2-3604766969649472992 z[4]+14779659155839363944 z[5]-1305212623921929600 z[6]+2223474591334456404 z[7])+497664 n^18 (39363537539685786449-100196417202412241736 z[3]+72155645563484248128 z[3]^2-264599143876802261160 z[4]+1144784636298320697792 z[5]-258493733445790137600 z[6]+596663056330023438000 z[7])+18432 n^17 (4837061370263852827973-15476299909516514131272 z[3]+7899683522284878079104 z[3]^2-34491482318238718452912 z[4]+154179875980236848509728 z[5]-55095592896173333318400 z[6]+137640380898145554463104 z[7])+8192 n^16 (50807706834332518145815-181709419002281284468464 z[3]+69792632596143701739648 z[3]^2-351309702195896340689784 z[4]+1604417775789526698824496 z[5]-737643700861165783598400 z[6]+1906528284906158567157840 z[7])+2097152 n^12 (44688655810641773758387-263299298959165389888384 z[3]+5167298480267542620672 z[3]^2-308648837927801522768319 z[4]+1575441662888092957662474 z[5]-1339556972516179929805050 z[6]+3610974571174943823481848 z[7])+98304 n^14 (70572477120059328204181-335226384010028456996184 z[3]+76399163768772820871424 z[3]^2-511963284331942201057032 z[4]+2456802532324670381009712 z[5]-1491260222165471553672000 z[6]+3942449475391546635907944 z[7])+8192 n^15 (210271706265522621531551-892840606724059171320168 z[3]+271546526623707427158144 z[3]^2-1519010210883142688531040 z[4]+7089107769960900772271904 z[5]-3771547681468306193740800 z[6]+9886086371831118473645712 z[7])+65536 n^13 (378985438766672137656619-2117768716530032808162132 z[3]+262316620402630060467456 z[3]^2-2853459242757511823733048 z[4]+14080402116026791293663504 z[5]-10081351787834771291368800 z[6]+26938962087071775777403416 z[7]))+32 Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,3] (94143178827 n^28 (29653+84240 z[3]-112752 z[4])+62762119218 n^27 (5290847+1414224 z[3]+497664 z[3]^2-8090928 z[4]-6583680 z[5]+3110400 z[6])-16777216 n^4 (17160898612092462849792104843+212206189606417639112951644128 z[3]+413768919684215280983951607552 z[3]^2-48918314895942301521454458144 z[4]+213106125128097700283097771072 z[5]+2017103290985233340107778088000 z[6]-6860825334075394336318430026176 z[7])-536870912 n^3 (-1990401117206880874510368982+29244569445741299792965903386 z[3]+45276513411312720640448357112 z[3]^2-6252868022640990873951270798 z[4]+51374767825111516476135113466 z[5]+225227777305039305111306993600 z[6]-828620302717313936953963474887 z[7])-2097152 n^7 (5588951798608108649671187087+5794268731611768339818121648 z[3]+15445999373536148252583912192 z[3]^2+2673477465898435673702082480 z[4]-35202219974006443115224023648 z[5]+95238926980256482293008275200 z[6]-263221717866116174346408082128 z[7])-150994944 n^5 (1630861210266175432220334925+4092069216744680464797814416 z[3]+9066738434414109878572233408 z[3]^2-480038511631978338734143656 z[4]-2961926453399228818319741472 z[5]+45401887658828487725848893600 z[6]-144268186450131424139825661120 z[7])-9663676416 n^2 (-719241376999449218466784633+4634205185324612324519649864 z[3]+6234208184583298978948099728 z[3]^2-1033762602578391125051588136 z[4]+10868447934149161280820174504 z[5]+30840697953302914019470089600 z[6]-121286820936058140740608881972 z[7])-67108864 n^6 (1082884036489673111240132873+1668370160044650454227370863 z[3]+3301924413451992026766838632 z[3]^2+217324237956103776561338457 z[4]-4486423161381196121148077460 z[5]+18141740961325193055867606900 z[6]-54577437895104401338759097820 z[7])-57982058496 n (-314930544271473247757719061+1478542512629241817906225860 z[3]+1769986832317120808016864768 z[3]^2-321524105525482648623666912 z[4]+3910580031235315358171193120 z[5]+8970843400805754488599603200 z[6]-37008770697672919368415638768 z[7])-2097152 n^8 (846313436819707199690513341+999332830368908589075555528 z[3]+1500768671127650768168458560 z[3]^2+1070246440779360238636551432 z[4]-9334591838252976076511678784 z[5]+13577156378714293044148555200 z[6]-34503500997912113010351732168 z[7])-1048576 n^9 (183705995079333215516263327+834473167018746821380911456 z[3]+253593246730395382328664000 z[3]^2+718859958208795121884633656 z[4]-4394530935377617539414174768 z[5]+4854974793954172027581657600 z[6]-12975512412383637910665756192 z[7])-231928233984 (-91611907120496019988744673+345114789041993668788103560 z[3]+370967303592559355068854144 z[3]^2-64573427107465572287624256 z[4]+987082231876622728275525696 z[5]+2219224347348194214927705600 z[6]-9536721054967193645574396576 z[7])-131072 n^11 (-88936072056471237074249755+485631996618132043314061824 z[3]+56383561426386799281158784 z[3]^2+518203253069964132250165200 z[4]-2748877100223046308809017920 z[5]+2909992727798444499085209600 z[6]-7959367647819515039862377376 z[7])-1572864 n^10 (-26361924182664200227466311+135079435292353631447625000 z[3]+31378135449859420690797696 z[3]^2+137710678991964874688805552 z[4]-738552729168941909496132816 z[5]+877859255328209750878142400 z[6]-2439498923281527005060745408 z[7])-131072 n^12 (-23645200106407345683981757+142030074009624024772863000 z[3]+1082093468195649882886848 z[3]^2+161828887925365882333365816 z[4]-831682139736872779734059136 z[5]+741908697634741450110897600 z[6]-2006603666650788359267312640 z[7])+2519424 n^21 (2339651967376934401-1561993285458626208 z[3]+2929386682016008704 z[3]^2-8441906178837336048 z[4]+30118545477853894080 z[5]+3049426003652481600 z[6]-9273746342614158720 z[7])+8957952 n^20 (3609884957057633297-4653870071640763590 z[3]+5719301356611013560 z[3]^2-17328845818820765538 z[4]+67965251406224471100 z[5]-1337367209058715500 z[6]-1423040927706046908 z[7])+34012224 n^22 (25524664256167007-5265481961159424 z[3]+23623181437545216 z[3]^2-68218872832048176 z[4]+211945131522399168 z[5]+48390114293899200 z[6]-121618985996245248 z[7])+3673320192 n^23 (26726383959791+3431702436996 z[3]+17322964880112 z[3]^2-53064673135614 z[4]+132533083197108 z[5]+52055360791200 z[6]-115011445587570 z[7])+8264970432 n^24 (981956441267+353057333916 z[3]+419210313408 z[3]^2-1472979748068 z[4]+2455595716608 z[5]+1731259591200 z[6]-3302747799876 z[7])+16529940864 n^25 (27995330713+13537082340 z[3]+7176625920 z[3]^2-33168747915 z[4]+17899006266 z[5]+41110642800 z[6]-63134009820 z[7])+9298091736 n^26 (1760389831+792690624 z[3]+251522496 z[3]^2-1953859968 z[4]-1290135600 z[5]+1956052800 z[6]-1944365472 z[7])+2985984 n^19 (51864457227780692183-105953398384839542766 z[3]+93254255917850494080 z[3]^2-313225309651454821116 z[4]+1312112197334173021308 z[5]-191255564823948993600 z[6]+401250194495897672142 z[7])+1179648 n^17 (2772888006679772418686-9203747013166272186897 z[3]+4266662771364266754774 z[3]^2-19490296351795937360532 z[4]+87741469905239430315783 z[5]-34445476972696156199100 z[6]+87275988863250884527068 z[7])+55296 n^18 (12853737126562494530341-35574926385665191755384 z[3]+22581151628712614856000 z[3]^2-87979856724849106683792 z[4]+385077341584685129336352 z[5]-105946985834514535017600 z[6]+254516055381628184801664 z[7])+131072 n^16 (111321992892183010720793-423025887588671152842786 z[3]+150628752398402540682876 z[3]^2-782539186043684526605982 z[4]+3599356219778021779862460 z[5]-1738505525282583947733600 z[6]+4515798535433449820831961 z[7])+147456 n^14 (1580355159227753942755319-7898002776672061657932624 z[3]+1528122765500983830485376 z[3]^2-11591121703164556953549888 z[4]+56082723272703945332453376 z[5]-35915045355549306630518400 z[6]+95313751445256829378238016 z[7])+8192 n^15 (7338393834807015762820669-32222107645981585013307888 z[3]+8971551251903972568514176 z[3]^2-52970367958549248590819712 z[4]+249422725061078424850897344 z[5]-138607374040133763872102400 z[6]+364361561528526974632721760 z[7])+32768 n^13 (26407565694710438351228053-146389070024168605663115520 z[3]+13506802077330624295797120 z[3]^2-189937046158321576173964416 z[4]+945334284327066974511180672 z[5]-713212050123224609779670400 z[6]+1912711753272121457531968512 z[7]))-48 (94143178827 n^29 (29653+84240 z[3]-112752 z[4])+20920706406 n^28 (16821437+6938352 z[3]+1492992 z[3]^2-27880848 z[4]-19751040 z[5]+9331200 z[6])-16777216 n^6 (27911909160124978342546509607+52952108623886712254429691936 z[3]+100548119760524251970181753600 z[3]^2+5208395207740439986497628944 z[4]-115644152429523471695768571168 z[5]+555113321822924649273698964000 z[6]-1701126515898094420793485860480 z[7])-536870912 n^4 (1089617259463648758844124117+45331242191445134867054942880 z[3]+84684946346098621018340393088 z[3]^2-10643441468260663590707421360 z[4]+57152866404425844447751578012 z[5]+415868455144908916312895238600 z[6]-1436858968089660576355310878350 z[7])-4194304 n^7 (19247092156212328064346314599+27264216839467474894001533632 z[3]+63829933391014618864805952768 z[3]^2+10561942327006466785955346192 z[4]-133853412265114177192909502304 z[5]+399842029179654263333045496000 z[6]-1131290994914919633498374042064 z[7])-3221225472 n^3 (-2817977392946984912384944361+30276572370333248339956664208 z[3]+44781026920849370178572520816 z[3]^2-6262124952550156555555596996 z[4]+56483055925510296128340541068 z[5]+225775852575986388260969942400 z[6]-843543102209256042038115590178 z[7])-201326592 n^5 (6664243909633324990532495909+22547304241079625147436391016 z[3]+48321451187957610732135807072 z[3]^2-3243554303090886393536377584 z[4]-6044099935432234680322557768 z[5]+242331389447734401052189795200 z[6]-783123888295470367371129238548 z[7])-2097152 n^8 (5979206776999757392908175013+9324046020115173352917447216 z[3]+14395818611870052298854527232 z[3]^2+8974239720172567587186334992 z[4]-77731274499906721498927574112 z[5]+127663400682266132288009462400 z[6]-332626160960705615283759010896 z[7])-231928233984 n (-395422717656934895119938347+1794931227558097329487439700 z[3]+2173566230510454626806054656 z[3]^2-398996540182523300382605664 z[4]+4820239752058956653867185056 z[5]+11133117706071189164108774400 z[6]-45907917217990253048838278448 z[7])-3145728 n^9 (455739334973688525358084663+2514456829930521419441203824 z[3]+901322791257954709313631360 z[3]^2+2180282307018917083337088000 z[4]-13605502155780723621630983712 z[5]+16049915215862647764832128000 z[6]-42971345385780254770352609136 z[7])-131072 n^12 (-243678285895491141152614777+1433785419266758754122134864 z[3]+46774413435338386319860992 z[3]^2+1588404904029339298536951216 z[4]-8216925343091868669144471936 z[5]+7663975700494308349150771200 z[6]-20808295540132070235766548096 z[7])-347892350976 n^2 (-117639128246270612253208199+709442683326617737797254484 z[3]+928299727189684943689537296 z[3]^2-156225271984130726370164808 z[4]+1720003128638397799338781704 z[5]+4623675400319587432080508800 z[6]-18411624704303582634012335940 z[7])-2097152 n^10 (-165077042994678910442922131+1021860593595180918990562248 z[3]+241998778113192267301138752 z[3]^2+995281395876049098703778172 z[4]-5397038177239620432831225816 z[5]+6509302540498564358681937600 z[6]-18086863845531399379680198672 z[7])-786432 n^11 (-157502689156678571143784567+800878970587823995606206624 z[3]+109461276902861184094759296 z[3]^2+840680421147773567908155504 z[4]-4472440296701039360423996832 z[5]+4883417602996982367617942400 z[6]-13409463673194901518867861312 z[7])-2783138807808 (-32968783414057287169206779+119151138996079096674377880 z[3]+138032532434213563707395712 z[3]^2-23786399115971904101047488 z[4]+351654821904879988100284608 z[5]+864798895102400767154188800 z[6]-3625962582857580020288122848 z[7])+1119744 n^21 (62807109908184808187-60559889353042820328 z[3]+88624943260249005504 z[3]^2-262388949986630454192 z[4]+987130551827705530320 z[5]+31844771743269225600 z[6]-142466835036420639864 z[7])+544195584 n^22 (21191306634990033-9558418388824832 z[3]+23297239834454880 z[3]^2-67163322143756484 z[4]+227339617771376568 z[5]+33630710285107800 z[6]-92286131316110928 z[7])+102036672 n^23 (14840775186209755-1028803880150352 z[3]+12054154759478784 z[3]^2-35485995779590896 z[4]+102901255791244704 z[5]+28499439926289600 z[6]-68043341538594576 z[7])+51018336 n^24 (2987897395335961+621306605618064 z[3]+1710723302000640 z[3]^2-5435198483375664 z[4]+12302426221565472 z[5]+5637313962172800 z[6]-11913246547654032 z[7])+229582512 n^25 (49092953862073+19344324263616 z[3]+18677368084608 z[3]^2-69382086573888 z[4]+97943767051680 z[5]+82670246956800 z[6]-150465231289296 z[7])+4132485216 n^26 (139420736713+66757964184 z[3]+32658080256 z[3]^2-162932023908 z[4]+51916718664 z[5]+195284520000 z[6]-283645886832 z[7])+4649045868 n^27 (4022918639+1704719952 z[3]+550820736 z[3]^2-4662462384 z[4]-3212304480 z[5]+4210704000 z[6]-3888730944 z[7])+4478976 n^20 (81014925913699905631-131248921841007345984 z[3]+135858719493272606400 z[3]^2-432966274152355587960 z[4]+1755530600539981644432 z[5]-148922567107806074400 z[6]+259846520981420768472 z[7])+497664 n^19 (3442467140105030744117-8059571932733172779832 z[3]+6100696629755920494720 z[3]^2-21892547295516844422864 z[4]+93548820120490232410176 z[5]-19342702898977086864000 z[6]+44307716776589968068528 z[7])+24576 n^18 (321391056409215326955989-958545751614287140650240 z[3]+532422725268622618562112 z[3]^2-2213587460141747844749928 z[4]+9799483539293640309605616 z[5]-3195193536342168232982400 z[6]+7900275004715102900512608 z[7])+49152 n^16 (3152023684033015897466737-12682084300296847974048384 z[3]+4129254362718534451911552 z[3]^2-22401939091469488803123984 z[4]+103949815327306767874645344 z[5]-52966465283601336522528000 z[6]+138233844166421253671595216 z[7])+8192 n^17 (4388179462698646136677177-15340200881629859519327064 z[3]+6413395393217314896118272 z[3]^2-30714268739545346052785760 z[4]+139388667715521367268578272 z[5]-59719052663919563714064000 z[6]+153074543119225087458320208 z[7])+32768 n^15 (19081067126990659357334239-87790490590112385844526280 z[3]+21554792099170842869364096 z[3]^2-138393316310059425589177104 z[4]+658195290059623797538181088 z[5]-385849900010677458958142400 z[6]+1018030163069140991346093552 z[7])+65536 n^14 (36676719938373870572934233-188518503239456469175645344 z[3]+29257127159770399102736256 z[3]^2-264800709063706995968266656 z[4]+1293265111944646365732623232 z[5]-880582054172168970470721600 z[6]+2347869248900709827476784832 z[7])+65536 n^13 (137524051779593752077769603-759303614479432213194049440 z[3]+44381612166561031905022464 z[3]^2-944452716538731913326574800 z[4]+4738761670085414464918926528 z[5]-3784634312858865490997894400 z[6]+10195103246646467214980774496 z[7]))))/(120932352 (8+n)^9 (-1370578750425231695806464-4755417039953630978899968 n+471256459015192944574464 n^2-513699462313539212673024 n^3+43941214126223384510464 n^4-3323156614868632797184 n^5+60158680628292747264 n^6+288522143344589930496 n^7+69841766920601370624 n^8+18816034344266366976 n^9+5664309549871624192 n^10+1508258254178772992 n^11+392564225972007936 n^12+89343195503860224 n^13+19944905726094336 n^14+4306848712694784 n^15+880302873692736 n^16+150378960227904 n^17+19968436409976 n^18+1887340435524 n^19+115451305722 n^20+3486784401 n^21)-80621568 (8+n)^9 (-618893521261827864920064-715666736652789792374784 n+47775970028012005490688 n^2-74024278059276392333312 n^3+8244078747547454734336 n^4-944598368568091607040 n^5+50378928045298089984 n^6+31868168068877647872 n^7+6233663279802212352 n^8+2004461801301028864 n^9+542964039004622848 n^10+151599715798938624 n^11+36498237686134272 n^12+8175183730993152 n^13+1802312014305024 n^14+391411086554880 n^15+75880600002576 n^16+11523473288568 n^17+1276249184208 n^18+90656394426 n^19+3486784401 n^20) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,3]+40310784 (8+n)^9 (-56076313594125510770688-33422481016587111628800 n+573063399479071604736 n^2-3133837267495898644480 n^3+428066233323187863552 n^4-55709599105142751232 n^5+3173477236720926720 n^6+1382705430431268864 n^7+65747390798786560 n^8+82920557393082368 n^9+12095185902517248 n^10+5184685959390720 n^11+905382554379264 n^12+243550271439360 n^13+46998499269888 n^14+11206279539072 n^15+1897435688760 n^16+266143527036 n^17+21953827710 n^18+1162261467 n^19) Root[-5904-2328 n-174 n^2+(1120+244 n+9 n^2) #1+(-62-6 n) #1^2+#1^3&,3]^2);


(* ::Text:: *)
(*Spin 3*)


DeltaE[Op[T,3,1]]=7-2e+(31+3 n-Sqrt[121-6 n+9 n^2])/(48+6 n) e+ord e^2;


DeltaE[Op[T,3,2]]=7-2e+(31+3 n+Sqrt[121-6 n+9 n^2])/(48+6 n) e+ord e^2;


(* ::Text:: *)
(*Spin 4*)


DeltaE[Op[T,4,1]]=6-e+(e^2 (14+9 n))/(20 (8+n)^2)+(e^3 (105152+94560 n+15046 n^2-207 n^3))/(2400 (8+n)^4)+(e^4 (531580928+593429376 n+172140488 n^2+9897120 n^3-1679344 n^4-42309 n^5))/(288000 (8+n)^6)-(6 e^4 (308+268 n+45 n^2) z[3])/(5 (8+n)^5)+ord e^5;


(* ::Text:: *)
(*Spin 5*)


(* ::Text:: *)
(*Spin 6*)


DeltaE[Op[T,6,1]]=8-e+(2 e^2 (9+5 n))/(21 (8+n)^2)+(e^3 (484128+382208 n+57224 n^2-925 n^3))/(8820 (8+n)^4)+(e^4 (4215498304+4195409536 n+1128204572 n^2+51816714 n^3-12260886 n^4-283375 n^5))/(1852200 (8+n)^6)-(16 e^4 (198+155 n+25 n^2) z[3])/(7 (8+n)^5)+ord e^5;


(* ::Text:: *)
(*Spin 7*)


(* ::Text:: *)
(*Spin 8*)


DeltaE[Op[T,8,1]]=10-e+(e^2 (66+35 n))/(72 (8+n)^2)+(e^3 (21626112+16330592 n+2387246 n^2-40915 n^3))/(362880 (8+n)^4)+(e^4 (4510597100544+4308400303616 n+1122931295472 n^2+46055253884 n^3-12711655296 n^4-283035025 n^5))/(1828915200 (8+n)^6)-(e^4 (1452+1100 n+175 n^2) z[3])/(3 (8+n)^5)+ord e^5;


(* ::Text:: *)
(*Spin 9*)


(* ::Text:: *)
(*Higher spin*)


DeltaE[Op[T,10,1]]=12-e+(e^2 (52+27 n))/(55 (8+n)^2)+(e^3 (47328640+34979496 n+5051750 n^2-89019 n^3))/(762300 (8+n)^4)+(e^4 (543618387684608+508575267842112 n+130377892258052 n^2+5013275977440 n^3-1504912349155 n^4-32846888340 n^5))/(211309560000 (8+n)^6)-(24 e^4 (1144+854 n+135 n^2) z[3])/(55 (8+n)^5)+ord e^5;


DeltaE[Op[T,12,1]]=14-e+(e^2 (150+77 n))/(156 (8+n)^2)+(e^3 (3574341952+2609464512 n+374201966 n^2-6695535 n^3))/(56216160 (8+n)^4)+(e^4 (160433525500608256+148249212580902336 n+37626592688867700 n^2+1390074579973430 n^3-438957753522798 n^4-9466624265175 n^5))/(60774166252800 (8+n)^6)-(2 e^4 (3300+2444 n+385 n^2) z[3])/(13 (8+n)^5)+ord e^5;


DeltaE[Op[T,14,1]]=16-e+(2 e^2 (51+26 n))/(105 (8+n)^2)+(e^3 (1221357856+884756088 n+126303338 n^2-2280993 n^3))/(18918900 (8+n)^4)+(e^4 (3845165159659578112+3524515829923599168 n+888672430787543028 n^2+31974439527940460 n^3-10433450643868245 n^4-223256632959360 n^5))/(1431699108840000 (8+n)^6)-(16 e^4 (1122+827 n+130 n^2) z[3])/(35 (8+n)^5)+ord e^5;


DeltaE[Op[T,16,1]]=18-e+(e^2 (266+135 n))/(272 (8+n)^2)+(e^3 (434788851584+313308011424 n+44588832322 n^2-810134325 n^3))/(6665218560 (8+n)^4)+(e^4 (444058542129751481600+404734267491488040384 n+101581480249980319892 n^2+3588457115725381530 n^3-1197443273687746336 n^4-25485187646543625 n^5))/(163327714899148800 (8+n)^6)-(3 e^4 (5852+4300 n+675 n^2) z[3])/(34 (8+n)^5)+ord e^5;


DeltaE[Op[T,18,1]]=20-e+(e^2 (168+85 n))/(171 (8+n)^2)+(e^3 (654044676576+469537200116 n+66676127183 n^2-1216460245 n^3))/(9951881940 (8+n)^4)+(e^4 (76274843909788167865600+69233044454088995590464 n+17318075403504130287252 n^2+603732668777385345560 n^3-204696088284875117751 n^4-4339638887795811600 n^5))/(27800688883564396800 (8+n)^6)-(8 e^4 (3696+2710 n+425 n^2) z[3])/(57 (8+n)^5)+ord e^5;


DeltaE[Op[T,20,1]]=22-e+(e^2 (414+209 n))/(420 (8+n)^2)+(e^3 (1076907530944+770962690000 n+109301704542 n^2-2000029889 n^3))/(16295479200 (8+n)^4)+(e^4 (220094098114139914667648+199148181869727761468896 n+49689055007201464518042 n^2+1715246115182319675973 n^3-588409189141049150455 n^4-12438392467443508566 n^5))/(79662792707289792000 (8+n)^6)-(2 e^4 (9108+6668 n+1045 n^2) z[3])/(35 (8+n)^5)+ord e^5;


(* ::Subsubsection::Closed:: *)
(*A operators*)


(* ::Text:: *)
(*Spin 0*)


(* ::Text:: *)
(*Spin 1*)


DeltaE[Op[A,1,1]]=3-e;


DeltaE[Op[A,1,2]]=5-2e+(n+10)/(n+8) e-(e^2 (344+182 n+23 n^2))/(6 (8+n)^3)+e^3 ((89472+22432 n-2400 n^2-318 n^3+83 n^4)/(72 (8+n)^5)+(6 (88+42 n+5 n^2) z[3])/(8+n)^4)+e^4 (-((13010432+16766336 n+9770656 n^2+2422712 n^3+163000 n^4-11908 n^5-337 n^6)/(864 (8+n)^7))+((-11968+3376 n-120 n^2-886 n^3-123 n^4+n^5) z[3])/(2 (8+n)^6)+(9 (88+42 n+5 n^2) z[4])/(2 (8+n)^4)-(40 (492+254 n+36 n^2+n^3) z[5])/(8+n)^5)+e^5 ((5787623424+3026909184 n-1974357504 n^2-1724814080 n^3-399165440 n^4-18377720 n^5+3112232 n^6+149444 n^7+1619 n^8)/(10368 (8+n)^9)+((25447936+22154880 n+6926720 n^2+261912 n^3-210112 n^4-20696 n^5+659 n^6-23 n^7) z[3])/(24 (8+n)^8)-(4 (42912+44080 n+13162 n^2+1377 n^3+41 n^4+2 n^5) z[3]^2)/(8+n)^7+(3 (-11968+3376 n-120 n^2-886 n^3-123 n^4+n^5) z[4])/(8 (8+n)^6)+((738624+292120 n+209304 n^2+95034 n^3+14288 n^4+495 n^5) z[5])/(3 (8+n)^7)-(50 (492+254 n+36 n^2+n^3) z[6])/(8+n)^5+(441 (3256+1826 n+319 n^2+17 n^3) z[7])/(2 (8+n)^6))+ord e^6;


DeltaE[Op[A,1,3]]=7-2e+(22+3n-Sqrt[164-28n+9n^2])/(48+6n) e+ord e^2;


DeltaE[Op[A,1,4]]=7-2e+(22+3n+Sqrt[164-28n+9n^2])/(48+6n) e+ord e^2;


DeltaE[Op[A,1,5]]=7-3e+(32+2n)/(n+8) e+ord e^2;


(* ::Text:: *)
(*Spin 2*)


(* ::Text:: *)
(*Spin 3*)


DeltaE[Op[A,3,1]]=5-e+(5 e^2 (2+n))/(12 (8+n)^2)-(e^3 (2+n) (-8224-1776 n+19 n^2))/(288 (8+n)^4)+(e^4 (17816576+16390528 n+4383976 n^2+253864 n^3-35680 n^4-949 n^5))/(6912 (8+n)^6)-(10 e^4 (44+32 n+5 n^2) z[3])/(8+n)^5+ord e^5;


DeltaE[Op[A,3,2]]=7-2e+e/(6(n+8)) Root[-13248-8184 n-780 n^2+(1988+646 n+36 n^2) #+(-86-12 n) #^2+#^3&,1]+ord e^2;


DeltaE[Op[A,3,3]]=7-2e+e/(6(n+8)) Root[-13248-8184 n-780 n^2+(1988+646 n+36 n^2) #+(-86-12 n) #^2+#^3&,2]+ord e^2;


DeltaE[Op[A,3,4]]=7-2e+e/(6(n+8)) Root[-13248-8184 n-780 n^2+(1988+646 n+36 n^2) #+(-86-12 n) #^2+#^3&,3]+ord e^2;


(* ::Text:: *)
(*Spin 4*)


(* ::Text:: *)
(*Spin 5*)


DeltaE[Op[A,5,1]]=7-e+(7 e^2 (2+n))/(15 (8+n)^2)-(e^3 (2+n) (-14208-2999 n+44 n^2))/(450 (8+n)^4)+(e^4 (148717952+134795488 n+34770596 n^2+1617940 n^3-345421 n^4-8153 n^5))/(54000 (8+n)^6)-(56 e^4 (44+32 n+5 n^2) z[3])/(5 (8+n)^5)+ord e^5;


(* ::Text:: *)
(*Higher spin*)


DeltaE[Op[A,7,1]]=9-e+(27 e^2 (2+n))/(56 (8+n)^2)-(e^3 (2+n) (-1021696-213632 n+3435 n^2))/(31360 (8+n)^4)+(e^4 (443694778880+399476143744 n+101394564168 n^2+4224525064 n^3-1081496272 n^4-24356025 n^5))/(158054400 (8+n)^6)-(81 e^4 (44+32 n+5 n^2) z[3])/(7 (8+n)^5)+ord e^5;


DeltaE[Op[A,9,1]]=11-e+(22 e^2 (2+n))/(45 (8+n)^2)-(e^3 (2+n) (-1874072-389967 n+6524 n^2))/(56700 (8+n)^4)+(e^4 (202288429312+181459981712 n+45654824882 n^2+1784423795 n^3-504194765 n^4-11085662 n^5))/(71442000 (8+n)^6)-(176 e^4 (44+32 n+5 n^2) z[3])/(15 (8+n)^5)+ord e^5;


DeltaE[Op[A,11,1]]=13-e+(65 e^2 (2+n))/(132 (8+n)^2)-(e^3 (2+n) (-121906688-25295236 n+432075 n^2))/(3659040 (8+n)^4)+(e^4 (288569206529024+258269401218560 n+64630694139288 n^2+2426008134760 n^3-728141023436 n^4-15785650125 n^5))/(101428588800 (8+n)^6)-(130 e^4 (44+32 n+5 n^2) z[3])/(11 (8+n)^5)+ord e^5;


DeltaE[Op[A,13,1]]=15-e+(45 e^2 (2+n))/(91 (8+n)^2)-(e^3 (2+n) (-548962376-113701927 n+1966140 n^2))/(16396380 (8+n)^4)+(e^4 (16860488680761344+15067242759042080 n+3757057254727368 n^2+137230827143530 n^3-42865986966101 n^4-920944594350 n^5))/(5908599496800 (8+n)^6)-(1080 e^4 (44+32 n+5 n^2) z[3])/(91 (8+n)^5)+ord e^5;


DeltaE[Op[A,15,1]]=17-e+(119 e^2 (2+n))/(240 (8+n)^2)-(e^3 (2+n) (-11620432832-2403880480 n+41894853 n^2))/(345945600 (8+n)^4)+(e^4 (1425828870966792704+1272814966110082688 n+316584927463107912 n^2+11342204040288904 n^3-3643139340837872 n^4-77787911770569 n^5))/(498659825664000 (8+n)^6)-(119 e^4 (44+32 n+5 n^2) z[3])/(10 (8+n)^5)+ord e^5;


DeltaE[Op[A,17,1]]=19-e+(76 e^2 (2+n))/(153 (8+n)^2)-(e^3 (2+n) (-31556483976-6522255617 n+114274160 n^2))/(937296360 (8+n)^4)+(e^4 (32883922905804622336+29331778661056324928 n+7282253025414788848 n^2+257212476712017518 n^3-84314502309513533 n^4-1792317665538400 n^5))/(11483979953846400 (8+n)^6)-(608 e^4 (44+32 n+5 n^2) z[3])/(51 (8+n)^5)+ord e^5;


DeltaE[Op[A,19,1]]=21-e+(189 e^2 (2+n))/(380 (8+n)^2)-(e^3 (2+n) (-497213408240-102699851698 n+1806133329 n^2))/(14743528800 (8+n)^4)+(e^4 (14757805965893440315904+13155744699598943250112 n+3261661355663415271560 n^2+113965638007414689058 n^3-37934804556813266659 n^4-803749613097339909 n^5))/(5148275719178592000 (8+n)^6)-(1134 e^4 (44+32 n+5 n^2) z[3])/(95 (8+n)^5)+ord e^5;


(* ::Subsubsection::Closed:: *)
(*T3 operators*)


(* ::Text:: *)
(*Spin 0*)


DeltaE[Op[Tm[3],0,1]]=3-(3 e (4+n))/(2 (8+n))+(e^2 (96+30 n-9 n^2))/(4 (8+n)^3)-(3 e^3 (2+n) (9 n^3-8 n^2 (-33+8 z[3])+16 n (27+8 z[3])+256 (3+20 z[3])))/(16 (8+n)^5)+1/(64 (8+n)^7) 3 e^4 (2+n) (n^5 (-21+32 z[3])+2 n^4 (-595+160 z[3]+96 z[4])+4 n^3 (-5431+4416 z[3]+672 z[4]-640 z[5])+256 n^2 (-322+817 z[3]-36 z[4]+180 z[5])+1024 (-195+552 z[3]-960 z[4]+5440 z[5])+64 n (-2771+10096 z[3]-4224 z[4]+19200 z[5]))-1/(256 (8+n)^9) 3 e^5 (2+n) (n^7 (45+48 z[3]-96 z[4])-2 n^6 (-1833+1040 z[3]+1248 z[4]+256 z[5])+4 n^5 (29721-2000 z[3]+512 z[3]^2-18624 z[4]+23040 z[5]+3200 z[6]-14112 z[7])+128 n^4 (13291-9658 z[3]+2512 z[3]^2-12006 z[4]+35580 z[5]-200 z[6]-5292 z[7])+128 n^3 (58411-157360 z[3]+41056 z[3]^2-120072 z[4]+487080 z[5]-70400 z[6]+139356 z[7])+512 n^2 (29397-180752 z[3]+48992 z[3]^2-142320 z[4]+641040 z[5]-275200 z[6]+779688 z[7])+1024 n (13585-127000 z[3]+8704 z[3]^2-147648 z[4]+605376 z[5]-819200 z[6]+2667168 z[7])-16384 (-1044 z[3]+5696 z[3]^2+6624 z[4]-5 (53+4576 z[5]-21760 z[6]+77616 z[7])))-1/(15360 (8+n)^11) e^6 (2+n) (135 n^9 (31+48 z[3]+48 z[4]-128 z[5])-180 n^8 (-2503-2376 z[3]+512 z[3]^2+984 z[4]+3904 z[5]+320 z[6])+144 n^7 (147235+10368 mz[5,3]+33280 z[3]^2-35820 z[4]+40 z[3] (963+96 z[4]-80 z[5])-457240 z[5]+149600 z[6]+186240 z[7]-148536 z[8])+288 n^6 (1828815+352512 mz[5,3]+369600 z[3]^2+46080 z[3]^3-701880 z[4]+40 z[3] (24971+8304 z[4]-2112 z[5])-5401240 z[5]+4841200 z[6]-3278800 z[7]-2580624 z[8]+787840 z[9])-32 n^5 (-207811395-32949504 mz[5,3]-89516160 z[3]^2+2304000 z[3]^3+170579520 z[4]-360 z[3] (-70517+246816 z[4]-370400 z[5])+163224000 z[5]-1000260000 z[6]+1727243280 z[7]+46288368 z[8]+88206080 z[9])-1024 n^4 (-32893965+26371008 mz[5,3]-42239160 z[3]^2+14561280 z[3]^3+65118600 z[4]-90 z[3] (-713717+380112 z[4]-1380000 z[5])-146538090 z[5]-353331000 z[6]+855096795 z[7]-260989236 z[8]+308483200 z[9])-131072 (-304515+345544704 mz[5,3]+129072960 z[3]^2+126812160 z[3]^3-1127520 z[4]-33444000 z[5]+1440 z[3] (4291+8544 z[4]+349840 z[5])-31968000 z[6]+59233680 z[7]-1813027968 z[8]+2510909440 z[9])-2048 n^3 (-40345065+348323328 mz[5,3]-81757080 z[3]^2+143585280 z[3]^3+191152980 z[4]-90 z[3] (-2672929+1093632 z[4]-8892320 z[5])-773253180 z[5]-1062446400 z[6]+3070398870 z[7]-2419855776 z[8]+2919180800 z[9])-8192 n^2 (-12246075+801156096 mz[5,3]+133302960 z[3]^2+308183040 z[3]^3+131614200 z[4]-180 z[3] (-994505+302976 z[4]-7574240 z[5])-709358760 z[5]-824169600 z[6]+2587645620 z[7]-4843340352 z[8]+6173747200 z[9])-8192 n (-7594515+3383783424 mz[5,3]+1112803200 z[3]^2+1263697920 z[3]^3+132649920 z[4]-1099955520 z[5]+2880 z[3] (80167+10560 z[4]+1738672 z[5])-1140134400 z[6]+3418924320 z[7]-18810586368 z[8]+25128939520 z[9]))+ord e^7;


DeltaE[Op[Tm[3],0,2]]=5-(5 e)/2+(e (26+n))/(8+n)-((4288+754 n+61 n^2) e^2)/(4 (8+n)^3)+e^3 ((1617920+487392 n+53616 n^2+1114 n^3-15 n^4)/(16 (8+n)^5)+(12 (1124+236 n+17 n^2) z[3])/(8+n)^4)+e^4 (-((801533952+357014656 n+66177344 n^2+6321960 n^3+366008 n^4+9184 n^5+51 n^6)/(64 (8+n)^7))-((2231232+781616 n+136008 n^2+12660 n^3+652 n^4-9 n^5) z[3])/(2 (8+n)^6)+(9 (1124+236 n+17 n^2) z[4])/(8+n)^4-(80 (8262+2051 n+161 n^2+2 n^3) z[5])/(8+n)^5)+e^5 (1/(256 (8+n)^9) (445344251904+259174197248 n+64661523456 n^2+8670997248 n^3+638878016 n^4+19939368 n^5-34872 n^6-13948 n^7-123 n^8)+1/(16 (8+n)^8) (3378162688+1667621376 n+353570688 n^2+38153952 n^3+2043496 n^4+27624 n^5+1724 n^6-61 n^7) z[3]-(4 (354528+520616 n+130144 n^2+12720 n^3+397 n^4+8 n^5) z[3]^2)/(8+n)^7+(3 (-2231232-781616 n-136008 n^2-12660 n^3-652 n^4+9 n^5) z[4])/(8 (8+n)^6)+((53433408+22903320 n+5043472 n^2+602142 n^3+37434 n^4+662 n^5) z[5])/(8+n)^7-(100 (8262+2051 n+161 n^2+2 n^3) z[6])/(8+n)^5+(21 (2996584+862596 n+81050 n^2+2373 n^3) z[7])/(2 (8+n)^6))+ord e^6;


DeltaE[Op[Tm[3],0,3]]=7-5e/2+(10+n)/(8+n) e+ord e^2;


DeltaE[Op[Tm[3],0,4]]=7-7e/2+(2 e (29+n))/(8+n) +ord e^2;


(* ::Text:: *)
(*Spin 1*)


DeltaE[Op[Tm[3],1,1]]=6-(5 e)/2+(e (16+n))/(8+n)-(e^2 (3056+558 n+67 n^2))/(12 (8+n)^3)+e^3 ((1757440+514656 n+51784 n^2-3330 n^3-143 n^4)/(144 (8+n)^5)+(12 (304+76 n+7 n^2) z[3])/(8+n)^4)+e^4 (-(1/(1728 (8+n)^7))(1205922816+516268928 n+105288640 n^2+14393048 n^3+1901848 n^4+81128 n^5+1105 n^6)-((735232+247840 n+48172 n^2+6112 n^3+505 n^4-8 n^5) z[3])/(4 (8+n)^6)+(9 (304+76 n+7 n^2) z[4])/(8+n)^4-(20 (7408+2154 n+209 n^2+3 n^3) z[5])/(8+n)^5) +e^5 (1/(20736 (8+n)^9) (874932060160+457468200960 n+104015275520 n^2+9139126272 n^3-1005888960 n^4-378324408 n^5-27217792 n^6-798912 n^7-7691 n^8)+((1029261312+534604544 n+126222688 n^2+14717004 n^3+604826 n^4-29674 n^5+2601 n^6-67 n^7) z[3])/(48 (8+n)^8)-(2 (-2944+167072 n+51918 n^2+5455 n^3+109 n^4+6 n^5) z[3]^2)/(8+n)^7+(3 (-735232-247840 n-48172 n^2-6112 n^3-505 n^4+8 n^5) z[4])/(16 (8+n)^6)+((159432192+76528000 n+20692328 n^2+3126998 n^3+268051 n^4+5928 n^5) z[5])/(24 (8+n)^7)-(25 (7408+2154 n+209 n^2+3 n^3) z[6])/(8+n)^5+(63 (1543584+515156 n+58840 n^2+2163 n^3) z[7])/(16 (8+n)^6))+e^6 ord;


(* ::Text:: *)
(*Spin 2*)


DeltaE[Op[Tm[3],2,1]]=5+(-(3/2)+10/(3 (8+n))) e+((6752+1306 n-111 n^2) e^2)/(108 (8+n)^3)+e^3(-((-6912512-2573984 n+51472 n^2+106722 n^3+3501 n^4)/(3888 (8+n)^5))+(4 (-548-128 n+n^2) z[3])/(3 (8+n)^4))+(-(1/(139968 (8+n)^7))(-5794797568-2450263680 n+438987840 n^2+482544184 n^3+100915176 n^4+5130000 n^5+87345 n^6)+((-1064384-308944 n+111176 n^2+29476 n^3+540 n^4+45 n^5) z[3])/(54 (8+n)^6)+((-548-128 n+n^2) z[4])/(8+n)^4+(40 (1556+472 n+15 n^2) z[5])/(3 (8+n)^5))e^4+e^5 (-(1/(5038848 (8+n)^9))(-7239557021696-3146459969536 n+1362266717184 n^2+1538285478656 n^3+545500080832 n^4+87877279752 n^5+5503904424 n^6+160571268 n^7+1855953 n^8)+1/(3888 (8+n)^8) (-4796007424-1868908032 n+652639104 n^2+418585696 n^3+53686776 n^4+825576 n^5+77652 n^6-999 n^7) z[3]+(8 (217712+135364 n+15664 n^2-541 n^3+27 n^4) z[3]^2)/(9 (8+n)^7)+((-1064384-308944 n+111176 n^2+29476 n^3+540 n^4+45 n^5) z[4])/(72 (8+n)^6)+(2 (17775968+4281636 n-3631872 n^2-1112441 n^3-48168 n^4+27 n^5) z[5])/(81 (8+n)^7)+(50 (1556+472 n+15 n^2) z[6])/(3 (8+n)^5)+(147 (-8856-3268 n-234 n^2+n^3) z[7])/(2 (8+n)^6))+ord e^6;


DeltaE[Op[Tm[3],2,2]]=7-5e/2+Root[-69528-10248 n-342 n^2+(5332+504 n+9 n^2) #1+(-130-6 n) #1^2+#1^3&,1]/(3 (8+n)) e+ord e^2;


DeltaE[Op[Tm[3],2,3]]=7-5e/2+Root[-69528-10248 n-342 n^2+(5332+504 n+9 n^2) #1+(-130-6 n) #1^2+#1^3&,2]/(3 (8+n)) e+ord e^2;


DeltaE[Op[Tm[3],2,4]]=7-5e/2+Root[-69528-10248 n-342 n^2+(5332+504 n+9 n^2) #1+(-130-6 n) #1^2+#1^3&,3]/(3 (8+n)) e+ord e^2;


(* ::Text:: *)
(*Spin 3*)


DeltaE[Op[Tm[3],3,1]]=6-3e/2+e/(8+n)+(e^2 (8+27 n-8 n^2))/(24 (8+n)^3)+ord e^3;


(* ::Text:: *)
(*Spin 4*)


DeltaE[Op[Tm[3],4,1]]=7-3e/2+(14 e)/(5 (8+n))+(e^2 (98912+20874 n-905 n^2))/(1500 (8+n)^3)+ord e^3;


(* ::Text:: *)
(*Spin 5*)


DeltaE[Op[Tm[3],5,1]]=8-3e/2+(4 e)/(3 (8+n))+(e^2 (14224+4274 n-363 n^2))/(1080 (8+n)^3)+ord e^3;


(* ::Text:: *)
(*Spin 6*)


DeltaE[Op[Tm[3],6,1]]=9-3e/2+(e^2 (-6+17 n))/(36 (8+n)^2)+ord e^3;


DeltaE[Op[Tm[3],6,2]]=9-3e/2+(18 e)/(7 (8+n))+(e^2 (4077600+894322 n-26341 n^2))/(61740 (8+n)^3)+ord e^3;


(* ::Text:: *)
(*Spin 7*)


DeltaE[Op[Tm[3],7,1]]=10-3e/2+(3 e)/(2 (8+n))+(e^2 (131160+35731 n-2308 n^2))/(6720 (8+n)^3)+ord e^3;


(* ::Subsubsection::Closed:: *)
(*H3 operators*)


(* ::Text:: *)
(*Spin 0*)


DeltaE[Op[Hm[3],0,1]]=7-5e/2+(13+n)/(8+n) e+ord e^2;


(* ::Text:: *)
(*Spin 1*)


DeltaE[Op[Hm[3],1,1]]=4-(3 e)/2+(3 e)/(8+n)-(3 e^2 (-64-7 n+2 n^2))/(4 (8+n)^3)+(-((3 (-6016-1104 n+586 n^2+167 n^3+4 n^4))/(16 (8+n)^5))+(3 (-224-47 n+n^2) z[3])/(8+n)^4)e^3+(-((3 (-327168+14720 n+175992 n^2+81679 n^3+13534 n^4+546 n^5+8 n^6))/(64 (8+n)^7))+(3 (-25472-5176 n+3158 n^2+671 n^3+7 n^4+n^5) z[3])/(4 (8+n)^6)+(9 (-224-47 n+n^2) z[4])/(4 (8+n)^4)+(30 (656+185 n+5 n^2) z[5])/(8+n)^5)e^4+e^5 (-(1/(256 (8+n)^9))3 (-25444352-1680384 n+29021312 n^2+22983584 n^3+7520590 n^4+1113273 n^5+59802 n^6+1550 n^7+16 n^8)-(3 (4796416+1282368 n-1119360 n^2-521966 n^3-55601 n^4+6 n^5-89 n^6+2 n^7) z[3])/(16 (8+n)^8)+(3 (69184+38696 n+4047 n^2-157 n^3+10 n^4) z[3]^2)/(8+n)^7+(9 (-25472-5176 n+3158 n^2+671 n^3+7 n^4+n^5) z[4])/(16 (8+n)^6)+(3 (1331008+194672 n-271287 n^2-71520 n^3-2842 n^4+4 n^5) z[5])/(8 (8+n)^7)+(75 (656+185 n+5 n^2) z[6])/(2 (8+n)^5)+(1323 (-7600-2642 n-173 n^2+2 n^3) z[7])/(16 (8+n)^6))+ord e^6;


DeltaE[Op[Hm[3],1,2]]=6-(5 e)/2+(e (19+n))/(8+n)-(e^2 (5984+1389 n+142 n^2))/(12 (8+n)^3)+e^3 ((4624768+1569648 n+187078 n^2+3219 n^3+112 n^4)/(144 (8+n)^5)+(3 (1984+493 n+43 n^2) z[3])/(8+n)^4)+e^4 (-(1/(1728 (8+n)^7))(4710375936+2414449280 n+533226712 n^2+64366031 n^3+4808938 n^4+111326 n^5-188 n^6)-((1309312+496456 n+101626 n^2+12631 n^3+901 n^4-11 n^5) z[3])/(4 (8+n)^6)+(9 (1984+493 n+43 n^2) z[4])/(4 (8+n)^4)-(10 (26144+7671 n+733 n^2+12 n^3) z[5])/(8+n)^5)+e^5 (1/(20736 (8+n)^9) (5186717237248+3386078800896 n+956084302208 n^2+144175666848 n^3+11401407522 n^4+302686377 n^5+321662 n^6-121002 n^7-164 n^8)+((2397336576+1307610944 n+308109712 n^2+35641536 n^3+1657721 n^4-14944 n^5+4467 n^6-142 n^7) z[3])/(48 (8+n)^8)-((1005760+1078792 n+277533 n^2+28151 n^3+860 n^4+24 n^5) z[3]^2)/(8+n)^7+(3 (-1309312-496456 n-101626 n^2-12631 n^3-901 n^4+11 n^5) z[4])/(16 (8+n)^6)+((333966528+167416144 n+44710943 n^2+6668102 n^3+533770 n^4+11868 n^5) z[5])/(24 (8+n)^7)-(25 (26144+7671 n+733 n^2+12 n^3) z[6])/(2 (8+n)^5)+(63 (2850736+968090 n+110457 n^2+4032 n^3) z[7])/(16 (8+n)^6))+e^6 ord;


(* ::Text:: *)
(*Spin 2*)


DeltaE[Op[Hm[3],2,1]]=5-3e/2+(4 e)/(3 (8+n))+(e^2 (1616-2 n-93 n^2))/(108 (8+n)^3)+e^3 (-((84736+813472 n+388144 n^2+61902 n^3+963 n^4)/(3888 (8+n)^5))+(4 (-224-47 n+n^2) z[3])/(3 (8+n)^4))+e^4(-(1/(139968 (8+n)^7))(2325343232+2605023360 n+1145269248 n^2+273937768 n^3+33339576 n^4+912168 n^5+15255 n^6)+((-49216+50944 n+44896 n^2+6854 n^3+54 n^4+9 n^5) z[3])/(27 (8+n)^6)+((-224-47 n+n^2) z[4])/(8+n)^4+(40 (656+185 n+5 n^2) z[5])/(3 (8+n)^5))+e^5 (-(1/(5038848 (8+n)^9))(2494489182208+3245373077504 n+1785691901952 n^2+615748288256 n^3+144119571328 n^4+18724573752 n^5+843818904 n^6+25947972 n^7+281799 n^8)+1/(3888 (8+n)^8) (-712407040+296936448 n+501615648 n^2+156855580 n^3+12595632 n^4-368076 n^5+26892 n^6-837 n^7) z[3]+(4 (176512+101288 n+9896 n^2-581 n^3+30 n^4) z[3]^2)/(9 (8+n)^7)+((-49216+50944 n+44896 n^2+6854 n^3+54 n^4+9 n^5) z[4])/(36 (8+n)^6)-((-11587136+9967536 n+10533039 n^2+2190365 n^3+82809 n^4-108 n^5) z[5])/(162 (8+n)^7)+(50 (656+185 n+5 n^2) z[6])/(3 (8+n)^5)+(147 (-7600-2642 n-173 n^2+2 n^3) z[7])/(4 (8+n)^6))+ord e^6;


DeltaE[Op[Hm[3],2,2]]=7-5e/2+(35+3 n)/(3 (8+n)) e+ord e^2;


DeltaE[Op[Hm[3],2,3]]=7-5e/2+(50+3 n)/(3 (8+n)) e+ord e^2;


(* ::Text:: *)
(*Spin 3*)


DeltaE[Op[Hm[3],3,1]]=6-3e/2+5/(2 (8+n)) e+ord e^2


(* ::Text:: *)
(*Spin 4*)


DeltaE[Op[Hm[3],4,1]]=7-3e/2+ord e^2;


DeltaE[Op[Hm[3],4,2]]=7-3e/2+8/(5 (8+n)) e+ord e^2;


(* ::Text:: *)
(*Spin 5*)


DeltaE[Op[Hm[3],5,1]]=8-3e/2+ord e^2;


DeltaE[Op[Hm[3],5,2]]=8-3e/2+7/(3 (8+n)) e+ord e^2;


(* ::Text:: *)
(*Spin 6*)


DeltaE[Op[Hm[3],6,1]]=9-3e/2+ord e^2;


DeltaE[Op[Hm[3],6,2]]=9-3e/2+12/(7 (8+n)) e+ord e^2;


(* ::Subsubsection::Closed:: *)
(*A3 operators*)


(* ::Text:: *)
(*Spin 3*)


DeltaE[Op[A3,3,1]]=6-3 e/2+ord e^2;


(* ::Text:: *)
(*Spin 5*)


DeltaE[Op[A3,5,1]]=8-3 e/2+ord e^2;


(* ::Text:: *)
(*Spin 6*)


DeltaE[Op[A3,6,1]]=9-3 e/2+ord e^2;


(* ::Subsubsection::Closed:: *)
(*T4 operators*)


(* ::Text:: *)
(*Spin 0*)


DeltaE[Op[Tm[4],0,1]]=4-(2 e (2+n))/(8+n)+(e^2 (-152-14 n-5 n^2))/(8+n)^3+(e^3 (17024-1568 n-1464 n^2-398 n^3-13 n^4+70656 z[3]+19584 n z[3]+2880 n^2 z[3]+192 n^3 z[3]))/(4 (8+n)^5)+1/(16 (8+n)^7) e^4 (-2995712-402304 n-223328 n^2-112856 n^3-27272 n^4-1516 n^5-29 n^6-8282112 z[3]-396288 n z[3]+691200 n^2 z[3]+174720 n^3 z[3]+9216 n^4 z[3]+48 n^6 z[3]+13565952 z[4]+7151616 n z[4]+1704960 n^2 z[4]+233856 n^3 z[4]+17856 n^4 z[4]+576 n^5 z[4]-87490560 z[5]-37847040 n z[5]-6958080 n^2 z[5]-648960 n^3 z[5]-24960 n^4 z[5])+1/(64 (8+n)^9) e^5 (365813760-95377408 n-75546624 n^2-35042816 n^3-11477472 n^4-2184488 n^5-148600 n^6-4712 n^7-61 n^8+4841865216 z[3]+2368249856 n z[3]+685445120 n^2 z[3]+146418688 n^3 z[3]+17971200 n^4 z[3]+448128 n^5 z[3]-28288 n^6 z[3]+2368 n^7 z[3]-80 n^8 z[3]-563085312 z[3]^2-1325924352 n z[3]^2-631848960 n^2 z[3]^2-139038720 n^3 z[3]^2-15058944 n^4 z[3]^2-668160 n^5 z[3]^2-3840 n^6 z[3]^2-1590165504 z[4]-473628672 n z[4]+88842240 n^2 z[4]+65534976 n^3 z[4]+12229632 n^4 z[4]+966528 n^5 z[4]+36864 n^6 z[4]+2304 n^7 z[4]+144 n^8 z[4]+8347189248 z[5]+3136618496 n z[5]+367812608 n^2 z[5]-63738880 n^3 z[5]-16017920 n^4 z[5]-345344 n^5 z[5]+68992 n^6 z[5]+1536 n^7 z[5]-27996979200 z[6]-19110297600 n z[6]-5691801600 n^2 z[6]-953548800 n^3 z[6]-94694400 n^4 z[6]-5241600 n^5 z[6]-124800 n^6 z[6]+109940834304 z[7]+64811335680 n z[7]+16164900864 n^2 z[7]+2219761152 n^3 z[7]+180182016 n^4 z[7]+8297856 n^5 z[7]+169344 n^6 z[7])+1/(3840 (8+n)^11) e^6 (-693262417920+333212467200 n+46889533440 n^2-85893212160 n^3-59085254400 n^4-18503697600 n^5-3116227680 n^6-236297760 n^7-9451440 n^8-200910 n^9-1875 n^10-290946721775616 mz[5,3]-224806406455296 n mz[5,3]-75591164362752 n^2 mz[5,3]-14530026405888 n^3 mz[5,3]-1755392311296 n^4 mz[5,3]-136429608960 n^5 mz[5,3]-6554566656 n^6 mz[5,3]-168708096 n^7 mz[5,3]-1492992 n^8 mz[5,3]-14806878781440 z[3]-4052908769280 n z[3]+1035915264000 n^2 z[3]+838240972800 n^3 z[3]+199702947840 n^4 z[3]+16922603520 n^5 z[3]-877048320 n^6 z[3]-157929600 n^7 z[3]-2597760 n^8 z[3]-204480 n^9 z[3]-3120 n^10 z[3]-130403763486720 z[3]^2-92763869675520 n z[3]^2-28678980894720 n^2 z[3]^2-5093631590400 n^3 z[3]^2-559643197440 n^4 z[3]^2-33930332160 n^5 z[3]^2-631342080 n^6 z[3]^2+12480000 n^7 z[3]^2+19200 n^8 z[3]^2+92160 n^9 z[3]^2-105913893519360 z[3]^3-79278385397760 n z[3]^3-25614782300160 n^2 z[3]^3-4687260549120 n^3 z[3]^3-533106524160 n^4 z[3]^3-38323814400 n^5 z[3]^3-1630863360 n^6 z[3]^3-31703040 n^7 z[3]^3+13944571822080 z[4]+10306702540800 n z[4]+3897105776640 n^2 z[4]+1021777551360 n^3 z[4]+188023541760 n^4 z[4]+20818713600 n^5 z[4]+1049886720 n^6 z[4]+6618240 n^7 z[4]+201600 n^8 z[4]+48960 n^9 z[4]-3600 n^10 z[4]-3243371397120 z[3] z[4]-8448167116800 n z[3] z[4]-5599458754560 n^2 z[3] z[4]-1830058721280 n^3 z[3] z[4]-343821680640 n^4 z[3] z[4]-38046965760 n^5 z[3] z[4]-2339573760 n^6 z[3] z[4]-65664000 n^7 z[3] z[4]-345600 n^8 z[3] z[4]-31580277964800 z[5]-20146099322880 n z[5]-7278680801280 n^2 z[5]-1602743377920 n^3 z[5]-137202647040 n^4 z[5]+34149304320 n^5 z[5]+10100951040 n^6 z[5]+904112640 n^7 z[5]+28354560 n^8 z[5]+299520 n^9 z[5]+8640 n^10 z[5]-488592459694080 z[3] z[5]-340447167774720 n z[3] z[5]-101381638717440 n^2 z[3] z[5]-16576974028800 n^3 z[3] z[5]-1613345587200 n^4 z[3] z[5]-97156546560 n^5 z[3] z[5]-3675709440 n^6 z[3] z[5]-69857280 n^7 z[3] z[5]+460800 n^8 z[3] z[5]+34509894451200 z[6]+19364786995200 n z[6]+3471546777600 n^2 z[6]-392321433600 n^3 z[6]-270706483200 n^4 z[6]-44703513600 n^5 z[6]-3007065600 n^6 z[6]-38380800 n^7 z[6]+3388800 n^8 z[6]+57600 n^9 z[6]-82539593072640 z[7]-61832795258880 n z[7]-28966786007040 n^2 z[7]-8057449451520 n^3 z[7]-1416329994240 n^4 z[7]-187404940800 n^5 z[7]-19598987520 n^6 z[7]-1312191360 n^7 z[7]-37990080 n^8 z[7]+1441923650813952 z[8]+1163514926333952 n z[8]+411733612560384 n^2 z[8]+83993249120256 n^3 z[8]+10879534559232 n^4 z[8]+921247188480 n^5 z[8]+49837704192 n^6 z[8]+1563484032 n^7 z[8]+21389184 n^8 z[8]-2081698170798080 z[9]-1563774943232000 n z[9]-507023070330880 n^2 z[9]-93039388262400 n^3 z[9]-10594349875200 n^4 z[9]-760614133760 n^5 z[9]-32237363200 n^6 z[9]-622888960 n^7 z[9])+ord e^7;


DeltaE[Op[Tm[4],0,2]]=6-3 e+(e (38+n))/(8+n)-((4600+742 n+49 n^2) e^2)/(2 (8+n)^3)+e^3 ((2419840+686432 n+68520 n^2+1586 n^3-17 n^4)/(8 (8+n)^5)+(12 (2428+484 n+31 n^2) z[3])/(8+n)^4)+e^4 (-((1691586048+713716096 n+120799968 n^2+10077656 n^3+452456 n^4+8844 n^5+49 n^6)/(32 (8+n)^7))+(3 (-2357312-801504 n-124040 n^2-9808 n^3-396 n^4+5 n^5) z[3])/(2 (8+n)^6)+(9 (2428+484 n+31 n^2) z[4])/(8+n)^4-(240 (6734+1539 n+105 n^2+n^3) z[5])/(8+n)^5)+e^5 ((1344837345280+749201606656 n+175449419776 n^2+21885316096 n^3+1516052896 n^4+51698776 n^5+505384 n^6-10760 n^7-113 n^8)/(128 (8+n)^9)+((6555419136+3130164224 n+631774528 n^2+65277344 n^3+3455912 n^4+66032 n^5+1372 n^6-49 n^7) z[3])/(8 (8+n)^8)-(12 (-1696+282248 n+75056 n^2+6988 n^3+199 n^4+4 n^5) z[3]^2)/(8+n)^7+(9 (-2357312-801504 n-124040 n^2-9808 n^3-396 n^4+5 n^5) z[4])/(8 (8+n)^6)+(2 (98672928+38615932 n+7193316 n^2+719733 n^3+36329 n^4+513 n^5) z[5])/(8+n)^7-(300 (6734+1539 n+105 n^2+n^3) z[6])/(8+n)^5+(21 (4138364+1078664 n+88193 n^2+2142 n^3) z[7])/(8+n)^6)+ord e^6;


DeltaE[Op[Tm[4],0,3]]=8-2e+20/(3 (8+n)) e+((2840+478 n-69 n^2) e^2)/(27 (8+n)^3)+ord e^3;


DeltaE[Op[Tm[4],0,4]]=8-3e+e (18+n)/(8+n)-((2456+330 n+31 n^2) e^2)/(6 (8+n)^3)+ord e^3;


DeltaE[Op[Tm[4],0,5]]=8-4e+(76+2 n)/(8+n) e-(6 (1356+220 n+11 n^2) e^2)/(8+n)^3+ord e^3;


(* ::Text:: *)
(*Spin 1*)


DeltaE[Op[Tm[4],1,1]]=7-3e+(26+n)/(8+n) e+ord e^2;


(* ::Text:: *)
(*Spin 2*)


DeltaE[Op[Tm[4],2,1]]=6-2 e+(26 e)/(3 (8+n))+(e^2 (664+374 n-183 n^2))/(54 (8+n)^3)+e^3 (-((-1692032+366688 n+454504 n^2+142362 n^3+4419 n^4)/(1944 (8+n)^5))+(8 (38-19 n+8 n^2) z[3])/(3 (8+n)^4))+e^4 (-((-4188165632-1133135232 n+812436384 n^2+490071176 n^3+104479320 n^4+5417172 n^5+97227 n^6)/(69984 (8+n)^7))+((2779712+2990912 n+1118792 n^2+164928 n^3+351 n^5) z[3])/(162 (8+n)^6)+(2 (38-19 n+8 n^2) z[4])/(8+n)^4-(280 (252-40 n+13 n^2) z[5])/(9 (8+n)^5))+e^5 (-(1/(2519424 (8+n)^9))(-13049800368128-7217283266560 n-254301702144 n^2+1047745278464 n^3+444698045728 n^4+80527133496 n^5+5273523144 n^6+160962120 n^7+1954611 n^8)+((-16851969536-6354770688 n+1211945664 n^2+837205664 n^3+97384056 n^4-1465704 n^5+252396 n^6-4941 n^7) z[3])/(5832 (8+n)^8)-(16 (97768+65186 n+20719 n^2+3255 n^3+20 n^4) z[3]^2)/(9 (8+n)^7)+((2779712+2990912 n+1118792 n^2+164928 n^3+351 n^5) z[4])/(216 (8+n)^6)-((80737472+52228936 n+17907940 n^2+3571106 n^3+86481 n^4-864 n^5) z[5])/(81 (8+n)^7)-(350 (252-40 n+13 n^2) z[6])/(9 (8+n)^5)+(98 (4046-261 n+55 n^2+12 n^3) z[7])/(8+n)^6)+ord e^6;


(* ::Text:: *)
(*Spin 3*)


DeltaE[Op[Tm[4],3,1]]=7-2e+(6 e)/(8+n)-(5 e^2 (-8-2 n+n^2))/(2 (8+n)^3)+ord e^3;


(* ::Text:: *)
(*Spin 4*)


DeltaE[Op[Tm[4],4,1]]=8-2e+(8 e)/(3 (8+n))+(e^2 (200-2417 n-1554 n^2))/(999 (8+n)^3)+ord e^3;


DeltaE[Op[Tm[4],4,2]]=8-2e+(38 e)/(5 (8+n))+(e^2 (2512256+716222 n-147445 n^2))/(55500 (8+n)^3)+ord e^3;


(* ::Text:: *)
(*Spin 5*)


DeltaE[Op[Tm[4],5,1]]=9-2e+(6 e)/(8+n)+(e^2 (1376+410 n-139 n^2))/(60 (8+n)^3)+ord e^3;


(* ::Text:: *)
(*Spin 6*)


DeltaE[Op[Tm[4],6,1]]=10-2 e+((1173236400+(29684944800 (-1)^(5/6) 2^(2/3))/(2658947 I+315 Sqrt[60511071])^(1/3)-1587600 (-1)^(1/6) (2 (2658947 I+315 Sqrt[60511071]))^(1/3)) e)/(250047000 (8+n))+(e^2 (348328658305115357184000000+247058564620872130560000000 n+56606886089767157760000000 n^2+3307130537915877120000000 n^3-516976674106142880000000 n^4-79828894547732862000000 n^5-3050791836058260000000 n^6+92610000 (8+n)^2 (-96197504-20677766 n+3369709 n^2) Root[-2207086934427854438400000000-1655315200820890828800000000 n-517286000256528384000000000 n^2-86214333376088064000000000 n^3-8082593754008256000000000 n^4-404129687700412800000000 n^5-8419368493758600000000 n^6+(5403298295808000000+2701649147904000000 n+506559215232000000 n^2+42213267936000000 n^3+1319164623000000 n^4) #1+(-4171507200-1042876800 n-65179800 n^2) #1^2+#1^3&,1]+(214058912+47692194 n-7567490 n^2) Root[-2207086934427854438400000000-1655315200820890828800000000 n-517286000256528384000000000 n^2-86214333376088064000000000 n^3-8082593754008256000000000 n^4-404129687700412800000000 n^5-8419368493758600000000 n^6+(5403298295808000000+2701649147904000000 n+506559215232000000 n^2+42213267936000000 n^3+1319164623000000 n^4) #1+(-4171507200-1042876800 n-65179800 n^2) #1^2+#1^3&,1]^2))/(4630500 (8+n)^3 (439721541000000 (8+n)^4-43453200 (8+n)^2 Root[-2207086934427854438400000000-1655315200820890828800000000 n-517286000256528384000000000 n^2-86214333376088064000000000 n^3-8082593754008256000000000 n^4-404129687700412800000000 n^5-8419368493758600000000 n^6+(5403298295808000000+2701649147904000000 n+506559215232000000 n^2+42213267936000000 n^3+1319164623000000 n^4) #1+(-4171507200-1042876800 n-65179800 n^2) #1^2+#1^3&,1]+Root[-2207086934427854438400000000-1655315200820890828800000000 n-517286000256528384000000000 n^2-86214333376088064000000000 n^3-8082593754008256000000000 n^4-404129687700412800000000 n^5-8419368493758600000000 n^6+(5403298295808000000+2701649147904000000 n+506559215232000000 n^2+42213267936000000 n^3+1319164623000000 n^4) #1+(-4171507200-1042876800 n-65179800 n^2) #1^2+#1^3&,1]^2))+ord e^3;


DeltaE[Op[Tm[4],6,2]]=10-2 e+((2346472800-(29684944800 (-1)^(1/3) 2^(2/3) (I+Sqrt[3]))/(2658947 I+315 Sqrt[60511071])^(1/3)+1587600 (-1)^(1/6) (1+I Sqrt[3]) (2 (2658947 I+315 Sqrt[60511071]))^(1/3)) e)/(500094000 (8+n))+(e^2 (348328658305115357184000000+247058564620872130560000000 n+56606886089767157760000000 n^2+3307130537915877120000000 n^3-516976674106142880000000 n^4-79828894547732862000000 n^5-3050791836058260000000 n^6+92610000 (8+n)^2 (-96197504-20677766 n+3369709 n^2) Root[-2207086934427854438400000000-1655315200820890828800000000 n-517286000256528384000000000 n^2-86214333376088064000000000 n^3-8082593754008256000000000 n^4-404129687700412800000000 n^5-8419368493758600000000 n^6+(5403298295808000000+2701649147904000000 n+506559215232000000 n^2+42213267936000000 n^3+1319164623000000 n^4) #1+(-4171507200-1042876800 n-65179800 n^2) #1^2+#1^3&,2]+(214058912+47692194 n-7567490 n^2) Root[-2207086934427854438400000000-1655315200820890828800000000 n-517286000256528384000000000 n^2-86214333376088064000000000 n^3-8082593754008256000000000 n^4-404129687700412800000000 n^5-8419368493758600000000 n^6+(5403298295808000000+2701649147904000000 n+506559215232000000 n^2+42213267936000000 n^3+1319164623000000 n^4) #1+(-4171507200-1042876800 n-65179800 n^2) #1^2+#1^3&,2]^2))/(4630500 (8+n)^3 (439721541000000 (8+n)^4-43453200 (8+n)^2 Root[-2207086934427854438400000000-1655315200820890828800000000 n-517286000256528384000000000 n^2-86214333376088064000000000 n^3-8082593754008256000000000 n^4-404129687700412800000000 n^5-8419368493758600000000 n^6+(5403298295808000000+2701649147904000000 n+506559215232000000 n^2+42213267936000000 n^3+1319164623000000 n^4) #1+(-4171507200-1042876800 n-65179800 n^2) #1^2+#1^3&,2]+Root[-2207086934427854438400000000-1655315200820890828800000000 n-517286000256528384000000000 n^2-86214333376088064000000000 n^3-8082593754008256000000000 n^4-404129687700412800000000 n^5-8419368493758600000000 n^6+(5403298295808000000+2701649147904000000 n+506559215232000000 n^2+42213267936000000 n^3+1319164623000000 n^4) #1+(-4171507200-1042876800 n-65179800 n^2) #1^2+#1^3&,2]^2))+ord e^3;


DeltaE[Op[Tm[4],6,3]]=10-2 e+((2346472800+(29684944800 (-1)^(1/3) 2^(2/3) (-I+Sqrt[3]))/(2658947 I+315 Sqrt[60511071])^(1/3)+1587600 (-1)^(1/6) (1-I Sqrt[3]) (2 (2658947 I+315 Sqrt[60511071]))^(1/3)) e)/(500094000 (8+n))+(e^2 (348328658305115357184000000+247058564620872130560000000 n+56606886089767157760000000 n^2+3307130537915877120000000 n^3-516976674106142880000000 n^4-79828894547732862000000 n^5-3050791836058260000000 n^6+92610000 (8+n)^2 (-96197504-20677766 n+3369709 n^2) Root[-2207086934427854438400000000-1655315200820890828800000000 n-517286000256528384000000000 n^2-86214333376088064000000000 n^3-8082593754008256000000000 n^4-404129687700412800000000 n^5-8419368493758600000000 n^6+(5403298295808000000+2701649147904000000 n+506559215232000000 n^2+42213267936000000 n^3+1319164623000000 n^4) #1+(-4171507200-1042876800 n-65179800 n^2) #1^2+#1^3&,3]+(214058912+47692194 n-7567490 n^2) Root[-2207086934427854438400000000-1655315200820890828800000000 n-517286000256528384000000000 n^2-86214333376088064000000000 n^3-8082593754008256000000000 n^4-404129687700412800000000 n^5-8419368493758600000000 n^6+(5403298295808000000+2701649147904000000 n+506559215232000000 n^2+42213267936000000 n^3+1319164623000000 n^4) #1+(-4171507200-1042876800 n-65179800 n^2) #1^2+#1^3&,3]^2))/(4630500 (8+n)^3 (439721541000000 (8+n)^4-43453200 (8+n)^2 Root[-2207086934427854438400000000-1655315200820890828800000000 n-517286000256528384000000000 n^2-86214333376088064000000000 n^3-8082593754008256000000000 n^4-404129687700412800000000 n^5-8419368493758600000000 n^6+(5403298295808000000+2701649147904000000 n+506559215232000000 n^2+42213267936000000 n^3+1319164623000000 n^4) #1+(-4171507200-1042876800 n-65179800 n^2) #1^2+#1^3&,3]+Root[-2207086934427854438400000000-1655315200820890828800000000 n-517286000256528384000000000 n^2-86214333376088064000000000 n^3-8082593754008256000000000 n^4-404129687700412800000000 n^5-8419368493758600000000 n^6+(5403298295808000000+2701649147904000000 n+506559215232000000 n^2+42213267936000000 n^3+1319164623000000 n^4) #1+(-4171507200-1042876800 n-65179800 n^2) #1^2+#1^3&,3]^2))+ord e^3;


(* ::Subsubsection::Closed:: *)
(*B4 operators*)


(* ::Text:: *)
(*Spin 0*)


DeltaE[Op[B4,0,1]]=6-2 e+(6 e)/(8+n)-((-152-8 n+7 n^2) e^2)/(2 (8+n)^3)-1/(8 (8+n)^5) e^3 (-6016+1984 n+2544 n^2+532 n^3+11 n^4+70656 z[3]+21888 n z[3]+864 n^2 z[3]-96 n^3 z[3])+1/(32 (8+n)^7) e^4 (3491328+1730048 n-36192 n^2-172256 n^3-33920 n^4-1296 n^5-19 n^6-4595712 z[3]-396288 n z[3]+1384704 n^2 z[3]+395328 n^3 z[3]+27360 n^4 z[3]+288 n^5 z[3]+48 n^6 z[3]-13565952 z[4]-7593984 n z[4]-1428480 n^2 z[4]-88704 n^3 z[4]+2016 n^4 z[4]+288 n^5 z[4]+63897600 z[5]+32686080 n z[5]+5299200 n^2 z[5]+291840 n^3 z[5]+1920 n^4 z[5])+e^5 (-((-162701312-177549312 n-7208448 n^2+45053696 n^3+18894400 n^4+2934160 n^5+150384 n^6+3668 n^7+35 n^8)/(128 (8+n)^9))+((12025344+11196032 n+5561728 n^2+1424144 n^3+112256 n^4-2872 n^5+298 n^6-7 n^7) z[3])/(8 (8+n)^8)+(6 (45248+24352 n+1404 n^2-302 n^3+11 n^4) z[3]^2)/(8+n)^7+(9 (-11968+464 n+3548 n^2+586 n^3-2 n^4+n^5) z[4])/(8 (8+n)^6)+((941376+170552 n-172260 n^2-45318 n^3-1493 n^4+6 n^5) z[5])/(8+n)^7+(75 (520+136 n+n^2) z[6])/(8+n)^5+(1323 (-1768-602 n-34 n^2+n^3) z[7])/(2 (8+n)^6))+ord e^6;


DeltaE[Op[B4,0,2]]=8-2e+8/(3 (8+n)) e-(4 (-164+32 n+15 n^2) e^2)/(27 (8+n)^3)+ord e^3;


DeltaE[Op[B4,0,3]]=8-3e+e (24+n)/(8+n)-((2128+510 n+53 n^2) e^2)/(3 (8+n)^3)+ord e^3;


(* ::Text:: *)
(*Spin 2*)


DeltaE[Op[B4,2,1]]=6-2 e+(14 e)/(3 (8+n))+(e^2 (3064+8 n-165 n^2))/(54 (8+n)^3)+e^3 (-((-1765760+397504 n+537808 n^2+104508 n^3+1881 n^4)/(1944 (8+n)^5))+(28 (-92-17 n+n^2) z[3])/(3 (8+n)^4))+e^4 (-((-1352039936+153057792 n+882541920 n^2+389170976 n^3+59925216 n^4+1910520 n^5+25137 n^6)/(69984 (8+n)^7))+((-2900416+150032 n+729908 n^2+115086 n^3-486 n^4+189 n^5) z[3])/(162 (8+n)^6)+(7 (-92-17 n+n^2) z[4])/(8+n)^4+(20 (11688+3032 n+31 n^2) z[5])/(9 (8+n)^5))+e^5 (-((-2845594099712-2344158785536 n+179789025792 n^2+729864196352 n^3+278011485184 n^4+40843890768 n^5+1906733520 n^6+44649036 n^7+380457 n^8)/(2519424 (8+n)^9))+((-7115001344-1515005568 n+1698387456 n^2+694109024 n^3+57425928 n^4-1958940 n^5+167994 n^6-4455 n^7) z[3])/(5832 (8+n)^8)+(2 (1100224+581408 n+43924 n^2-4842 n^3+293 n^4) z[3]^2)/(9 (8+n)^7)+((-2900416+150032 n+729908 n^2+115086 n^3-486 n^4+189 n^5) z[4])/(216 (8+n)^6)-((-37667008+5973304 n+14895940 n^2+3215684 n^3+103329 n^4-378 n^5) z[5])/(81 (8+n)^7)+(25 (11688+3032 n+31 n^2) z[6])/(9 (8+n)^5)+(49 (-34696-11538 n-614 n^2+21 n^3) z[7])/(2 (8+n)^6))+ord e^6;


(* ::Subsubsection::Closed:: *)
(*H4 operators*)


(* ::Text:: *)
(*Spin 0*)


DeltaE[Op[Hm[4],0,1]]=8-3e+e (22+n)/(8+n)-((952+230 n+27 n^2) e^2)/(2 (8+n)^3)+ord e^3;


(* ::Text:: *)
(*Spin 1*)


DeltaE[Op[Hm[4],1,1]]=5-2 e+(8 e)/(8+n)-(2 e^2 n (1+2 n))/(8+n)^3+e^3 (-((n (1296+664 n+151 n^2+4 n^3))/(2 (8+n)^5))+(24 (-1+n) n z[3])/(8+n)^4)+e^4 (-((n (55072+66752 n+28022 n^2+5294 n^3+241 n^4+4 n^5))/(4 (8+n)^7))+(2 n (6024+3024 n+433 n^2-5 n^3+n^4) z[3])/(8+n)^6+(18 (-1+n) n z[4])/(8+n)^4+(40 (38-11 n) n z[5])/(8+n)^5)+e^5 (-((n (984576+6061312 n+5999680 n^2+2334816 n^3+411330 n^4+24842 n^5+711 n^6+8 n^7))/(16 (8+n)^9))+(n (651840+884672 n+293544 n^2+26138 n^3-968 n^4+81 n^5-2 n^6) z[3])/(2 (8+n)^8)+(4 n (-9104-6060 n-1122 n^2+5 n^3) z[3]^2)/(8+n)^7+(3 n (6024+3024 n+433 n^2-5 n^3+n^4) z[4])/(2 (8+n)^6)+(2 n (-155632-99290 n-20867 n^2-427 n^3+6 n^4) z[5])/(8+n)^7+(50 (38-11 n) n z[6])/(8+n)^5+(441 n (-170+14 n+3 n^2) z[7])/(8+n)^6)+ord e^6;


DeltaE[Op[Hm[4],1,2]]=7-2e+16/(3 (8+n)) e+ord e^2;


DeltaE[Op[Hm[4],1,3]]=7-3e+(e (30+n))/(8+n)+ord e^2;


(* ::Text:: *)
(*Spin 2*)


DeltaE[Op[Hm[4],2,1]]=6-2 e+(6 e)/(8+n)+(e^2 (56-10 n-19 n^2))/(6 (8+n)^3)+e^3 (-(((2+n) (31936+13872 n+4068 n^2+101 n^3))/(72 (8+n)^5))+(8 (2+n) (-11+2 n) z[3])/(8+n)^4)+e^4 (-(((2+n) (11147520+8859328 n+3417392 n^2+773580 n^3+34262 n^4+607 n^5))/(864 (8+n)^7))+((2+n) (116896+75568 n+13804 n^2-150 n^3+27 n^4) z[3])/(18 (8+n)^6)+(6 (2+n) (-11+2 n) z[4])/(8+n)^4-(40 (2+n) (-242+17 n) z[5])/(3 (8+n)^5))+e^5 (-(((2+n) (-1359212544+244589568 n+1227025920 n^2+709844480 n^3+162973744 n^4+10304028 n^5+319342 n^6+3725 n^7))/(10368 (8+n)^9))-((2+n) (-17511168-44673280 n-19807776 n^2-2106288 n^3+110788 n^4-7098 n^5+171 n^6) z[3])/(216 (8+n)^8)+(16 (2+n) (340-1893 n-636 n^2+2 n^3) z[3]^2)/(3 (8+n)^7)+((2+n) (116896+75568 n+13804 n^2-150 n^3+27 n^4) z[4])/(24 (8+n)^6)+((2+n) (-1455072-1146628 n-319120 n^2-8293 n^3+72 n^4) z[5])/(9 (8+n)^7)-(50 (2+n) (-242+17 n) z[6])/(3 (8+n)^5)+(294 (2+n) (-415-11 n+3 n^2) z[7])/(8+n)^6)+ord e^6;


(* ::Text:: *)
(*Spin 3*)


DeltaE[Op[Hm[4],3,1]]=7-2e+10/(3 (8+n)) e+ord e^2;


DeltaE[Op[Hm[4],3,2]]=7-2e+7/(8+n) e+ord e^2;


(* ::Subsubsection::Closed:: *)
(*Higher operators*)


(* ::Text:: *)
(*Spin 0*)


DeltaE[Op[Tm[5],0,1]]=5+e (-(5/2)+20/(8+n))-e^2 ((25 (-22+n) (6+n))/(2 (8+n)^3)+250/(8+n)^2+(5 (184+(14-3 n) n))/(4 (8+n)^3))+1/(16 (8+n)^5) 5 e^3 (-17 n^4+2 n^3 (129+32 z[3]+200 (1+2 z[3])-30 (19+8 z[3]))+8 n^2 (2069+5 (129-480 z[3])+360 z[3]+200 (-14+15 z[3]))+128 (7457+5 (969-936 z[3])+712 z[3]+200 (-57+28 z[3]))+32 n (7511+948 z[3]+100 (-121+72 z[3])-10 (-511+618 z[3])))+1/(64 (8+n)^7) 5 e^4 (-1680000 (8+n)^3+n^6 (3-16 z[3])+n^5 (388-768 z[3]+192 z[4])+128 n (-99527+137992 z[3]+79680 z[4]-232960 z[5])+32 n^2 (-33743+64224 z[3]+71328 z[4]-190560 z[5])+512 (-64383+75024 z[3]+34176 z[4]-99200 z[5])-8 n^4 (-2687+2752 z[3]-1464 z[4]+2000 z[5])-8 n^3 (-16437+9904 z[3]-30192 z[4]+65440 z[5])+20 (n^6 (-2+4 z[3])+3 n^5 (-61+80 z[3]-24 z[4])-128 (-136137+128528 z[3]+44928 z[4]-99840 z[5])-24 n^2 (-32737+46496 z[3]+31200 z[4]-73280 z[5])-256 n (-27470+30681 z[3]+13032 z[4]-31640 z[5])-8 n^3 (2165+2496 z[3]+10044 z[4]-19980 z[5])+8 n^4 (-853+660 z[3]-504 z[4]+650 z[5]))+800 (8+n) (n^4 (2-6 z[3]+3 z[4])+16 n (-3286+2653 z[3]+600 z[4]-280 z[5])+8 n^2 (-370+518 z[3]+198 z[4]-245 z[5])+2 n^3 (67+20 z[3]+57 z[4]-70 z[5])+16 (-11797+7464 z[3]+1344 z[4]+1120 z[5]))+8000 (8+n)^2 (72 (14+3 n)-(8+n) (n (4+12 z[3]+5 z[5])+2 (-146+65 z[3]+75 z[5]))))-1/(256 (8+n)^9) 5 e^5 (-204800000 (8+n)^4-3 n^8 (1+16 z[3]-16 z[4])+8 n^7 (-81+88 z[3]+384 z[4]-64 z[5])-20 (-4 n^8 (1+2 z[3]-3 z[4])+n^7 (-463+320 z[3]+912 z[4]-192 z[5])+1024 n (5927217-6404642 z[3]+2204416 z[3]^2-2243856 z[4]+2681072 z[5]+3529600 z[6]-8306312 z[7])+64 n^3 (960609-1696284 z[3]+1541488 z[3]^2-1265004 z[4]+391620 z[5]+3630400 z[6]-6338374 z[7])+2048 (5450107-4978184 z[3]+1491072 z[3]^2-1542336 z[4]+1323968 z[5]+1996800 z[6]-5343520 z[7])+512 n^2 (2228013-2874436 z[3]+1290152 z[3]^2-1251204 z[4]+1401412 z[5]+2489600 z[6]-5096266 z[7])+8 n^4 (-749995+647808 z[3]+1014208 z[3]^2-411552 z[4]-1671040 z[5]+2905600 z[6]-4193756 z[7])+8 n^5 (-103063+123824 z[3]+46024 z[3]^2+29952 z[4]-222304 z[5]+151900 z[6]-172298 z[7])+4 n^6 (-6443+7984 z[3]+1976 z[3]^2+7032 z[4]-16936 z[5]+6500 z[6]-5292 z[7]))+2048 n (4805811-6126628 z[3]+2902272 z[3]^2-2556192 z[4]+3971296 z[5]+6643200 z[6]-16180752 z[7])+8192 (2223613-2424552 z[3]+962176 z[3]^2-900288 z[4]+1340096 z[5]+1984000 z[6]-5305440 z[7])+512 n^3 (104237-200590 z[3]+500392 z[3]^2-266454 z[4]-314670 z[5]+1571200 z[6]-2918139 z[7])+4096 n^2 (428566-629193 z[3]+425700 z[3]^2-331458 z[4]+344514 z[5]+1120800 z[6]-2423841 z[7])+96 n^4 (-192479+270016 z[3]+212416 z[3]^2+19424 z[4]-736400 z[5]+807200 z[6]-1224944 z[7])+8 n^5 (-249035+334896 z[3]+112320 z[3]^2+180240 z[4]-880992 z[5]+487200 z[6]-554064 z[7])+8 n^6 (-5961+7504 z[3]+2464 z[3]^2+13248 z[4]-29168 z[5]+10000 z[6]-7056 z[7])-1600 (8+n) (n^6 (2-2 z[3]-9 z[4]+4 z[5])-8 n^2 (518751-598588 z[3]+157616 z[3]^2-199464 z[4]+151800 z[5]+56000 z[6]-21756 z[7])-4 n^3 (19068-62592 z[3]+35848 z[3]^2-41742 z[4]+37990 z[5]+28000 z[6]-21413 z[7])-4 n^4 (-3419+2006 z[3]+2106 z[3]^2-1650 z[4]-310 z[5]+2625 z[6]-2695 z[7])+n^5 (291-740 z[3]-212 z[3]^2-84 z[4]+666 z[5]-350 z[6]+441 z[7])-64 n (509870-435755 z[3]+86784 z[3]^2-108456 z[4]+8872 z[5]+9604 z[7])-128 (613171-421564 z[3]+74944 z[3]^2-89568 z[4]-86496 z[5]-22400 z[6]+14896 z[7]))-8000 (8+n)^2 (n^4 (-24+72 z[3]+26 z[3]^2-36 z[4]+50 z[5]-25 z[6])+128 (32457-15032 z[3]+1104 z[3]^2-1560 z[4]-10460 z[5]-3000 z[6]+721 z[7])+n^3 (-1752-2116 z[3]+732 z[3]^2-1254 z[4]+2060 z[5]-1350 z[6]+2527 z[7])+32 n (36552-22726 z[3]+1736 z[3]^2-2916 z[4]-9590 z[5]-4900 z[6]+5775 z[7])+2 n^2 (36432-41188 z[3]+4464 z[3]^2-8136 z[4]-2080 z[5]-11400 z[6]+20937 z[7]))-160000 (8+n)^3 (-504 (14+3 n)+(8+n) (-2400+784 z[3]+880 z[5]+868 z[7]+n (21+84 z[3]+40 z[5]+14 z[7]))))+e^6/(9216 (8+n)^11) (-294016511508480-122422364651520 n-18689229250560 n^2-998561341440 n^3-93850790400 n^4-50900045760 n^5-10540622880 n^6-848903040 n^7-34588440 n^8-735030 n^9-7065 n^10-3211133372596224 mz[5,3]-2543147443814400 n mz[5,3]-864254290821120 n^2 mz[5,3]-164060121268224 n^3 mz[5,3]-18929832689664 n^4 mz[5,3]-1347236167680 n^5 mz[5,3]-56685920256 n^6 mz[5,3]-1230225408 n^7 mz[5,3]-8957952 n^8 mz[5,3]-727235438837760 z[3]-418563316776960 n z[3]-102231451238400 n^2 z[3]-12687046410240 n^3 z[3]-736335175680 n^4 z[3]-24257272320 n^5 z[3]-5574654720 n^6 z[3]-527489280 n^7 z[3]-4829760 n^8 z[3]-717120 n^9 z[3]-12240 n^10 z[3]-1377207519805440 z[3]^2-1017577859973120 n z[3]^2-323360237813760 n^2 z[3]^2-56931217735680 n^3 z[3]^2-5921915535360 n^4 z[3]^2-346067619840 n^5 z[3]^2-8866160640 n^6 z[3]^2-18478080 n^7 z[3]^2+3502080 n^8 z[3]^2+552960 n^9 z[3]^2-1278697663365120 z[3]^3-978495555502080 n z[3]^3-319577779077120 n^2 z[3]^3-57886931681280 n^3 z[3]^3-6305548861440 n^4 z[3]^3-415554600960 n^5 z[3]^3-15471083520 n^6 z[3]^3-253624320 n^7 z[3]^3+305087549276160 z[4]+231890013388800 n z[4]+79084958515200 n^2 z[4]+15844732600320 n^3 z[4]+2022801776640 n^4 z[4]+158378526720 n^5 z[4]+5862689280 n^6 z[4]-22757760 n^7 z[4]-2989440 n^8 z[4]+95040 n^9 z[4]-15120 n^10 z[4]+47617765539840 z[3] z[4]-344268472320 n z[3] z[4]-15222555279360 n^2 z[3] z[4]-6424457379840 n^3 z[3] z[4]-1246115266560 n^4 z[3] z[4]-129547468800 n^5 z[3] z[4]-6794772480 n^6 z[3] z[4]-115568640 n^7 z[3] z[4]+1935360 n^8 z[3] z[4]-1560784152821760 z[5]-1020855488348160 n z[5]-292535952998400 n^2 z[5]-44633276743680 n^3 z[5]-3264287846400 n^4 z[5]+69083228160 n^5 z[5]+38294945280 n^6 z[5]+3081715200 n^7 z[5]+83975040 n^8 z[5]+921600 n^9 z[5]+34560 n^10 z[5]-6094095541862400 z[3] z[5]-4463472452567040 n z[3] z[5]-1401924070932480 n^2 z[3] z[5]-244280918016000 n^3 z[3] z[5]-25534896537600 n^4 z[3] z[5]-1613957529600 n^5 z[3] z[5]-58032046080 n^6 z[3] z[5]-910172160 n^7 z[3] z[5]+2764800 n^8 z[3] z[5]+1047663319449600 z[6]+845866126540800 n z[6]+314662138675200 n^2 z[6]+70412953190400 n^3 z[6]+10397977804800 n^4 z[6]+1052450611200 n^5 z[6]+73148313600 n^6 z[6]+3282278400 n^7 z[6]+76492800 n^8 z[6]+345600 n^9 z[6]-4156652236308480 z[7]-3285730150318080 n z[7]-1283010981396480 n^2 z[7]-311465499770880 n^3 z[7]-49319483996160 n^4 z[7]-5114215895040 n^5 z[7]-340658035200 n^6 z[7]-13581434880 n^7 z[7]-252587520 n^8 z[7]+16152643667755008 z[8]+13327150098677760 n z[8]+4755286696919040 n^2 z[8]+957247978733568 n^3 z[8]+118704826073088 n^4 z[8]+9260962191360 n^5 z[8]+441823721472 n^6 z[8]+11677326336 n^7 z[8]+128335104 n^8 z[8]-26360844963020800 z[9]-20101244869672960 n z[9]-6534815893422080 n^2 z[9]-1176466096128000 n^3 z[9]-127121581670400 n^4 z[9]-8290914304000 n^5 z[9]-304712990720 n^6 z[9]-4921180160 n^7 z[9])+ord e^7;


DeltaE[Op[Tm[6],0,1]]=6+e (-3+30/(8+n))-e^2 ((18 (-22+n) (6+n))/(8+n)^3+432/(8+n)^2+(3 (184+(14-3 n) n))/(2 (8+n)^3))+1/(8 (8+n)^5) 3 e^3 (-21 n^4+2 n^3 (129+32 z[3]+288 (1+2 z[3])-36 (19+8 z[3]))+8 n^2 (3525+6 (129-480 z[3])+360 z[3]+288 (-14+15 z[3]))+128 (13281+6 (969-936 z[3])+712 z[3]+288 (-57+28 z[3]))+32 n (13335+948 z[3]+144 (-121+72 z[3])-12 (-511+618 z[3])))+1/(32 (8+n)^7) 3 e^4 (-3483648 (8+n)^3+n^6 (3-16 z[3])+n^5 (388-768 z[3]+192 z[4])+128 n (-99527+137992 z[3]+79680 z[4]-232960 z[5])+32 n^2 (-33743+64224 z[3]+71328 z[4]-190560 z[5])+512 (-64383+75024 z[3]+34176 z[4]-99200 z[5])-8 n^4 (-2687+2752 z[3]-1464 z[4]+2000 z[5])-8 n^3 (-16437+9904 z[3]-30192 z[4]+65440 z[5])+24 (n^6 (-2+4 z[3])+3 n^5 (-61+80 z[3]-24 z[4])-128 (-136137+128528 z[3]+44928 z[4]-99840 z[5])-24 n^2 (-32737+46496 z[3]+31200 z[4]-73280 z[5])-256 n (-27470+30681 z[3]+13032 z[4]-31640 z[5])-8 n^3 (2165+2496 z[3]+10044 z[4]-19980 z[5])+8 n^4 (-853+660 z[3]-504 z[4]+650 z[5]))+1152 (8+n) (n^4 (2-6 z[3]+3 z[4])+16 n (-3286+2653 z[3]+600 z[4]-280 z[5])+8 n^2 (-370+518 z[3]+198 z[4]-245 z[5])+2 n^3 (67+20 z[3]+57 z[4]-70 z[5])+16 (-11797+7464 z[3]+1344 z[4]+1120 z[5]))+13824 (8+n)^2 (72 (14+3 n)-(8+n) (n (4+12 z[3]+5 z[5])+2 (-146+65 z[3]+75 z[5]))))-1/(128 (8+n)^9) 3 e^5 (-509607936 (8+n)^4-3 n^8 (1+16 z[3]-16 z[4])+8 n^7 (-81+88 z[3]+384 z[4]-64 z[5])-24 (-4 n^8 (1+2 z[3]-3 z[4])+n^7 (-463+320 z[3]+912 z[4]-192 z[5])+1024 n (5927217-6404642 z[3]+2204416 z[3]^2-2243856 z[4]+2681072 z[5]+3529600 z[6]-8306312 z[7])+64 n^3 (960609-1696284 z[3]+1541488 z[3]^2-1265004 z[4]+391620 z[5]+3630400 z[6]-6338374 z[7])+2048 (5450107-4978184 z[3]+1491072 z[3]^2-1542336 z[4]+1323968 z[5]+1996800 z[6]-5343520 z[7])+512 n^2 (2228013-2874436 z[3]+1290152 z[3]^2-1251204 z[4]+1401412 z[5]+2489600 z[6]-5096266 z[7])+8 n^4 (-749995+647808 z[3]+1014208 z[3]^2-411552 z[4]-1671040 z[5]+2905600 z[6]-4193756 z[7])+8 n^5 (-103063+123824 z[3]+46024 z[3]^2+29952 z[4]-222304 z[5]+151900 z[6]-172298 z[7])+4 n^6 (-6443+7984 z[3]+1976 z[3]^2+7032 z[4]-16936 z[5]+6500 z[6]-5292 z[7]))+2048 n (4805811-6126628 z[3]+2902272 z[3]^2-2556192 z[4]+3971296 z[5]+6643200 z[6]-16180752 z[7])+8192 (2223613-2424552 z[3]+962176 z[3]^2-900288 z[4]+1340096 z[5]+1984000 z[6]-5305440 z[7])+512 n^3 (104237-200590 z[3]+500392 z[3]^2-266454 z[4]-314670 z[5]+1571200 z[6]-2918139 z[7])+4096 n^2 (428566-629193 z[3]+425700 z[3]^2-331458 z[4]+344514 z[5]+1120800 z[6]-2423841 z[7])+96 n^4 (-192479+270016 z[3]+212416 z[3]^2+19424 z[4]-736400 z[5]+807200 z[6]-1224944 z[7])+8 n^5 (-249035+334896 z[3]+112320 z[3]^2+180240 z[4]-880992 z[5]+487200 z[6]-554064 z[7])+8 n^6 (-5961+7504 z[3]+2464 z[3]^2+13248 z[4]-29168 z[5]+10000 z[6]-7056 z[7])-2304 (8+n) (n^6 (2-2 z[3]-9 z[4]+4 z[5])-8 n^2 (518751-598588 z[3]+157616 z[3]^2-199464 z[4]+151800 z[5]+56000 z[6]-21756 z[7])-4 n^3 (19068-62592 z[3]+35848 z[3]^2-41742 z[4]+37990 z[5]+28000 z[6]-21413 z[7])-4 n^4 (-3419+2006 z[3]+2106 z[3]^2-1650 z[4]-310 z[5]+2625 z[6]-2695 z[7])+n^5 (291-740 z[3]-212 z[3]^2-84 z[4]+666 z[5]-350 z[6]+441 z[7])-64 n (509870-435755 z[3]+86784 z[3]^2-108456 z[4]+8872 z[5]+9604 z[7])-128 (613171-421564 z[3]+74944 z[3]^2-89568 z[4]-86496 z[5]-22400 z[6]+14896 z[7]))-13824 (8+n)^2 (n^4 (-24+72 z[3]+26 z[3]^2-36 z[4]+50 z[5]-25 z[6])+128 (32457-15032 z[3]+1104 z[3]^2-1560 z[4]-10460 z[5]-3000 z[6]+721 z[7])+n^3 (-1752-2116 z[3]+732 z[3]^2-1254 z[4]+2060 z[5]-1350 z[6]+2527 z[7])+32 n (36552-22726 z[3]+1736 z[3]^2-2916 z[4]-9590 z[5]-4900 z[6]+5775 z[7])+2 n^2 (36432-41188 z[3]+4464 z[3]^2-8136 z[4]-2080 z[5]-11400 z[6]+20937 z[7]))-331776 (8+n)^3 (-504 (14+3 n)+(8+n) (-2400+784 z[3]+880 z[5]+868 z[7]+n (21+84 z[3]+40 z[5]+14 z[7]))))+e^6/(1536 (8+n)^11) (-613284998086656-309035485937664 n-61301585756160 n^2-5585264953344 n^3-189871946496 n^4-3781634112 n^5-1807938720 n^6-192600864 n^7-8326944 n^8-171162 n^9-1701 n^10-1490218628677632 mz[5,3]-1182575791964160 n mz[5,3]-400994177384448 n^2 mz[5,3]-75460110188544 n^3 mz[5,3]-8547510583296 n^4 mz[5,3]-588690726912 n^5 mz[5,3]-23479455744 n^6 mz[5,3]-468799488 n^7 mz[5,3]-2985984 n^8 mz[5,3]-820603124711424 z[3]-525486479376384 n z[3]-145615904538624 n^2 z[3]-22279932334080 n^3 z[3]-2006059198464 n^4 z[3]-107601601536 n^5 z[3]-4000573440 n^6 z[3]-113302656 n^7 z[3]+829440 n^8 z[3]-150336 n^9 z[3]-3024 n^10 z[3]-603504443916288 z[3]^2-460580292919296 n z[3]^2-152266812162048 n^2 z[3]^2-28058454392832 n^3 z[3]^2-3093785247744 n^4 z[3]^2-202334017536 n^5 z[3]^2-7288851456 n^6 z[3]^2-129415680 n^7 z[3]^2+246528 n^8 z[3]^2+184320 n^9 z[3]^2-649302418391040 z[3]^3-494369526251520 n z[3]^3-159985182965760 n^2 z[3]^3-28527474769920 n^3 z[3]^3-3029123727360 n^4 z[3]^3-191863848960 n^5 z[3]^3-6735790080 n^6 z[3]^3-101744640 n^7 z[3]^3+229602496610304 z[4]+180751154282496 n z[4]+62770647859200 n^2 z[4]+12512782983168 n^3 z[4]+1553091784704 n^4 z[4]+119596760064 n^5 z[4]+5126049792 n^6 z[4]+81578880 n^7 z[4]-307584 n^8 z[4]+1728 n^9 z[4]-3888 n^10 z[4]+47056064348160 z[3] z[4]+26141754654720 n z[3] z[4]+5059274342400 n^2 z[3] z[4]+246876733440 n^3 z[3] z[4]-38941655040 n^4 z[3] z[4]-3378585600 n^5 z[3] z[4]+405319680 n^6 z[3] z[4]+61931520 n^7 z[3] z[4]+2211840 n^8 z[3] z[4]-1623160654921728 z[5]-1096411730411520 n z[5]-320554779475968 n^2 z[5]-51420399575040 n^3 z[5]-4707644129280 n^4 z[5]-213311748096 n^5 z[5]+215101440 n^6 z[5]+434962944 n^7 z[5]+11980800 n^8 z[5]+161280 n^9 z[5]+8640 n^10 z[5]-3122185874964480 z[3] z[5]-2311686161694720 n z[3] z[5]-733645787627520 n^2 z[3] z[5]-129289981132800 n^3 z[3] z[5]-13674361651200 n^4 z[3] z[5]-870762332160 n^5 z[3] z[5]-31071191040 n^6 z[3] z[5]-473149440 n^7 z[3] z[5]+921600 n^8 z[3] z[5]+757050900480000 z[6]+627290564198400 n z[6]+234993667276800 n^2 z[6]+52224226099200 n^3 z[6]+7562839449600 n^4 z[6]+734935680000 n^5 z[6]+47224972800 n^6 z[6]+1863993600 n^7 z[6]+36374400 n^8 z[6]+115200 n^9 z[6]-3667353818628096 z[7]-2804983800791040 n z[7]-1002422486532096 n^2 z[7]-217955075788800 n^3 z[7]-30993512417280 n^4 z[7]-2891485804032 n^5 z[7]-170531585280 n^6 z[7]-5810608512 n^7 z[7]-88879680 n^8 z[7]+7661168030121984 z[8]+6316248646287360 n z[8]+2241674302980096 n^2 z[8]+445878754541568 n^3 z[8]+54117368082432 n^4 z[8]+4076496336384 n^5 z[8]+184083625728 n^6 z[8]+4467315456 n^7 z[8]+42778368 n^8 z[8]-14189351906836480 z[9]-10684697180897280 n z[9]-3412885241856000 n^2 z[9]-599158738124800 n^3 z[9]-62440130150400 n^4 z[9]-3866820034560 n^5 z[9]-132161781760 n^6 z[9]-1935667200 n^7 z[9])+ord e^7;


DeltaE[Op[Tm[7],0,1]]=7-(7 e (-4+n))/(2 (8+n))-(7 e^2 (1472+182 n+11 n^2))/(4 (8+n)^3)-(7 e^3 (25 n^4+n^3 (554-960 z[3])-288 n^2 (27+80 z[3])-1024 (731+642 z[3])-32 n (4901+6408 z[3])))/(16 (8+n)^5)+1/(64 (8+n)^7) 7 e^4 (n^6 (-53+96 z[3])-64 n^5 (25+54 z[3]-45 z[4])-8 n^4 (2773+18768 z[3]-14400 z[4]+24960 z[5])-4096 (126725+94068 z[3]-30816 z[4]+281760 z[5])-8 n^3 (90439+351840 z[3]-238176 z[4]+850560 z[5])-64 n^2 (290141+464328 z[3]-253728 z[4]+1383840 z[5])-128 n (1306187+1291632 z[3]-554112 z[4]+4058880 z[5]))-1/(256 (8+n)^9) 7 e^5 (n^8 (109+176 z[3]-288 z[4])+n^7 (6044-1984 z[3]+5760 z[4]-7680 z[5])-8 n^6 (-29753+5488 z[3]+13440 z[3]^2-74736 z[4]+202880 z[5]-124800 z[6]+105840 z[7])-512 n^4 (28917+755373 z[3]+69120 z[3]^2-494307 z[4]+2502080 z[5]-2052900 z[6]+4556475 z[7])-8 n^5 (-610873+1474800 z[3]+359424 z[3]^2-2039328 z[4]+8152256 z[5]-6249600 z[6]+9348192 z[7])-196608 (2089227+1824710 z[3]+180512 z[3]^2-376272 z[4]+3444368 z[5]-1878400 z[6]+10193736 z[7])-256 n^3 (7435519+22415200 z[3]+1320864 z[3]^2-9620424 z[4]+57376520 z[5]-46329600 z[6]+138757500 z[7])-2048 n^2 (13932321+22634356 z[3]+1394928 z[3]^2-7225272 z[4]+49544680 z[5]-36950400 z[6]+140413140 z[7])-2048 n (86310991+97009000 z[3]+7575552 z[3]^2-24530112 z[4]+193493440 z[5]-126259200 z[6]+582775200 z[7]))-1/(15360 (8+n)^11) 7 e^6 (15 n^10 (221+400 z[3]+528 z[4]-1152 z[5])-30 n^9 (-10723-7968 z[3]+15360 z[3]^2-1248 z[4]+6144 z[5]+9600 z[6])+120 n^8 (139785+62208 mz[5,3]+31232 z[3]^2-24144 z[4]-24368 z[5]-24 z[3] (2407+3360 z[4]+800 z[5])-918400 z[6]+1919808 z[7]-891216 z[8])+64 n^7 (5096985+20388672 mz[5,3]+11922240 z[3]^2+4584960 z[3]^3-8878950 z[4]-240 z[3] (-18161+26928 z[4]-106692 z[5])+3851640 z[5]-96970200 z[6]+267784920 z[7]-194194044 z[8]+85593920 z[9])+32 n^6 (15054075+2154905856 mz[5,3]+1051649280 z[3]^2+642723840 z[3]^3-813283920 z[4]-120 z[3] (-6182669+2068992 z[4]-28175712 z[5])+1307256240 z[5]-5293670400 z[6]+17405967600 z[7]-16966618992 z[8]+12609871360 z[9])+3072 n^4 (961348385+8594107776 mz[5,3]+3645693280 z[3]^2+3224309760 z[3]^3-2386521720 z[4]-40 z[3] (-115864015+7713864 z[4]-387291360 z[5])+9128774220 z[5]-9793190000 z[6]+39135360390 z[7]-55127315592 z[8]+68375328000 z[9])+524288 (10107120135+8976946176 mz[5,3]+3382181280 z[3]^2+4270325760 z[3]^3-1970686800 z[4]-240 z[3] (-38847667+1624608 z[4]-85322064 z[5])+17096805840 z[5]-6101251200 z[6]+34359727320 z[7]-47382501312 z[8]+99425576960 z[9])+12288 n^3 (5230639245+19183799808 mz[5,3]+7741450200 z[3]^2+7744942080 z[3]^3-4788602220 z[4]+23842758740 z[5]+z[3] (12264532210-606919680 z[4]+36502248000 z[5])-17476584000 z[6]+74770315830 z[7]-115301144736 z[8]+169163891200 z[9])+64 n^5 (293972985+27877333248 mz[5,3]+12534910080 z[3]^2+9529620480 z[3]^3-8916612480 z[4]-360 z[3] (-34143993+4251552 z[4]-131822624 z[5])+24136644000 z[5]-43671208800 z[6]+161097330240 z[7]-194739877296 z[8]+195057552640 z[9])+8192 n^2 (75206247255+153902094336 mz[5,3]+59643014880 z[3]^2+66097152000 z[3]^3-35729043120 z[4]-360 z[3] (-320103775+14238336 z[4]-860529568 z[5])+220169225040 z[5]-120524755200 z[6]+555894433080 z[7]-878277935232 z[8]+1479938744320 z[9])+16384 n (174640045305+227682275328 mz[5,3]+85987931520 z[3]^2+103211827200 z[3]^3-50688734400 z[4]-960 z[3] (-208052893+8930880 z[4]-507019056 z[5])+374180938560 z[5]-162344025600 z[6]+820737214560 z[7]-1245269051136 z[8]+2360084746240 z[9]))+e^7 ord;


DeltaE[Op[Tm[8],0,1]]=8-(4 e (-6+n))/(8+n)-(2 e^2 (2168+270 n+13 n^2))/(8+n)^3+(e^3 (-29 n^4+200 n^2 (85+168 z[3])+2 n^3 (-271+672 z[3])+128 (10793+7560 z[3])+32 n (9479+9492 z[3])))/(2 (8+n)^5)-1/(8 (8+n)^7) e^4 (n^6 (61-112 z[3])+28 n^5 (49+192 z[3]-144 z[4])+8 n^4 (2593+32832 z[3]-20664 z[4]+37520 z[5])+280 n^3 (6425+18832 z[3]-9936 z[4]+37728 z[5])+32 n^2 (1425079+1767456 z[3]-747936 z[4]+4391520 z[5])+1536 (463824 z[3]+35 (22175-3456 z[4]+34688 z[5]))+128 n (2444088 z[3]+49 (63479-16704 z[4]+133120 z[5])))+1/(32 (8+n)^9) e^5 (n^8 (-125-208 z[3]+336 z[4])+24 n^7 (-249+56 z[3]-448 z[4]+448 z[5])+8 n^6 (-38247+28080 z[3]+27104 z[3]^2-128064 z[4]+320368 z[5]-187600 z[6]+148176 z[7])+8 n^5 (-851477+3549648 z[3]+881216 z[3]^2-3682320 z[4]+14087520 z[5]-9604000 z[6]+14551824 z[7])+512 n^3 (12629655+25626142 z[3]+2096920 z[3]^2-9112794 z[4]+56107070 z[5]-36713600 z[6]+117390819 z[7])+32 n^4 (4094533+27670464 z[3]+3335360 z[3]^2-14787744 z[4]+74206640 z[5]-51368800 z[6]+119530992 z[7])+4096 n^2 (21648222+25784953 z[3]+1905596 z[3]^2-6839118 z[4]+50335566 z[5]-29562400 z[6]+121316601 z[7])+2048 n (257184605+218776068 z[3]+17377024 z[3]^2-46026720 z[4]+401618464 z[5]-203302400 z[6]+1022016912 z[7])+8192 (96913064 z[3]+8770944 z[3]^2-16697664 z[4]+15 (9600885+11477184 z[5]-4856320 z[6]+28909216 z[7])))-1/(5760 (8+n)^11) e^6 (45 n^10 (253+464 z[3]+624 z[4]-1344 z[5])-90 n^9 (-6816 z[3]+21504 z[3]^2-2976 z[4]+7 (-1687+256 z[5]+1920 z[6]))+144 n^8 (426955+217728 mz[5,3]+266800 z[3]^2-218280 z[4]+510400 z[5]-120 z[3] (2707+3388 z[4]+560 z[5])-3660200 z[6]+6906340 z[7]-3119256 z[8])+160 n^7 (4854555+37558080 mz[5,3]+34141104 z[3]^2+8676864 z[3]^3-27065340 z[4]-108 z[3] (-99761+164360 z[4]-518112 z[5])+40643856 z[5]-199080360 z[6]+511149492 z[7]-357296940 z[8]+159263552 z[9])+160 n^6 (-100606347+2063625984 mz[5,3]+1391362272 z[3]^2+636991488 z[3]^3-1142595072 z[4]-144 z[3] (-8766745+2735208 z[4]-25617648 z[5])+2501487936 z[5]-5759408880 z[6]+18028090584 z[7]-16333969680 z[8]+12538012928 z[9])+92160 n^3 (8590858799+12777924096 mz[5,3]+5600390016 z[3]^2+5497196544 z[3]^3-4361738508 z[4]+24787385100 z[5]+z[3] (14328324014-671440896 z[4]+26511535680 z[5])-14203381440 z[6]+63700999894 z[7]-78356791968 z[8]+125312570880 z[9])+64 n^5 (8384330385+136386343296 mz[5,3]+76836186720 z[3]^2+48763653120 z[3]^3-61393954320 z[4]-1440 z[3] (-76171915+9470244 z[4]-179755800 z[5])+196394660640 z[5]-249168870000 z[6]+898291333800 z[7]-963313889832 z[8]+1017675003520 z[9])+768 n^4 (53570150955+170365918464 mz[5,3]+83831687040 z[3]^2+67519549440 z[3]^3-65428177680 z[4]-120 z[3] (-1371866653+93205392 z[4]-2814591360 z[5])+286650582720 z[5]-232121205600 z[6]+936864762960 z[7]-1110368711088 z[8]+1478825600000 z[9])+32768 n^2 (218511568710+193164362496 mz[5,3]+76529254320 z[3]^2+89078169600 z[3]^3-60653334330 z[4]-45 z[3] (-5517141173+208887168 z[4]-9372248928 z[5])+429165474210 z[5]-187136949600 z[6]+937212179085 z[7]-1128616049232 z[8]+2099639825920 z[9])+65536 (871294482135+362292424704 mz[5,3]+125206248960 z[3]^2+187425423360 z[3]^3-104666109120 z[4]-8640 z[3] (-71177251+2192736 z[4]-103157040 z[5])+1060242091200 z[5]-306400320000 z[6]+1958129722080 z[7]-1968308391168 z[8]+4655923363840 z[9])+16384 n (1950398767935+1146548680704 mz[5,3]+418246456320 z[3]^2+561847910400 z[3]^3-340944262560 z[4]-2880 z[3] (-585955169+19610976 z[4]-920114328 z[5])+2916114671520 z[5]-1017972345600 z[6]+5741936681040 z[7]-6439076961408 z[8]+13623137167360 z[9]))+e^7 ord;


DeltaE[Op[Tm[6],0,2]]=8-4e+(68+n)/(8+n) e-(2 (3308+485 n+23 n^2) e^2)/(8+n)^3 +ord e^3;


DeltaE[Op[Tm[5],0,2]]=7 (1-e/2)+(e (52+n))/(8+n)+e^2 ord;


DeltaE[Op[YT[{3,2}],0,1]]=7-5e/2+e 12/(8+n)+ord e^2;


DeltaE[Op[YT[{4,2}],0,1]]=8-3e+(20e)/(n+8)-((376+60 n+11 n^2) e^2)/(8+n)^3+ord e^3;


(* ::Text:: *)
(*Spin 1*)


DeltaE[Op[Hm[5],1,1]]=6-(5 e)/2+(15 e)/(8+n)-(15 e^2 (64+9 n+2 n^2))/(4 (8+n)^3)+e^3 (-((15 (-10368-400 n+486 n^2+135 n^3+4 n^4))/(16 (8+n)^5))+(15 (224+41 n+5 n^2) z[3])/(8+n)^4)+e^4 (-(1/(64 (8+n)^7))15 (2347520+488064 n+99704 n^2+35123 n^3+8154 n^4+418 n^5+8 n^6)+(15 (-41088-5560 n+314 n^2+99 n^3-17 n^4+n^5) z[3])/(4 (8+n)^6)+(45 (224+41 n+5 n^2) z[4])/(4 (8+n)^4)-(150 (896+185 n+17 n^2) z[5])/(8+n)^5)+e^5 (-((15 (-516636672-89912320 n+14794112 n^2+12442528 n^3+3870162 n^4+679509 n^5+42638 n^6+1294 n^7+16 n^8))/(256 (8+n)^9))-(15 (-19323904-7237184 n-1623568 n^2-240856 n^3-13575 n^4+1354 n^5-73 n^6+2 n^7) z[3])/(16 (8+n)^8)+(15 (1472-20024 n-5643 n^2-599 n^3+8 n^4) z[3]^2)/(8+n)^7+(45 (-41088-5560 n+314 n^2+99 n^3-17 n^4+n^5) z[4])/(16 (8+n)^6)+(15 (2935232+816400 n+121747 n^2+3412 n^3+1334 n^4+20 n^5) z[5])/(8 (8+n)^7)-(375 (896+185 n+17 n^2) z[6])/(2 (8+n)^5)+(315 (276720+65506 n+6017 n^2+210 n^3) z[7])/(16 (8+n)^6))+e^6 ord;


DeltaE[Op[Hm[6],1,1]]=1+6 (1-e/2)+(24 e)/(8+n)+e^2 ord;


DeltaE[Op[YT[{2,1,1}],1,1]]=7-2e+8/(3 (8+n)) e+ord e^2;


(* ::Text:: *)
(*Spin 2*)


DeltaE[Op[Tm[5],2,1]]=2+5 (1-e/2)+(16 e)/(8+n)+(e^2 (-9 (2960+298 n+81 n^2)))/(108 (8+n)^3)+e^3 ord;


DeltaE[Op[Hm[5],2,1]]=7-5e/2+38/(3 (8+n)) e+ord e^2;


DeltaE[Op[Tm[6],2,1]]=2+6 (1-e/2)+(76 e)/(3 (8+n))+(e^2 (-40 (2188+257 n+30 n^2)))/(108 (8+n)^3)+e^3 ord;


DeltaE[Op[YT[{3,2}],2,1]]=7-5e/2+32/(3 (8+n)) e+ord e^2;


(* ::Text:: *)
(*Spin 3*)


DeltaE[Op[YT[{2,1,1}],3,1]]=7-2e+11/(3 (8+n)) e+ord e^2;


(* ::Subsubsection::Closed:: *)
(*Non-Lorentz-TS operators*)


(* ::Text:: *)
(*S*)


DeltaE[Op[S,{2,1},1]]=7-2e+(n+2)/(n+8) e+ord e^2;


DeltaE[Op[S,{3,1},1]]=8-2e+(n+2)/(n+8) e+ord e^2;


DeltaE[Op[S,{2,2},1]]=8-2e+(3n+20-Sqrt[9n^2+64n+288])/(6(n+8)) e+ord e^2;


DeltaE[Op[S,{2,2},2]]=8-2e+(3n+20+Sqrt[9n^2+64n+288])/(6(n+8)) e+ord e^2;


(* ::Text:: *)
(*V*)


DeltaE[Op[V,{2,1},1]]=6-3e/2+ord e^2;


(* ::Text:: *)
(*A*)


DeltaE[Op[A,{1,1},1]]=6-2e +(n+2)/(n+8) e+(e^2 (-8+10 n+7 n^2))/(2 (8+n)^3)+e^3 ((-23936-13152 n+1512 n^2+1118 n^3+33 n^4)/(24 (8+n)^5)-(2 (152+122 n+23 n^2) z[3])/(8+n)^4)+e^4 (1/(288 (8+n)^7) (-15925760-13869440 n-2097824 n^2+941480 n^3+283832 n^4+13820 n^5+171 n^6)+((38592+6800 n-7176 n^2+306 n^3+367 n^4-9 n^5) z[3])/(6 (8+n)^6)-(3 (152+122 n+23 n^2) z[4])/(2 (8+n)^4)+(40 (796+640 n+127 n^2+3 n^3) z[5])/(3 (8+n)^5))+e^5 (1/(3456 (8+n)^9) (-6233071616-6794020864 n-1595394048 n^2+761594368 n^3+473450048 n^4+86408760 n^5+5057680 n^6+114788 n^7+945 n^8)+1/(72 (8+n)^8) (41734656+20019584 n-8597440 n^2-4639624 n^3-139592 n^4+62740 n^5-2711 n^6+63 n^7) z[3]+(4 (40352+67696 n+32046 n^2+4201 n^3+41 n^4+6 n^5) z[3]^2)/(3 (8+n)^7)+((38592+6800 n-7176 n^2+306 n^3+367 n^4-9 n^5) z[4])/(8 (8+n)^6)-1/(9 (8+n)^7) (2716736+1711192 n+312132 n^2+138544 n^3+38096 n^4+1377 n^5) z[5]+(50 (796+640 n+127 n^2+3 n^3) z[6])/(3 (8+n)^5)-(147 (4600+3954 n+945 n^2+59 n^3) z[7])/(2 (8+n)^6))+ord e^6;


(* ::Text:: *)
(*H3*)


DeltaE[Op[Hm[3],{2,1},1]]=6-3e/2+ord e^2;


(* ::Text:: *)
(*A3*)


DeltaE[Op[A3,{1,1},1]]=5-(3 e)/2-(3 e^2 (2+n))/(4 (8+n)^2)-(e^3 (1376+992 n+146 n^2-3 n^3))/(16 (8+n)^4)+e^4 (((2+n) (-284224-127104 n-9876 n^2+1822 n^3+45 n^4))/(192 (8+n)^6)-((2+n) (-332-74 n+n^2) z[3])/(8+n)^5)+e^5 (((2+n) (-70411264-52871680 n-9416320 n^2+1763584 n^3+613180 n^4+24334 n^5+351 n^6))/(2304 (8+n)^8)-((2+n) (-1220864-551872 n-18480 n^2+8804 n^3-2 n^4+9 n^5) z[3])/(48 (8+n)^7)-(3 (2+n) (-332-74 n+n^2) z[4])/(4 (8+n)^5)-(10 (2+n) (1052+314 n+11 n^2) z[5])/(8+n)^6)+ord e^6;


(* ::Text:: *)
(*YT[2,1,1]*)


DeltaE[Op[YT[{2,1,1}],{1,1},1]]=6+e (-2+4/(8+n))+(e^2 (40-4 n-3 n^2))/(8+n)^3+e^3 (-((-8576+3840 n+3360 n^2+584 n^3+9 n^4)/(12 (8+n)^5))+(8 (-92-17 n+n^2) z[3])/(8+n)^4)+e^4 (-(1/(144 (8+n)^7))(-621056+1954048 n+2150176 n^2+764192 n^3+104720 n^4+2696 n^5+27 n^6)+((-47936+1392 n+11600 n^2+1822 n^3-10 n^4+3 n^5) z[3])/(3 (8+n)^6)+(6 (-92-17 n+n^2) z[4])/(8+n)^4+(80 (844+224 n+3 n^2) z[5])/(3 (8+n)^5))+e^5 (-(1/(1728 (8+n)^9))(-1346969600-1061601280 n+278423040 n^2+467196160 n^3+161122496 n^4+21858720 n^5+857632 n^6+16220 n^7+81 n^8)+1/(36 (8+n)^8) (-42771968-11434112 n+8885376 n^2+3796272 n^3+310340 n^4-10968 n^5+866 n^6-27 n^7) z[3]+(8 (75296+41520 n+3294 n^2-332 n^3+21 n^4) z[3]^2)/(3 (8+n)^7)+((-47936+1392 n+11600 n^2+1822 n^3-10 n^4+3 n^5) z[4])/(4 (8+n)^6)+(2 (1350208-650424 n-807450 n^2-163729 n^3-5319 n^4+18 n^5) z[5])/(9 (8+n)^7)+(100 (844+224 n+3 n^2) z[6])/(3 (8+n)^5)+(147 (-4856-1606 n-84 n^2+3 n^3) z[7])/(8+n)^6)+ord e^6;


(* ::Subsection::Closed:: *)
(*Ising families*)


(* ::Text:: *)
(*IF1*)


DeltaE[IsingF1[k_]]=k-(e k)/2+1/6 e (-1+k) k-1/324 e^2 k (47-67 k+17 k^2)+e^3 ((k (-8399+15034 k-7433 k^2+1125 k^3))/34992+2/27 (-3+k) (-1+k) k z[3])+k ((-1785643+3882758 k-2854576 k^2+875313 k^3-96201 k^4)/3779136+((2120-3679 k+1772 k^2-261 k^3) z[3])/5832+1/18 (-3+k) (-1+k) z[4]-5/81 (-3+k) (-1+k) (2+k) z[5]) e^4+e^5 k ((29183 k^5)/1259712+(k (534173381-305174952 z[3]+54167616 z[3]^2-96551676 z[4]+74976192 z[5]+78732000 z[6]-310099104 z[7]))/204073344+(k^3 (6020699-1685952 z[3]+31104 z[3]^2-169128 z[4]-1146240 z[5]-388800 z[6]-616896 z[7]))/5038848+(k^4 (-4045207+575424 z[3]+622080 z[5]+870912 z[7]))/15116544+(k^2 (-522964753+220684824 z[3]-17635968 z[3]^2+46504368 z[4]+47682432 z[5]+31492800 z[6]+41150592 z[7]))/204073344+(-409364045+286168464 z[3]-75582720 z[3]^2+111274560 z[4]-158070528 z[5]-188956800 z[6]+564350976 z[7])/408146688)+ord e^6;


(* ::Text:: *)
(*IF2*)


DeltaE[IsingF2[l_]]=(2+l)-e+((-6+l+l^2) e^2)/(54 l (1+l))+((-324-384 l+373 l^2+218 l^3+109 l^4-432 l (1+l) HarmonicNumber[l]) e^3)/(5832 l^2 (1+l)^2)+1/(629856 l^3 (1+l)^3) (-21384-40824 l+600 l^2+44705 l^3+25491 l^4+7217 l^5 (3+l)+3888 l (1+l) (-6-5 l+7 l^2) HarmonicNumber[l]-15552 l^2 (1+l)^2 HarmonicNumber[l]^2-23328 l^2 (1+l)^2 HarmonicNumber[l,2]+648 l (1+l) (-4+l+l^2) (\[Pi]^2-3 PolyGamma[1,(1+l)/2]+3 PolyGamma[1,(2+l)/2])-10368 l^2 (1+l)^2 (-6+l+l^2) z[3]) e^4+ord e^5;


(* ::Text:: *)
(*IF3*)


DeltaE[IsingF3[l_]]=3+l+(-(7/6)+(2 (-1)^l)/(3 (1+l))) e+e^2 (41/324-(4 (-3-2 l-2 l^2-l^3+(1+l)^3 HarmonicNumber[l]))/(9 (-1+l) (1+l)^3 (3+l))+((-1)^l (-75+38 l-69 l^2-38 l^3+9 (1+l) (-1+6 l+3 l^2) HarmonicNumber[l]))/(81 (-1+l) (1+l)^2 (3+l)))+ord e^3;


(* ::Text:: *)
(*IF4*)


DeltaE[IsingF4[k_]]:=2+k(1-e/2)+(-2+k) (1+3 k) e/18-(e^2 (-2+k) (-235-335 k+102 k^2))/1944+ord e^3;


(* ::Text:: *)
(*IF5*)


DeltaE[IsingF5[k_]]=3+k(1-e/2)+(k^2-2k-2)e/6+ord e^2;


(* ::Text:: *)
(*IF6*)


DeltaE[IsingF6[k_]]=4+k(1-e/2)+(2-11 k+5 k^2)e/30+ord e^2;


(* ::Text:: *)
(*IF7*)


DeltaE[IsingF7[k_]]=4+k(1-e/2)+(3k^2-7k-12)e/18+ord e^2;


(* ::Text:: *)
(*IF8*)


DeltaE[IsingF8[k_]]=5+k(1-e/2)+(3k^2-7k-2)e/18+ord e^2;


(* ::Text:: *)
(*IF9*)


DeltaE[IsingF9[k_]]=5+k(1-e/2)+1/18 e (-20-8 k+3 k^2)+ord e^2;


(* ::Text:: *)
(*IF10*)


DeltaE[IsingF10[k_]]:=4+(1-e/2) k+1/18 e k (-7+3 k)-e^2/972 (108+443 k-338 k^2+51 k^3)+ord e^3;


(* ::Text:: *)
(*IF11*)


DeltaE[IsingF11[k_]]=5+k(1-e/2)+1/18 e (-4-8 k+3 k^2)+ord e^2;


(* ::Text:: *)
(*IF12*)


DeltaE[IsingF12[k_]]=4+k(1-e/2)+(3k^2-7k-4)e/18+ord e^2;


(* ::Text:: *)
(*IF13*)


DeltaE[IsingF13[k_]]=5+k(1-e/2)+1/18 e (-10-8 k+3 k^2)+ord e^2;


(* ::Subsection::Closed:: *)
(*O(n) families*)


(* ::Text:: *)
(*ONF1*)


DeltaE[ONF1[k_]]=2k+6k (k-2)/(n+8) e-k((k-1)(34(k-2)(n+8)+(11n^2+92n+212))-(13n+44) (n+2)/2) e^2/(n+8)^3+ord e^3;


(* ::Text:: *)
(*ONF2*)


DeltaE[ONF2[k_]]=(1-e/2) (1+2 k)+(e k (2+6 k+n))/(8+n)+ord e^2;


(* ::Text:: *)
(*ONF3*)


DeltaE[ONF3[m_]]=m+e (m (-(1/2)+(m-1)/(8+n)))-((m (184+14 n-3 n^2+8 m^2 (8+n)+2 m (-132-16 n+n^2))) e^2)/(4 (8+n)^3)+1/(16 (8+n)^5) m (3 n^4+128 m^3 (8+n)^2+n^3 (258+64 z[3])+24 n^2 (23+120 z[3])+96 n (-163+316 z[3])+128 (-543+712 z[3])+16 m^2 (8+n) (-456-64 n+n^2+224 z[3]+44 n z[3]+2 n^2 z[3])-4 m (n^4+3 n^3 (19+8 z[3])+6 n^2 (-43+160 z[3])+96 (-323+312 z[3])+16 n (-511+618 z[3]))) e^3-1/(64 (8+n)^7) (m (2688 m^4 (8+n)^3+n^6 (-3+16 z[3])+4 n^5 (-97+192 z[3]-48 z[4])-128 n (-99527+137992 z[3]+79680 z[4]-232960 z[5])-32 n^2 (-33743+64224 z[3]+71328 z[4]-190560 z[5])-512 (-64383+75024 z[3]+34176 z[4]-99200 z[5])+8 n^4 (-2687+2752 z[3]-1464 z[4]+2000 z[5])+8 n^3 (-16437+9904 z[3]-30192 z[4]+65440 z[5])+64 m^3 (8+n)^2 (n^2 (4+12 z[3]+5 z[5])+16 (-209+65 z[3]+75 z[5])+2 n (-238+113 z[3]+95 z[5]))-4 m (n^6 (-2+4 z[3])+3 n^5 (-61+80 z[3]-24 z[4])-128 (-136137+128528 z[3]+44928 z[4]-99840 z[5])-24 n^2 (-32737+46496 z[3]+31200 z[4]-73280 z[5])-256 n (-27470+30681 z[3]+13032 z[4]-31640 z[5])-8 n^3 (2165+2496 z[3]+10044 z[4]-19980 z[5])+8 n^4 (-853+660 z[3]-504 z[4]+650 z[5]))+32 m^2 (8+n) (n^4 (-2+6 z[3]-3 z[4])-16 n (-3286+2653 z[3]+600 z[4]-280 z[5])-8 n^2 (-370+518 z[3]+198 z[4]-245 z[5])-2 n^3 (67+20 z[3]+57 z[4]-70 z[5])-16 (-11797+7464 z[3]+1344 z[4]+1120 z[5])))) e^4+1/(256 (8+n)^9) m (65536 m^5 (8+n)^4+n^8 (3+48 z[3]-48 z[4])-8 n^7 (-81+88 z[3]+384 z[4]-64 z[5])-4 m (4 n^8 (1+2 z[3]-3 z[4])+n^7 (463-320 z[3]-912 z[4]+192 z[5])-1024 n (5927217-6404642 z[3]+2204416 z[3]^2-2243856 z[4]+2681072 z[5]+3529600 z[6]-8306312 z[7])-64 n^3 (960609-1696284 z[3]+1541488 z[3]^2-1265004 z[4]+391620 z[5]+3630400 z[6]-6338374 z[7])-2048 (5450107-4978184 z[3]+1491072 z[3]^2-1542336 z[4]+1323968 z[5]+1996800 z[6]-5343520 z[7])-512 n^2 (2228013-2874436 z[3]+1290152 z[3]^2-1251204 z[4]+1401412 z[5]+2489600 z[6]-5096266 z[7])-8 n^4 (-749995+647808 z[3]+1014208 z[3]^2-411552 z[4]-1671040 z[5]+2905600 z[6]-4193756 z[7])-8 n^5 (-103063+123824 z[3]+46024 z[3]^2+29952 z[4]-222304 z[5]+151900 z[6]-172298 z[7])-4 n^6 (-6443+7984 z[3]+1976 z[3]^2+7032 z[4]-16936 z[5]+6500 z[6]-5292 z[7]))-2048 n (4805811-6126628 z[3]+2902272 z[3]^2-2556192 z[4]+3971296 z[5]+6643200 z[6]-16180752 z[7])-8192 (2223613-2424552 z[3]+962176 z[3]^2-900288 z[4]+1340096 z[5]+1984000 z[6]-5305440 z[7])-512 n^3 (104237-200590 z[3]+500392 z[3]^2-266454 z[4]-314670 z[5]+1571200 z[6]-2918139 z[7])-4096 n^2 (428566-629193 z[3]+425700 z[3]^2-331458 z[4]+344514 z[5]+1120800 z[6]-2423841 z[7])-96 n^4 (-192479+270016 z[3]+212416 z[3]^2+19424 z[4]-736400 z[5]+807200 z[6]-1224944 z[7])-8 n^5 (-249035+334896 z[3]+112320 z[3]^2+180240 z[4]-880992 z[5]+487200 z[6]-554064 z[7])-8 n^6 (-5961+7504 z[3]+2464 z[3]^2+13248 z[4]-29168 z[5]+10000 z[6]-7056 z[7])+256 m^4 (8+n)^3 (n^2 (21+84 z[3]+40 z[5]+14 z[7])+4 n (-936+364 z[3]+300 z[5]+245 z[7])+16 (-1641+392 z[3]+440 z[5]+434 z[7]))-64 m^2 (8+n) (n^6 (-2+2 z[3]+9 z[4]-4 z[5])+8 n^2 (518751-598588 z[3]+157616 z[3]^2-199464 z[4]+151800 z[5]+56000 z[6]-21756 z[7])+4 n^3 (19068-62592 z[3]+35848 z[3]^2-41742 z[4]+37990 z[5]+28000 z[6]-21413 z[7])+4 n^4 (-3419+2006 z[3]+2106 z[3]^2-1650 z[4]-310 z[5]+2625 z[6]-2695 z[7])+n^5 (-291+740 z[3]+212 z[3]^2+84 z[4]-666 z[5]+350 z[6]-441 z[7])+64 n (509870-435755 z[3]+86784 z[3]^2-108456 z[4]+8872 z[5]+9604 z[7])+128 (613171-421564 z[3]+74944 z[3]^2-89568 z[4]-86496 z[5]-22400 z[6]+14896 z[7]))+64 m^3 (8+n)^2 (n^4 (-24+72 z[3]+26 z[3]^2-36 z[4]+50 z[5]-25 z[6])+128 (32457-15032 z[3]+1104 z[3]^2-1560 z[4]-10460 z[5]-3000 z[6]+721 z[7])+n^3 (-1752-2116 z[3]+732 z[3]^2-1254 z[4]+2060 z[5]-1350 z[6]+2527 z[7])+32 n (36552-22726 z[3]+1736 z[3]^2-2916 z[4]-9590 z[5]-4900 z[6]+5775 z[7])+2 n^2 (36432-41188 z[3]+4464 z[3]^2-8136 z[4]-2080 z[5]-11400 z[6]+20937 z[7]))) e^5-1/(46080 (8+n)^11) (m (79073280 m^6 (8+n)^5-135 n^10 (1+16 z[3]+48 z[4]-64 z[5])-90 n^9 (463+5472 z[3]+1024 z[3]^2+96 z[4]-6400 z[5]+640 z[6])+144 n^8 (-35065+10368 mz[5,3]-131920 z[3]^2+63960 z[4]+40 z[3] (-1269+924 z[4]-80 z[5])+408640 z[5]-340200 z[6]+394980 z[7]-148536 z[8])+96 n^7 (-2962635+1695168 mz[5,3]-6655920 z[3]^2+299520 z[3]^3+5181660 z[4]+60 z[3] (12043+56904 z[4]-11104 z[5])+8079600 z[5]-23189400 z[6]+44323980 z[7]-21604356 z[8]+8615360 z[9])+2880 n^5 (-41465083+52106112 mz[5,3]-29698592 z[3]^2+18680832 z[3]^3+22664496 z[4]+32 z[3] (1940657+1874940 z[4]-963560 z[5])-125837152 z[5]-115281840 z[6]+480947208 z[7]-526157064 z[8]+478218880 z[9])+1474560 n^2 (62270136+28290816 mz[5,3]+5034416 z[3]^2+20570112 z[3]^3-35298930 z[4]+z[3] (-83890595+39290496 z[4]-57717152 z[5])+47439130 z[5]+42830880 z[6]-9516087 z[7]-326654352 z[8]+500402688 z[9])+32 n^6 (-307494135+218827008 mz[5,3]-335947680 z[3]^2+61839360 z[3]^3+306408960 z[4]+720 z[3] (507253+422232 z[4]-130768 z[5])-452744640 z[5]-1255258800 z[6]+3465617400 z[7]-2420086896 z[8]+1652296960 z[9])+245760 n (1455823377+248334336 mz[5,3]-170815488 z[3]^2+317472768 z[3]^3-615684960 z[4]+192 z[3] (-8896007+2898336 z[4]-5373608 z[5])+1109103456 z[5]+732107520 z[6]-760657872 z[7]-4209821568 z[8]+7703197696 z[9])+2304 n^4 (-65636975+769533696 mz[5,3]-35762560 z[3]^2+334172160 z[3]^3-150083760 z[4]+40 z[3] (1945773+20941296 z[4]-16666240 z[5])-979307200 z[5]-326215200 z[6]+3800764240 z[7]-7514326032 z[8]+8332441600 z[9])+65536 (8012263455+6303744 mz[5,3]-2505116160 z[3]^2+1271070720 z[3]^3-2618516160 z[4]+2880 z[3] (-2808383+721632 z[4]-1683440 z[5])+5240698560 z[5]+2740262400 z[6]-3602495520 z[7]-13384942848 z[8]+30943232000 z[9])+2048 n^3 (4594663755+5766225408 mz[5,3]+1266024960 z[3]^2+3098972160 z[3]^3-3978482940 z[4]+90 z[3] (-77942193+73592832 z[4]-82450400 z[5])+732460860 z[5]+3726619200 z[6]+11391028110 z[7]-58171719456 z[8]+76043200000 z[9])+92160 m^5 (8+n)^4 (n^2 (64+320 z[3]+160 z[5]+70 z[7]+21 z[9])+8 (-13551+2654 z[3]+2882 z[5]+3220 z[7]+2646 z[9])+n (-15439+5214 z[3]+4162 z[5]+3780 z[7]+2814 z[9]))+2560 m^4 (8+n)^3 (9 n^4 (-84+140 z[3]^2-126 z[4]+200 z[5]+4 z[3] (63+23 z[5])-100 z[6]+98 z[7]-49 z[8])+n^3 (-58356+32904 z[3]^2+3168 z[3]^3-37800 z[4]+22860 z[5]+144 z[3] (-807+193 z[5])-41400 z[6]+110187 z[7]-37926 z[8]+84824 z[9])+32 (6268707-85248 z[3]^2+97920 z[3]^3-169344 z[4]-1787904 z[5]+288 z[3] (-8183+1151 z[5])-316800 z[6]-1196496 z[7]-437472 z[8]+325792 z[9])+16 n (3536604+8352 z[3]^2+61632 z[3]^3-163296 z[4]-1012212 z[5]+180 z[3] (-10267+1244 z[5])-266400 z[6]-341523 z[7]-342216 z[8]+502192 z[9])+2 n^2 (1834614+120960 z[3]^2+49824 z[3]^3-235872 z[4]-531396 z[5]+36 z[3] (-49897+6270 z[5])-324000 z[6]+370125 z[7]-370440 z[8]+760040 z[9]))-64 m^2 (8+n) (90 n^8 (1+6 z[3]+8 z[3]^2-3 z[4]-12 z[5]+5 z[6])-9 n^7 (-2815+1296 mz[5,3]-13900 z[3]^2+11580 z[4]+20 z[3] (123+318 z[4]-20 z[5])+1290 z[5]-14750 z[6]+38675 z[7]-18567 z[8])+32 n^3 (-753577380+400474368 mz[5,3]-79669800 z[3]^2+27348480 z[3]^3+508490730 z[4]-45 z[3] (-26185041+6544896 z[4]-21418720 z[5])-410134950 z[5]-246895200 z[6]-4416615 z[7]-892490256 z[8]-302414720 z[9])+320 n^2 (-1050828075+329785344 mz[5,3]+61900560 z[3]^2+14109696 z[3]^3+340305624 z[4]-36 z[3] (-31758983+4199040 z[4]-18106400 z[5])-264435840 z[5]-69379200 z[6]-70554708 z[7]-797573952 z[8]-153896704 z[9])+1024 n (-1664873955+423988992 mz[5,3]+237864960 z[3]^2+8663040 z[3]^3+349129980 z[4]-360 z[3] (-4008087+372768 z[4]-1993736 z[5])-173686140 z[5]+18727200 z[6]-123544890 z[7]-1046125584 z[8]-141114880 z[9])+8 n^4 (48762270+95872896 mz[5,3]-49896360 z[3]^2+9725760 z[3]^3+139742820 z[4]-540 z[3] (-163389+255896 z[4]-569560 z[5])-37521360 z[5]-122481000 z[6]+19716795 z[7]-143713332 z[8]-139857040 z[9])+5120 (-603869193+139677696 mz[5,3]+126554688 z[3]^2+18432 z[3]^3+91057824 z[4]-288 z[3] (-1496959+112416 z[4]-723600 z[5])-5502528 z[5]+28558080 z[6]-39637584 z[7]-345062016 z[8]-38160896 z[9])+4 n^5 (27797130+3928176 mz[5,3]+761580 z[3]^2+722880 z[3]^3+2518560 z[4]-90 z[3] (357583+218808 z[4]-270440 z[5])+22845510 z[5]-9166950 z[6]-8833545 z[7]+13057443 z[8]-17554000 z[9])-2 n^6 (-1288845+163296 mz[5,3]-1359360 z[3]^2-11520 z[3]^3+1349460 z[4]+180 z[3] (17605+8862 z[4]-3968 z[5])-2897280 z[5]-888300 z[6]+3758265 z[7]-3203802 z[8]+918560 z[9]))+64 m^3 (8+n)^2 (90 n^6 (24+130 z[3]^2-108 z[4]-6 z[3] (8+13 z[4])+118 z[5]-125 z[6]+50 z[7])+1024 (-208762020+20932992 mz[5,3]+19054800 z[3]^2-1854720 z[3]^3+16234560 z[4]-90 z[3] (-1268689+26496 z[4]-157376 z[5])+43818210 z[5]+18828000 z[6]+3358935 z[7]-52404984 z[8]-1850240 z[9])+45 n^5 (9816+3888 mz[5,3]-3296 z[3]^2+1152 z[3]^3+2892 z[4]-4 z[3] (7145+1722 z[4]-872 z[5])+3336 z[5]-14300 z[6]+42686 z[7]-27085 z[8]+17008 z[9])+18 n^4 (1286080+578448 mz[5,3]-634240 z[3]^2+115200 z[3]^3+837180 z[4]-918640 z[5]+z[3] (32260-334560 z[4]+653120 z[5])-400000 z[6]+1167630 z[7]-2838271 z[8]+1250000 z[9])+768 n (-116502630+14608512 mz[5,3]+6686520 z[3]^2-374400 z[3]^3+13592880 z[4]-75 z[3] (-1083271+27264 z[4]-155936 z[5])+18405375 z[5]+12030000 z[6]-8610705 z[7]-40760544 z[8]+1829120 z[9])+40 n^3 (-8670060+5614272 mz[5,3]-3155076 z[3]^2+653760 z[3]^3+7359768 z[4]-144 z[3] (-135878+11496 z[4]-41953 z[5])-5261436 z[5]+1359000 z[6]-3501945 z[7]-21572856 z[8]+6060032 z[9])+48 n^2 (-246139380+47651328 mz[5,3]-1371120 z[3]^2+2016000 z[3]^3+52964640 z[4]-60 z[3] (-4012481+150144 z[4]-749056 z[5])+9870840 z[5]+30540000 z[6]-49605195 z[7]-152754096 z[8]+22839040 z[9]))+4 m (360 n^10 (1+2 z[3]+3 z[4]-6 z[5])+45 n^9 (1023+2304 z[3]+768 z[3]^2-576 z[4]-3584 z[5]+480 z[6])-18 n^8 (-177905+31104 mz[5,3]-364640 z[3]^2+274080 z[4]+120 z[3] (-421+988 z[4]-80 z[5])+722720 z[5]-779600 z[6]+1103360 z[7]-445608 z[8])+2048 n^2 (-31519116585+2181758976 mz[5,3]+1098816480 z[3]^2-3447336960 z[3]^3+13797849960 z[4]-540 z[3] (-70344889+19884416 z[4]-49048544 z[5])-17249493240 z[5]-11942524800 z[6]+5498485020 z[7]+43027711488 z[8]-95949022720 z[9])+98304 n (-2522093025+353818368 mz[5,3]+414932400 z[3]^2-186117120 z[3]^3+800436060 z[4]-120 z[3] (-21557309+4424928 z[4]-13491304 z[5])-1128927780 z[5]-579103200 z[6]+539013810 z[7]+1450334064 z[8]-5096828800 z[9])+147456 (-2471061345+471232512 mz[5,3]+705224960 z[3]^2-134922240 z[3]^3+597382080 z[4]-320 z[3] (-6761013+1118304 z[4]-4189424 z[5])-829325120 z[5]-312716800 z[6]+343051360 z[7]+357373696 z[8]-3631298560 z[9])-8 n^7 (-18632925+6275232 mz[5,3]-26760240 z[3]^2+956160 z[3]^3+25684560 z[4]+180 z[3] (95583+92748 z[4]-25184 z[5])+1093680 z[5]-71960400 z[6]+153185220 z[7]-82774854 z[8]+31051040 z[9])-160 n^6 (-28875906+10952496 mz[5,3]-19557792 z[3]^2+3087360 z[3]^3+19470240 z[4]+18 z[3] (2158599+1360368 z[4]-776048 z[5])-47634336 z[5]-55506240 z[6]+178009398 z[7]-138606453 z[8]+94923040 z[9])-32 n^5 (-1603525995+927225792 mz[5,3]-532991520 z[3]^2+404686080 z[3]^3+159279480 z[4]+540 z[3] (3724113+3938096 z[4]-3829632 z[5])-3597744240 z[5]-1502638200 z[6]+10069044300 z[7]-12386485764 z[8]+11999536160 z[9])-512 n^3 (14126724945+1207954944 mz[5,3]+1629167760 z[3]^2+2890229760 z[3]^3-9770021820 z[4]+90 z[3] (-227789745+112149504 z[4]-217334240 z[5])+7046620740 z[5]+8906356800 z[6]+6221222910 z[7]-49810084128 z[8]+81832556800 z[9])-64 n^4 (1695008115+3824734464 mz[5,3]+1017463680 z[3]^2+2834979840 z[3]^3-6068731680 z[4]+720 z[3] (-7104315+16162008 z[4]-23244160 z[5])-6116171040 z[5]+3648520800 z[6]+27873847260 z[7]-64599368688 z[8]+81903651200 z[9])))) e^6+ord e^7;


(* ::Text:: *)
(*ONF4*)


DeltaE[ONF4[l_]]=2+l-e+((-6+l+l^2) (2+n) e^2)/(2 l (1+l) (8+n)^2)+(-(((2+n) (12 (8+n)^2+l^3 (2+l) (-272-56 n+n^2)-16 l (-62-11 n+n^2)-3 l^2 (272+88 n+13 n^2)))/(8 l^2 (1+l)^2 (8+n)^4))-(2 (2+n) HarmonicNumber[l])/(l (1+l) (8+n)^2)) e^3+(-(1/(32 l^3 (1+l)^3 (8+n)^6))(2+n) (-8 l (8+n)^2 (-464-104 n+n^2)+24 (8+n)^2 (76+22 n+n^2)+l^5 (3+l) (-46144-17920 n-1124 n^2+230 n^3+5 n^4)-8 l^2 (-4720+2576 n+2352 n^2+454 n^3+13 n^4)-l^3 (226624+136448 n+34820 n^2+4426 n^3+27 n^4)+l^4 (-155968-66688 n-6924 n^2+82 n^3+79 n^4))+((2+n) (-2 (8+n)^2+l (-122-17 n+4 n^2)+l^2 (134+47 n+8 n^2)) HarmonicNumber[l])/(2 l^2 (1+l)^2 (8+n)^4)-((84+64 n+13 n^2+n^3) HarmonicNumber[l]^2)/(l (1+l) (8+n)^4)-((2+n) HarmonicNumber[l,2])/(l (1+l) (8+n)^2)-((-4+l+l^2) (44+32 n+5 n^2) (-(\[Pi]^2/12)+1/4 (PolyGamma[1,(1+l)/2]-PolyGamma[1,(2+l)/2])))/(l^2 (1+l)^2 (8+n)^4)-(12 (-6+l+l^2) (2+n) (22+5 n) z[3])/(l (1+l) (8+n)^5)) e^4+ord e^5;


(* ::Text:: *)
(*ONF5*)


DeltaE[ONF5[l_]]=2+l-e+((2+n-(2 (6+n))/(l (1+l))) e^2)/(2 (8+n)^2)+(1/(8 l^2 (1+l)^2 (8+n)^4) (-4 (6+n) (8+n)^2-16 l (124+48 n+5 n^2)+l^3 (2+l) (544+384 n+54 n^2-n^3)+l^2 (1632+896 n+150 n^2+7 n^3))-(8 (4+n) HarmonicNumber[l])/(l (1+l) (8+n)^3)) e^3+(-(1/(32 l^3 (1+l)^3 (8+n)^6))(8 (8+n)^2 (456+184 n+24 n^2+n^3)+8 l (8+n)^2 (928+360 n+42 n^2+n^3)-8 l^2 (-9440-1968 n+1264 n^2+612 n^3+88 n^4+3 n^5)+l^5 (3+l) (-92288-81984 n-20168 n^2-664 n^3+240 n^4+5 n^5)+l^4 (-311936-278336 n-71320 n^2-4136 n^3+496 n^4+15 n^5)-l^3 (453248+358720 n+106760 n^2+15576 n^3+1120 n^4+27 n^5))+1/(2 l^2 (1+l)^2 (8+n)^5) (-8 (4+n) (8+n)^2+l (-1952-804 n-24 n^2+17 n^3)+l^2 (2144+1244 n+296 n^2+33 n^3)) HarmonicNumber[l]-((84+28 n+n^2) HarmonicNumber[l]^2)/(l (1+l) (8+n)^4)-(4 (4+n) HarmonicNumber[l,2])/(l (1+l) (8+n)^3)-((-8 (22+5 n)+l (1+l) (44+16 n+n^2)) (-(\[Pi]^2/12)+1/4 (PolyGamma[1,(1+l)/2]-PolyGamma[1,(2+l)/2])))/(l^2 (1+l)^2 (8+n)^4)-(12 (22+5 n) (l (1+l) (2+n)-2 (6+n)) z[3])/(l (1+l) (8+n)^5)) e^4+ord e^5;


(* ::Text:: *)
(*ONF6*)


DeltaE[ONF6[l_]]=2+l-e+((-2+l+l^2) (2+n) e^2)/(2 l (1+l) (8+n)^2)+(-(((2+n) (4 (8+n)^2+16 l (26+7 n)+l^3 (2+l) (-272-56 n+n^2)-l^2 (368+72 n+7 n^2)))/(8 l^2 (1+l)^2 (8+n)^4))-(4 (2+n) HarmonicNumber[l])/(l (1+l) (8+n)^3)) e^3+(-(1/(32 l^3 (1+l)^3 (8+n)^6))(2+n) (8 (8+n)^2 (68+18 n+n^2)+8 l (8+n)^2 (168+44 n+n^2)-8 l^2 (-6096-3184 n-280 n^2+62 n^3+3 n^4)+l^5 (3+l) (-46144-17920 n-1124 n^2+230 n^3+5 n^4)+l^4 (-144960-57472 n-4300 n^2+338 n^3+15 n^4)-l^3 (85824+37120 n+6724 n^2+1066 n^3+27 n^4))-((-4+n^2) \[Pi]^2)/(6 l (1+l) (8+n)^4)+((2+n) (-4 (8+n)^2+9 l (-32-6 n+n^2)+l^2 (224+74 n+17 n^2)) HarmonicNumber[l])/(2 l^2 (1+l)^2 (8+n)^5)+((-12-4 n+n^2) HarmonicNumber[l]^2)/(l (1+l) (8+n)^4)-(2 (2+n) HarmonicNumber[l,2])/(l (1+l) (8+n)^3)-((-4+n^2) (-(\[Pi]^2/12)+1/4 (PolyGamma[1,(1+l)/2]-PolyGamma[1,(2+l)/2])))/(l (1+l) (8+n)^4)-(12 (-2+l+l^2) (44+32 n+5 n^2) z[3])/(l (1+l) (8+n)^5)) e^4+ord e^5;


(* ::Text:: *)
(*ONF7*)


DeltaE[ONF7[l_]]=4+l+ord e;


(* ::Text:: *)
(*ONF8*)


DeltaE[ONF8[l_]]=l+3(1-e/2)+(4+4 (-1)^l+n+l (4+n)+Sqrt[48+16 (-1)^l (1+l)+16 n+(1+l)^2 n^2])/(2 (1+l)(n+8)) e+ord e^2;


(* ::Text:: *)
(*ONF9*)


DeltaE[ONF9[k_]]=2+k(2-e)+(4-12 k+6 k^2+k n)e/(n+8);


(* ::Text:: *)
(*ONF10*)


DeltaE[ONF10[k_,m_]]=(1-e/2) (2 k+m)+(e (6 k^2+(-1+m) m+k (-4+6 m+n)))/(8+n)+e^2 ord;


(* ::Text:: *)
(*ONF11*)


DeltaE[ONF11[m_,l_]]=(m+l)(1-e/2)+l+1/3 (-3 m+3 m^2-4 l+3 m l+l^2) e/(n+8)+ord e^2;


(* ::Text:: *)
(*ONF12*)


DeltaE[ONF12[m_]]=2+m(1-e/2)+(e (-2-5 m+3 m^2))/(3 (8+n))+1/(108 (8+n)^3) e^2 (-8560-1292 n+6 n^2-216 m^3 (8+n)+m^2 (9464+1156 n-54 n^2)+m (-7736-658 n+123 n^2))+ord e^3;


(* ::Subsection::Closed:: *)
(*Other observables*)


(* ::Subsubsection::Closed:: *)
(*Central charges*)


ValueE[CT]=1-(5(n+2))/(12(n+8)^2) e^2-((n+2)(7n^2+382n+1708))/(36(n+8)^4) e^3-((n+2)(65n^4+5998n^3+309036n^2+2396800n+5440832))/(1728(n+8)^6) e^4+((n+2)(2n^3+43n^2+922n+3488)z[3])/(12(n+8)^5) e^4+ord e^5;


ValueE[CJ]=1-(3 (2+n) e^2)/(4 (8+n)^2)+((-1264-896 n-134 n^2-n^3) e^3)/(8 (8+n)^4)+((-621952-564928 n-153224 n^2-12632 n^3+268 n^4+11 n^5) e^4)/(64 (8+n)^6)+((3584+2676 n+456 n^2+7 n^3) e^4 z[3])/(4 (8+n)^5)+ord e^5;


(* ::Subsubsection::Closed:: *)
(*Critical exponents*)


ValueE[alpha]=-((e (-4+n))/(2 (8+n)))-(e^2 (2+n)^2 (28+n))/(4 (8+n)^3)+e^3 (-(((2+n) (4800+3472 n+920 n^2+50 n^3+n^4))/(8 (8+n)^5))+(12 (2+n) (22+5 n) z[3])/(8+n)^4)+e^4 (-(((2+n) (209792+238816 n+125672 n^2+28806 n^3+2021 n^4+70 n^5+n^6))/(16 (8+n)^7))+((2+n) (19488+12640 n+1264 n^2-104 n^3+3 n^4) z[3])/(2 (8+n)^6)+(9 (2+n) (22+5 n) z[4])/(8+n)^4-(40 (2+n) (186+55 n+2 n^2) z[5])/(8+n)^5)+e^5 (-(((2+n) (6415360+12280576 n+11892416 n^2+5435120 n^3+1123304 n^4+90984 n^5+3924 n^6+90 n^7+n^8))/(32 (8+n)^9))-((2+n) (-1212224-1029152 n-274160 n^2-5432 n^3+3740 n^4-10 n^5+n^6) z[3])/(2 (8+n)^8)-(8 (2+n) (11688+6994 n+981 n^2+18 n^3+2 n^4) z[3]^2)/(8+n)^7+(3 (2+n) (19488+12640 n+1264 n^2-104 n^3+3 n^4) z[4])/(8 (8+n)^6)+(2 (2+n) (-130608-88338 n-8401 n^2+1961 n^3+125 n^4) z[5])/(8+n)^7-(50 (2+n) (186+55 n+2 n^2) z[6])/(8+n)^5+(441 (2+n) (526+189 n+14 n^2) z[7])/(8+n)^6)+e^6 (-(1/(256 (8+n)^11))(2+n) (-136658944+1708306432 n+3826352128 n^2+2966579200 n^3+1099048256 n^4+202445776 n^5+17506072 n^6+852686 n^7+24583 n^8+440 n^9+4 n^10)-(108 (2+n) (50512+21282 n+2279 n^2+42 n^3) mz[5,3])/(5 (8+n)^7)+((2+n) (-26706432-20012544 n-4978336 n^2-371750 n^3+7023 n^4+430 n^5+74 n^6) z[3]^2)/(8+n)^9-(256 (2+n) (1502+619 n+65 n^2+n^3) z[3]^3)/(8+n)^7-(3 (2+n) (-1212224-1029152 n-274160 n^2-5432 n^3+3740 n^4-10 n^5+n^6) z[4])/(8 (8+n)^8)+((2+n) (-93636096-80188352 n-16737792 n^2+3506808 n^3+1247384 n^4+43350 n^5-1278 n^6+9 n^7) z[5])/(8 (8+n)^9)+z[3] (-(((2+n) (-215703552-247316992 n-106941280 n^2-16171184 n^3+1230752 n^4+375880 n^5+332 n^6-10 n^7+3 n^8))/(8 (8+n)^10))-(12 (2+n) (11688+6994 n+981 n^2+18 n^3+2 n^4) z[4])/(8+n)^7-(24 (2+n) (395184+177328 n+28766 n^2+2321 n^3+13 n^4) z[5])/(8+n)^8)+(5 (2+n) (-295008-197028 n-21266 n^2+3496 n^3+235 n^4) z[6])/(4 (8+n)^7)-((2+n) (-17389896-11202540 n-748642 n^2+438445 n^3+47071 n^4+284 n^5) z[7])/(2 (8+n)^8)+(9 (2+n) (13076112+5963882 n+780579 n^2+28882 n^3) z[8])/(20 (8+n)^7)-(32 (2+n) (2150774+901051 n+97823 n^2+1819 n^3) z[9])/(9 (8+n)^7))+e^7 (-(1/(512 (8+n)^13))(2+n) (-70164021248+55052369920 n+320692879360 n^2+357222391808 n^3+193707974144 n^4+58160448128 n^5+9679635072 n^6+861738080 n^7+45680336 n^8+1526966 n^9+34471 n^10+520 n^11+4 n^12)+(8 (2+n) (4462+1891 n+205 n^2+3 n^3) P711)/(8+n)^8+(54 (2+n) (4066880+2699304 n+978396 n^2+208250 n^3+17779 n^4+277 n^5) mz[5,3])/(5 (8+n)^9)+(1128 (2+n) (1502+619 n+65 n^2+n^3) mz[7,3])/(7 (8+n)^7)-(18 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) mz[5,3,3])/(5 (8+n)^8)+(4 (2+n) (-110602240-78661504 n-19282520 n^2-1658120 n^3+37594 n^4+11210 n^5+189 n^6) z[3]^3)/(8+n)^10-(72 (2+n) (22+5 n)^2 z[4]^2)/(8+n)^7+(4 (2+n) (-856137664-548931688 n-120115378 n^2-10288797 n^3-277638 n^4+4773 n^5) z[5]^2)/(7 (8+n)^9)+z[3]^2 (((2+n) (-11744133120-11802992640 n-2782817792 n^2+585717696 n^3+321993152 n^4+38233304 n^5+1108584 n^6+29782 n^7-1158 n^8+3 n^9))/(16 (8+n)^11)-(576 (2+n) (1502+619 n+65 n^2+n^3) z[4])/(8+n)^7+(45 (2+n) (1517288+672548 n+84138 n^2+2693 n^3) z[5])/(8+n)^8)+(5 (2+n) (-51806976-45200864 n-10139776 n^2+1497260 n^3+611420 n^4+22003 n^5-623 n^6+3 n^7) z[6])/(16 (8+n)^9)+z[5] (-(((2+n) (9574989824+10697562112 n+4155744384 n^2+185953392 n^3-269111624 n^4-50669128 n^5-443894 n^6+130999 n^7+22 n^8+6 n^9))/(16 (8+n)^11))+(9 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[6])/(8+n)^8)+((2+n) (-1513341952-1699190912 n-1639099656 n^2-839380756 n^3-164238720 n^4-7302972 n^5+340967 n^6+6428 n^7) z[7])/(16 (8+n)^10)+z[4] (-((3 (2+n) (-215703552-247316992 n-106941280 n^2-16171184 n^3+1230752 n^4+375880 n^5+332 n^6-10 n^7+3 n^8))/(32 (8+n)^10))+(9 (2+n) (2846496+1632256 n+298094 n^2+18893 n^3+352 n^4) z[5])/(8+n)^8-(54 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[7])/(5 (8+n)^8))-((2+n) (-1903588800-1928205784 n+103598284 n^2+262354750 n^3+42546601 n^4+1818443 n^5+6860 n^6) z[8])/(40 (8+n)^9)+z[3] (-(1/(32 (8+n)^12))(2+n) (-54217711616-76586086400 n-45874935808 n^2-13622405120 n^3-1520797888 n^4+123441904 n^5+29733276 n^6+10996 n^7-12765 n^8+307 n^9+8 n^10)+(9072 (2+n) (4+n) (26+n) (214+29 n) mz[5,3])/(5 (8+n)^8)+(3 (2+n) (-26706432-20012544 n-4978336 n^2-371750 n^3+7023 n^4+430 n^5+74 n^6) z[4])/(2 (8+n)^9)-(4 (2+n) (-712404352-566178784 n-174610582 n^2-25295001 n^3-1745954 n^4-64940 n^5+214 n^6+18 n^7) z[5])/(8+n)^10-(30 (2+n) (395184+177328 n+28766 n^2+2321 n^3+13 n^4) z[6])/(8+n)^8-(7 (2+n) (-4911200+1538356 n+716298 n^2-1924 n^3+587 n^4+678 n^5) z[7])/(8+n)^9-(21924 (2+n) (4+n) (26+n) (214+29 n) z[8])/(5 (8+n)^8))+((2+n) (-6465172096-3851673488 n+504358664 n^2+500281830 n^3+64904029 n^4+1769496 n^5) z[9])/(36 (8+n)^9)-(162 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[2] z[9])/(8+n)^8-(4 (2+n) (33684094+14087315 n+1524157 n^2+27845 n^3) z[10])/(7 (8+n)^7)+(3 (2+n) (104732782974+44013854519 n+4970481193 n^2+121823838 n^3) z[11])/(40 (8+n)^8))+ord e^8;


ValueE[beta]=1/2-(3 e)/(2 (8+n))+(e^2 (2+n) (1+2 n))/(2 (8+n)^3)+e^3 (((2+n) (848+488 n+128 n^2+3 n^3))/(8 (8+n)^5)-(3 (2+n) (22+5 n) z[3])/(8+n)^4)+e^4 (((2+n) (42016+31552 n+14842 n^2+3419 n^3+131 n^4+2 n^5))/(16 (8+n)^7)-((2+n) (15264+10096 n+772 n^2-134 n^3+3 n^4) z[3])/(8 (8+n)^6)-(9 (2+n) (22+5 n) z[4])/(4 (8+n)^4)+(10 (2+n) (186+55 n+2 n^2) z[5])/(8+n)^5)+e^5 (((2+n) (4156928+3737344 n+2734944 n^2+1292160 n^3+267336 n^4+15246 n^5+391 n^6+2 n^7))/(64 (8+n)^9)+((2+n) (-579232-440176 n-102840 n^2+2598 n^3+2098 n^4-6 n^5+n^6) z[3])/(4 (8+n)^8)+(2 (2+n) (11688+6994 n+981 n^2+18 n^3+2 n^4) z[3]^2)/(8+n)^7-(3 (2+n) (15264+10096 n+772 n^2-134 n^3+3 n^4) z[4])/(32 (8+n)^6)-((2+n) (-100848-68378 n-3851 n^2+2356 n^3+135 n^4) z[5])/(2 (8+n)^7)+(25 (2+n) (186+55 n+2 n^2) z[6])/(2 (8+n)^5)-(441 (2+n) (526+189 n+14 n^2) z[7])/(4 (8+n)^6))+e^6 (((2+n) (398774272+474193920 n+510998016 n^2+370768896 n^3+140763632 n^4+25108952 n^5+1703930 n^6+54955 n^7+595 n^8))/(256 (8+n)^11)+(27 (2+n) (50512+21282 n+2279 n^2+42 n^3) mz[5,3])/(5 (8+n)^7)-((2+n) (-26439936-19568096 n-4781344 n^2-337422 n^3+9455 n^4+514 n^5+78 n^6) z[3]^2)/(4 (8+n)^9)+(64 (2+n) (1502+619 n+65 n^2+n^3) z[3]^3)/(8+n)^7+(3 (2+n) (-579232-440176 n-102840 n^2+2598 n^3+2098 n^4-6 n^5+n^6) z[4])/(16 (8+n)^8)-((2+n) (-88049152-64016064 n-8971808 n^2+4640000 n^3+1240200 n^4+32456 n^5-1738 n^6+9 n^7) z[5])/(32 (8+n)^9)+z[3] (((2+n) (-218406912-216585728 n-79345120 n^2-7997616 n^3+2112596 n^4+383488 n^5-1905 n^6+42 n^7+3 n^8))/(32 (8+n)^10)+(3 (2+n) (11688+6994 n+981 n^2+18 n^3+2 n^4) z[4])/(8+n)^7+(6 (2+n) (395184+177328 n+28766 n^2+2321 n^3+13 n^4) z[5])/(8+n)^8)-(5 (2+n) (-235488-157108 n-12166 n^2+4286 n^3+255 n^4) z[6])/(16 (8+n)^7)+((2+n) (-27356880-16954320 n-67562 n^2+1034327 n^3+100316 n^4+568 n^5) z[7])/(16 (8+n)^8)-(9 (2+n) (13076112+5963882 n+780579 n^2+28882 n^3) z[8])/(80 (8+n)^7)+(8 (2+n) (2150774+901051 n+97823 n^2+1819 n^3) z[9])/(9 (8+n)^7))+e^7 (-(1/(1024 (8+n)^13))(2+n) (-53107032064-90901479424 n-113185480704 n^2-97715654656 n^3-51160202496 n^4-15288640000 n^5-2411609056 n^6-175555800 n^7-6462076 n^8-97218 n^9-59 n^10+8 n^11)-(2 (2+n) (4462+1891 n+205 n^2+3 n^3) P711)/(8+n)^8-(27 (2+n) (9750144+6685776 n+2335616 n^2+466474 n^3+38341 n^4+596 n^5) mz[5,3])/(20 (8+n)^9)-(282 (2+n) (1502+619 n+65 n^2+n^3) mz[7,3])/(7 (8+n)^7)+(9 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) mz[5,3,3])/(10 (8+n)^8)-((2+n) (-104450048-73049984 n-17267928 n^2-1298792 n^3+70346 n^4+12570 n^5+205 n^6) z[3]^3)/(8+n)^10+(18 (2+n) (22+5 n)^2 z[4]^2)/(8+n)^7-((2+n) (-856137664-548931688 n-120115378 n^2-10288797 n^3-277638 n^4+4773 n^5) z[5]^2)/(7 (8+n)^9)+z[3]^2 (-(((2+n) (-9941303296-9101901824 n-1304550912 n^2+959443904 n^3+365950752 n^4+40123984 n^5+1089080 n^6+25844 n^7-1438 n^8+3 n^9))/(64 (8+n)^11))+(144 (2+n) (1502+619 n+65 n^2+n^3) z[4])/(8+n)^7-(45 (2+n) (1517288+672548 n+84138 n^2+2693 n^3) z[5])/(4 (8+n)^8))-(5 (2+n) (-47932160-36057952 n-5835920 n^2+2151408 n^3+617884 n^4+17162 n^5-838 n^6+3 n^7) z[6])/(64 (8+n)^9)+z[5] (((2+n) (9839755264+9377183744 n+2900894336 n^2-150774736 n^3-278115912 n^4-42456096 n^5+579786 n^6+159481 n^7-260 n^8+12 n^9))/(64 (8+n)^11)-(9 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[6])/(4 (8+n)^8))-((2+n) (-1909986304-2690548352 n-2105605256 n^2-898488884 n^3-158655550 n^4-5644393 n^5+435303 n^6+6996 n^7) z[7])/(64 (8+n)^10)+z[4] ((3 (2+n) (-218406912-216585728 n-79345120 n^2-7997616 n^3+2112596 n^4+383488 n^5-1905 n^6+42 n^7+3 n^8))/(128 (8+n)^10)-(9 (2+n) (2846496+1632256 n+298094 n^2+18893 n^3+352 n^4) z[5])/(4 (8+n)^8)+(27 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[7])/(10 (8+n)^8))+((2+n) (-41257344-726593456 n+1193787584 n^2+671004986 n^3+95237669 n^4+3896824 n^5+13720 n^6) z[8])/(320 (8+n)^9)+z[3] (1/(64 (8+n)^12) (2+n) (-28653211648-35682473984 n-18663996416 n^2-4733784064 n^3-328278336 n^4+93245440 n^5+13681388 n^6-177444 n^7-6173 n^8+144 n^9+2 n^10)-(2268 (2+n) (4+n) (26+n) (214+29 n) mz[5,3])/(5 (8+n)^8)-(3 (2+n) (-26439936-19568096 n-4781344 n^2-337422 n^3+9455 n^4+514 n^5+78 n^6) z[4])/(8 (8+n)^9)+((2+n) (-1476565760-1172727104 n-361712780 n^2-52602912 n^3-3672799 n^4-137473 n^5+389 n^6+36 n^7) z[5])/(2 (8+n)^10)+(15 (2+n) (395184+177328 n+28766 n^2+2321 n^3+13 n^4) z[6])/(2 (8+n)^8)+(7 (2+n) (-4911200+1538356 n+716298 n^2-1924 n^3+587 n^4+678 n^5) z[7])/(4 (8+n)^9)+(5481 (2+n) (4+n) (26+n) (214+29 n) z[8])/(5 (8+n)^8))-((2+n) (-4262779520-2103100048 n+1019357768 n^2+568542150 n^3+68732861 n^4+1827704 n^5) z[9])/(144 (8+n)^9)+(81 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[2] z[9])/(2 (8+n)^8)+((2+n) (33684094+14087315 n+1524157 n^2+27845 n^3) z[10])/(7 (8+n)^7)-(3 (2+n) (104732782974+44013854519 n+4970481193 n^2+121823838 n^3) z[11])/(160 (8+n)^8))+ord e^8;


ValueE[gamma]=1+(e (2+n))/(2 (8+n))+(e^2 (2+n) (52+22 n+n^2))/(4 (8+n)^3)+e^3 (((2+n) (3104+2496 n+664 n^2+44 n^3+n^4))/(8 (8+n)^5)-(6 (2+n) (22+5 n) z[3])/(8+n)^4)+e^4 (((2+n) (125760+175712 n+95988 n^2+21968 n^3+1759 n^4+66 n^5+n^6))/(16 (8+n)^7)-((2+n) (23712+15184 n+1756 n^2-74 n^3+3 n^4) z[3])/(4 (8+n)^6)-(9 (2+n) (22+5 n) z[4])/(2 (8+n)^4)+(20 (2+n) (186+55 n+2 n^2) z[5])/(8+n)^5)+e^5 (((2+n) (2258432+8543232 n+9157472 n^2+4142960 n^3+855968 n^4+75738 n^5+3533 n^6+88 n^7+n^8))/(32 (8+n)^9)-((2+n) (316496+294488 n+85660 n^2+4015 n^3-821 n^4+2 n^5) z[3])/(8+n)^8+(4 (2+n) (11688+6994 n+981 n^2+18 n^3+2 n^4) z[3]^2)/(8+n)^7-(3 (2+n) (23712+15184 n+1756 n^2-74 n^3+3 n^4) z[4])/(16 (8+n)^6)-((2+n) (-160368-108298 n-12951 n^2+1566 n^3+115 n^4) z[5])/(8+n)^7+(25 (2+n) (186+55 n+2 n^2) z[6])/(8+n)^5-(441 (2+n) (526+189 n+14 n^2) z[7])/(2 (8+n)^6))+e^6 (((2+n) (-934207488+759918592 n+2804356096 n^2+2225041408 n^3+817520992 n^4+152227872 n^5+14098212 n^6+742776 n^7+23393 n^8+440 n^9+4 n^10))/(256 (8+n)^11)+(54 (2+n) (50512+21282 n+2279 n^2+42 n^3) mz[5,3])/(5 (8+n)^7)-((2+n) (-26972928-20456992 n-5175328 n^2-406078 n^3+4591 n^4+346 n^5+70 n^6) z[3]^2)/(2 (8+n)^9)+(128 (2+n) (1502+619 n+65 n^2+n^3) z[3]^3)/(8+n)^7-(3 (2+n) (316496+294488 n+85660 n^2+4015 n^3-821 n^4+2 n^5) z[4])/(4 (8+n)^8)-((2+n) (-99223040-96360640 n-24503776 n^2+2373616 n^3+1254568 n^4+54244 n^5-818 n^6+9 n^7) z[5])/(16 (8+n)^9)+z[3] (((2+n) (-213000192-278048256 n-134537440 n^2-24344752 n^3+348908 n^4+368272 n^5+2569 n^6-62 n^7+3 n^8))/(16 (8+n)^10)+(6 (2+n) (11688+6994 n+981 n^2+18 n^3+2 n^4) z[4])/(8+n)^7+(12 (2+n) (395184+177328 n+28766 n^2+2321 n^3+13 n^4) z[5])/(8+n)^8)-(5 (2+n) (-354528-236948 n-30366 n^2+2706 n^3+215 n^4) z[6])/(8 (8+n)^7)+((2+n) (-42202704-27855840 n-2927006 n^2+719453 n^3+87968 n^4+568 n^5) z[7])/(8 (8+n)^8)-(9 (2+n) (13076112+5963882 n+780579 n^2+28882 n^3) z[8])/(40 (8+n)^7)+(16 (2+n) (2150774+901051 n+97823 n^2+1819 n^3) z[9])/(9 (8+n)^7))+e^7 (1/(128 (8+n)^13) (2+n) (-30817763328-8962277376 n+51876849664 n^2+64876684288 n^3+35636942912 n^4+10717952032 n^5+1817006504 n^6+171545570 n^7+9804565 n^8+357437 n^9+8603 n^10+132 n^11+n^12)-(4 (2+n) (4462+1891 n+205 n^2+3 n^3) P711)/(8+n)^8-(27 (2+n) (6517376+4111440 n+1577968 n^2+366526 n^3+32775 n^4+512 n^5) mz[5,3])/(10 (8+n)^9)-(564 (2+n) (1502+619 n+65 n^2+n^3) mz[7,3])/(7 (8+n)^7)+(9 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) mz[5,3,3])/(5 (8+n)^8)-(2 (2+n) (-116754432-84273024 n-21297112 n^2-2017448 n^3+4842 n^4+9850 n^5+173 n^6) z[3]^3)/(8+n)^10+(36 (2+n) (22+5 n)^2 z[4]^2)/(8+n)^7-(2 (2+n) (-856137664-548931688 n-120115378 n^2-10288797 n^3-277638 n^4+4773 n^5) z[5]^2)/(7 (8+n)^9)+z[3]^2 (-(((2+n) (-13546962944-14504083456 n-4261084672 n^2+211991488 n^3+278035552 n^4+36342624 n^5+1128088 n^6+33720 n^7-878 n^8+3 n^9))/(32 (8+n)^11))+(288 (2+n) (1502+619 n+65 n^2+n^3) z[4])/(8+n)^7-(45 (2+n) (1517288+672548 n+84138 n^2+2693 n^3) z[5])/(2 (8+n)^8))-(5 (2+n) (-55681792-54343776 n-14443632 n^2+843112 n^3+604956 n^4+26844 n^5-408 n^6+3 n^7) z[6])/(32 (8+n)^9)+z[5] (((2+n) (9310224384+12017940480 n+5410594432 n^2+522681520 n^3-260107336 n^4-58882160 n^5-1467574 n^6+102517 n^7+304 n^8))/(32 (8+n)^11)-(9 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[6])/(2 (8+n)^8))-((2+n) (-1116697600-707833472 n-1172594056 n^2-780272628 n^3-169821890 n^4-8961551 n^5+246631 n^6+5860 n^7) z[7])/(32 (8+n)^10)+z[4] ((3 (2+n) (-213000192-278048256 n-134537440 n^2-24344752 n^3+348908 n^4+368272 n^5+2569 n^6-62 n^7+3 n^8))/(64 (8+n)^10)-(9 (2+n) (2846496+1632256 n+298094 n^2+18893 n^3+352 n^4) z[5])/(2 (8+n)^8)+(27 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[7])/(5 (8+n)^8))+((2+n) (-7573097856-6986229680 n-779394448 n^2+378414014 n^3+74948735 n^4+3376948 n^5+13720 n^6) z[8])/(160 (8+n)^9)+z[3] (1/(32 (8+n)^12) (2+n) (-25564499968-40903612416 n-27210939392 n^2-8888621056 n^3-1192519552 n^4+30196464 n^5+16051888 n^6+188440 n^7-6592 n^8+163 n^9+6 n^10)-(4536 (2+n) (4+n) (26+n) (214+29 n) mz[5,3])/(5 (8+n)^8)-(3 (2+n) (-26972928-20456992 n-5175328 n^2-406078 n^3+4591 n^4+346 n^5+70 n^6) z[4])/(4 (8+n)^9)+((2+n) (-1373051648-1091988032 n-336729548 n^2-48577092 n^3-3311017 n^4-122287 n^5+467 n^6+36 n^7) z[5])/(8+n)^10+(15 (2+n) (395184+177328 n+28766 n^2+2321 n^3+13 n^4) z[6])/(8+n)^8+(7 (2+n) (-4911200+1538356 n+716298 n^2-1924 n^3+587 n^4+678 n^5) z[7])/(2 (8+n)^9)+(10962 (2+n) (4+n) (26+n) (214+29 n) z[8])/(5 (8+n)^8))-((2+n) (-8667564672-5600246928 n-10640440 n^2+432021510 n^3+61075197 n^4+1711288 n^5) z[9])/(72 (8+n)^9)+(81 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[2] z[9])/(8+n)^8+(2 (2+n) (33684094+14087315 n+1524157 n^2+27845 n^3) z[10])/(7 (8+n)^7)-(3 (2+n) (104732782974+44013854519 n+4970481193 n^2+121823838 n^3) z[11])/(80 (8+n)^8))+ord e^8;


ValueE[delta]=3+e+(e^2 (60+14 n+n^2))/(2 (8+n)^2)+(e^3 (3168+1376 n+276 n^2+30 n^3+n^4))/(4 (8+n)^4)+e^4 ((131520+73568 n+25140 n^2+6380 n^3+889 n^4+48 n^5+n^6)/(8 (8+n)^6)+(24 (2+n) (22+5 n) z[3])/(8+n)^5)+e^5 ((2662912+539136 n+605280 n^2+586000 n^3+200584 n^4+30188 n^5+1984 n^6+68 n^7+n^8)/(16 (8+n)^8)-((2+n) (-272640-117056 n-8480 n^2+860 n^3+10 n^4+n^5) z[3])/(4 (8+n)^7)+(18 (2+n) (22+5 n) z[4])/(8+n)^5-(80 (2+n) (186+55 n+2 n^2) z[5])/(8+n)^6)+e^6 ((-887922688-1636175872 n-664766464 n^2+52654080 n^3+108988000 n^4+33476688 n^5+4773412 n^6+342872 n^7+14647 n^8+360 n^9+4 n^10)/(128 (8+n)^10)-((2+n) (-46247936-28431616 n-4343424 n^2+336056 n^3+96288 n^4+2118 n^5+126 n^6+n^7) z[3])/(8 (8+n)^9)-(4 (2+n) (76848+41944 n+5742 n^2+117 n^3+8 n^4) z[3]^2)/(8+n)^8-(3 (2+n) (-272640-117056 n-8480 n^2+860 n^3+10 n^4+n^5) z[4])/(16 (8+n)^7)+((2+n) (-3764224-1796944 n-158208 n^2+19498 n^3+1285 n^4) z[5])/(2 (8+n)^8)-(100 (2+n) (186+55 n+2 n^2) z[6])/(8+n)^6+(882 (2+n) (526+189 n+14 n^2) z[7])/(8+n)^7)+e^7 (1/(256 (8+n)^12) (-147433259008-241183031296 n-129661845504 n^2-17561034752 n^3+11524897024 n^4+6601674240 n^5+1595394944 n^6+211163776 n^7+15951276 n^8+771420 n^9+24119 n^10+456 n^11+4 n^12)-(216 (2+n) (50512+21282 n+2279 n^2+42 n^3) mz[5,3])/(5 (8+n)^8)+((2+n) (-380293120-269155328 n-60477440 n^2-3528048 n^3+190112 n^4+10022 n^5+931 n^6) z[3]^2)/(4 (8+n)^10)-(512 (2+n) (1502+619 n+65 n^2+n^3) z[3]^3)/(8+n)^8-(3 (2+n) (-46247936-28431616 n-4343424 n^2+336056 n^3+96288 n^4+2118 n^5+126 n^6+n^7) z[4])/(32 (8+n)^9)-((2+n) (2253881344+1409828864 n+176263808 n^2-45602784 n^3-10566208 n^4-291368 n^5+11564 n^6+86 n^7+3 n^8) z[5])/(16 (8+n)^10)+z[3] (-(((2+n) (-6083887104-4767318016 n-1066695168 n^2+69436608 n^3+56824864 n^4+6256696 n^5+132756 n^6+7086 n^7+101 n^8))/(16 (8+n)^11))-(6 (2+n) (76848+41944 n+5742 n^2+117 n^3+8 n^4) z[4])/(8+n)^8+(12 (2+n) (-1004928-401312 n-63534 n^2-6453 n^3+2 n^4) z[5])/(8+n)^9)+(35 (2+n) (-557056-268336 n-25152 n^2+2542 n^3+175 n^4) z[6])/(8 (8+n)^8)-((2+n) (-240518400-124110528 n-12537024 n^2+1797166 n^3+229129 n^4+1360 n^5) z[7])/(4 (8+n)^9)+(9 (2+n) (13076112+5963882 n+780579 n^2+28882 n^3) z[8])/(10 (8+n)^8)-(64 (2+n) (2150774+901051 n+97823 n^2+1819 n^3) z[9])/(9 (8+n)^8))+e^8 (1/(2048 (8+n)^14) (-55819087642624-96881574805504 n-62191452045312 n^2-14330076446720 n^3+4306639602688 n^4+4333263345152 n^5+1549009450560 n^6+318387580800 n^7+40087075680 n^8+3144556384 n^9+165600040 n^10+5994876 n^11+147173 n^12+2240 n^13+16 n^14)+(16 (2+n) (4462+1891 n+205 n^2+3 n^3) P711)/(8+n)^9+(27 (2+n) (-14347264-4879744 n+1654656 n^2+804976 n^3+81466 n^4+1287 n^5) mz[5,3])/(5 (8+n)^10)+(2256 (2+n) (1502+619 n+65 n^2+n^3) mz[7,3])/(7 (8+n)^8)-(36 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) mz[5,3,3])/(5 (8+n)^9)+(2 (2+n) (-684746240-466468480 n-111065120 n^2-9641504 n^3+126994 n^4+55055 n^5+982 n^6) z[3]^3)/(8+n)^11-(504 (2+n) (22+5 n)^2 z[4]^2)/(8+n)^8+(12 (2+n) (-663659456-422598832 n-92027412 n^2-7906328 n^3-223347 n^4+2867 n^5) z[5]^2)/(7 (8+n)^10)+z[3]^2 (-(1/(32 (8+n)^12))(2+n) (273846853632+227029929984 n+54540122112 n^2-1905688576 n^3-2429396800 n^4-285581888 n^5-8951376 n^6-249456 n^7+9116 n^8-26 n^9+n^10)-(1152 (2+n) (1502+619 n+65 n^2+n^3) z[4])/(8+n)^8+(90 (2+n) (1517288+672548 n+84138 n^2+2693 n^3) z[5])/(8+n)^9)-(5 (2+n) (1196736512+761054208 n+104811840 n^2-20666480 n^3-5207936 n^4-152980 n^5+5136 n^6+26 n^7+n^8) z[6])/(32 (8+n)^10)+z[5] (-(1/(32 (8+n)^12))(2+n) (272125247488+206480962560 n+32338671104 n^2-13169716416 n^3-5211486208 n^4-514175072 n^5+6933104 n^6+1678900 n^7+15744 n^8+462 n^9+3 n^10)+(18 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[6])/(8+n)^9)+((2+n) (103658094080+57607899392 n-1731713376 n^2-6500372752 n^3-1274131888 n^4-54156948 n^5+2147564 n^6+38993 n^7) z[7])/(32 (8+n)^11)+z[4] (-((3 (2+n) (-6083887104-4767318016 n-1066695168 n^2+69436608 n^3+56824864 n^4+6256696 n^5+132756 n^6+7086 n^7+101 n^8))/(64 (8+n)^11))+(9 (2+n) (6268800+3572512 n+647718 n^2+40617 n^3+758 n^4) z[5])/(8+n)^9-(108 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[7])/(5 (8+n)^9))-((2+n) (-88080961536-52711664896 n-7501936096 n^2+687138624 n^3+193639894 n^4+8962393 n^5+35280 n^6) z[8])/(80 (8+n)^10)+z[3] (1/(64 (8+n)^13) (2+n) (1463605968896+1408253886464 n+435928602624 n^2-3740648192 n^3-32433837312 n^4-7263999152 n^5-549881624 n^6-6252216 n^7-364682 n^8-5191 n^9+202 n^10+4 n^11)+(18144 (2+n) (4+n) (26+n) (214+29 n) mz[5,3])/(5 (8+n)^9)+(3 (2+n) (-380293120-269155328 n-60477440 n^2-3528048 n^3+190112 n^4+10022 n^5+931 n^6) z[4])/(8 (8+n)^10)-((2+n) (-6022123008-4990264640 n-1530095168 n^2-208068016 n^3-12661256 n^4-414766 n^5+8125 n^6+232 n^7) z[5])/(8+n)^11+(15 (2+n) (-1004928-401312 n-63534 n^2-6453 n^3+2 n^4) z[6])/(8+n)^9-(7 (2+n) (14410208+17464104 n+4242698 n^2+191989 n^3+4752 n^4+1384 n^5) z[7])/(8+n)^10-(43848 (2+n) (4+n) (26+n) (214+29 n) z[8])/(5 (8+n)^9))+((2+n) (-63978633472-34387024032 n-3095702320 n^2+901291318 n^3+146340369 n^4+4033234 n^5) z[9])/(36 (8+n)^10)-(324 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[2] z[9])/(8+n)^9-(8 (2+n) (33684094+14087315 n+1524157 n^2+27845 n^3) z[10])/(7 (8+n)^8)+(3 (2+n) (104732782974+44013854519 n+4970481193 n^2+121823838 n^3) z[11])/(20 (8+n)^9))+ord e^9;


ValueE[eta]=(e^2 (2+n))/(2 (8+n)^2)-(e^3 (2+n) (-272-56 n+n^2))/(8 (8+n)^4)+e^4 (-(((2+n) (-46144-17920 n-1124 n^2+230 n^3+5 n^4))/(32 (8+n)^6))-(12 (2+n) (22+5 n) z[3])/(8+n)^5)+e^5 (-(((2+n) (-5655552-2912768 n-262528 n^2+121472 n^3+27620 n^4+946 n^5+13 n^6))/(128 (8+n)^8))+((2+n) (-171264-68672 n-1136 n^2+1220 n^3+10 n^4+n^5) z[3])/(8 (8+n)^7)-(9 (2+n) (22+5 n) z[4])/(8+n)^5+(40 (2+n) (186+55 n+2 n^2) z[5])/(8+n)^6)+e^6 (-(((2+n) (-565354496-323108864 n-8413184 n^2+45721600 n^3+17128928 n^4+2460768 n^5+110512 n^6+2748 n^7+29 n^8))/(512 (8+n)^10))-((2+n) (42852352+23403008 n+1238784 n^2-1180720 n^3-169488 n^4-864 n^5-174 n^6+n^7) z[3])/(32 (8+n)^9)+(2 (2+n) (76848+41944 n+5742 n^2+117 n^3+8 n^4) z[3]^2)/(8+n)^8+(3 (2+n) (-171264-68672 n-1136 n^2+1220 n^3+10 n^4+n^5) z[4])/(32 (8+n)^7)-((2+n) (-2335744-1017424 n-14928 n^2+29938 n^3+1525 n^4) z[5])/(4 (8+n)^8)+(50 (2+n) (186+55 n+2 n^2) z[6])/(8+n)^6-(441 (2+n) (526+189 n+14 n^2) z[7])/(8+n)^7)+e^7 (-(1/(2048 (8+n)^12))(2+n) (-43129110528-20855062528 n+8795840512 n^2+13066108928 n^3+6406795776 n^4+1645271296 n^5+213960992 n^6+11842656 n^7+393136 n^8+7124 n^9+61 n^10)+(108 (2+n) (50512+21282 n+2279 n^2+42 n^3) mz[5,3])/(5 (8+n)^8)-((2+n) (-321273856-222187520 n-47092160 n^2-1832400 n^3+287624 n^4+12962 n^5+1027 n^6) z[3]^2)/(8 (8+n)^10)+(256 (2+n) (1502+619 n+65 n^2+n^3) z[3]^3)/(8+n)^8-(3 (2+n) (42852352+23403008 n+1238784 n^2-1180720 n^3-169488 n^4-864 n^5-174 n^6+n^7) z[4])/(128 (8+n)^9)+((2+n) (884604928+422866944 n-58513792 n^2-60716224 n^3-8874848 n^4-40220 n^5+19434 n^6+86 n^7+3 n^8) z[5])/(32 (8+n)^10)+z[3] (-(((2+n) (8223129600+5345607680 n+220055552 n^2-621148416 n^3-174705536 n^4-12848656 n^5+268768 n^6-4824 n^7+398 n^8+5 n^9))/(128 (8+n)^11))+(3 (2+n) (76848+41944 n+5742 n^2+117 n^3+8 n^4) z[4])/(8+n)^8-(6 (2+n) (-1004928-401312 n-63534 n^2-6453 n^3+2 n^4) z[5])/(8+n)^9)-(5 (2+n) (-2470912-1098832 n-32784 n^2+28234 n^3+1465 n^4) z[6])/(16 (8+n)^8)+((2+n) (-151443456-69835776 n-772908 n^2+2889964 n^3+266173 n^4+1360 n^5) z[7])/(8 (8+n)^9)-(9 (2+n) (13076112+5963882 n+780579 n^2+28882 n^3) z[8])/(20 (8+n)^8)+(32 (2+n) (2150774+901051 n+97823 n^2+1819 n^3) z[9])/(9 (8+n)^8))+e^8 (-(1/(8192 (8+n)^14))(2+n) (-2992954933248-1300360069120 n+1486640857088 n^2+2422852886528 n^3+1691837985792 n^4+674966180864 n^5+156340203712 n^6+19876433952 n^7+1270323824 n^8+49954168 n^9+1189852 n^10+17370 n^11+125 n^12)-(8 (2+n) (4462+1891 n+205 n^2+3 n^3) P711)/(8+n)^9-(27 (2+n) (5049344+8141696 n+4875936 n^2+1167580 n^3+99172 n^4+1539 n^5) mz[5,3])/(10 (8+n)^10)-(1128 (2+n) (1502+619 n+65 n^2+n^3) mz[7,3])/(7 (8+n)^8)+(18 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) mz[5,3,3])/(5 (8+n)^9)-((2+n) (-537093632-350248576 n-74935328 n^2-4006304 n^3+582226 n^4+72143 n^5+1174 n^6) z[3]^3)/(8+n)^11+(252 (2+n) (22+5 n)^2 z[4]^2)/(8+n)^8-(6 (2+n) (-663659456-422598832 n-92027412 n^2-7906328 n^3-223347 n^4+2867 n^5) z[5]^2)/(7 (8+n)^10)+z[3]^2 (1/(64 (8+n)^12) (2+n) (131247464448+90959269888 n+4853039104 n^2-10313777152 n^3-3013609152 n^4-281688352 n^5-6373920 n^6-96452 n^7+14766 n^8-26 n^9+n^10)+(576 (2+n) (1502+619 n+65 n^2+n^3) z[4])/(8+n)^8-(45 (2+n) (1517288+672548 n+84138 n^2+2693 n^3) z[5])/(8+n)^9)+(5 (2+n) (486146048+245454848 n-20318400 n^2-29651680 n^3-4509136 n^4-35398 n^5+8891 n^6+26 n^7+n^8) z[6])/(64 (8+n)^10)+z[5] (-(1/(128 (8+n)^12))(2+n) (-157120954368-81691895808 n+24272532480 n^2+26551932800 n^3+6433803392 n^4+332576192 n^5-55044224 n^6-3528044 n^7+10318 n^8-522 n^9+3 n^10)-(9 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[6])/(8+n)^9)-((2+n) (16049692160-8820457216 n-18348452832 n^2-7475786896 n^3-1061537368 n^4-19534092 n^5+3677594 n^6+47153 n^7) z[7])/(64 (8+n)^11)+z[4] (-((3 (2+n) (8223129600+5345607680 n+220055552 n^2-621148416 n^3-174705536 n^4-12848656 n^5+268768 n^6-4824 n^7+398 n^8+5 n^9))/(512 (8+n)^11))-(9 (2+n) (6268800+3572512 n+647718 n^2+40617 n^3+758 n^4) z[5])/(2 (8+n)^9)+(54 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[7])/(5 (8+n)^9))+((2+n) (-42889918464-20802727936 n+1054649024 n^2+1783424700 n^3+260745208 n^4+10522021 n^5+35280 n^6) z[8])/(160 (8+n)^10)+z[3] (-(1/(512 (8+n)^13))(2+n) (1807437463552+1547578638336 n+287066791936 n^2-144075451392 n^3-78303413248 n^4-12870659776 n^5-353740128 n^6+68778320 n^7+1030040 n^8+66236 n^9+1646 n^10+13 n^11)-(9072 (2+n) (4+n) (26+n) (214+29 n) mz[5,3])/(5 (8+n)^9)-(3 (2+n) (-321273856-222187520 n-47092160 n^2-1832400 n^3+287624 n^4+12962 n^5+1027 n^6) z[4])/(16 (8+n)^10)+((2+n) (-6600961536-5366129984 n-1633524032 n^2-224545648 n^3-14161142 n^4-472555 n^5+8143 n^6+232 n^7) z[5])/(2 (8+n)^11)-(15 (2+n) (-1004928-401312 n-63534 n^2-6453 n^3+2 n^4) z[6])/(2 (8+n)^9)+(7 (2+n) (14410208+17464104 n+4242698 n^2+191989 n^3+4752 n^4+1384 n^5) z[7])/(2 (8+n)^10)+(21924 (2+n) (4+n) (26+n) (214+29 n) z[8])/(5 (8+n)^9))-((2+n) (-37549922560-16707731616 n+1287323984 n^2+1397157238 n^3+170710353 n^4+4382482 n^5) z[9])/(72 (8+n)^10)+(162 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[2] z[9])/(8+n)^9+(4 (2+n) (33684094+14087315 n+1524157 n^2+27845 n^3) z[10])/(7 (8+n)^8)-(3 (2+n) (104732782974+44013854519 n+4970481193 n^2+121823838 n^3) z[11])/(40 (8+n)^9))+ord e^9;


ValueE[nu]=1/2+(e (2+n))/(4 (8+n))+(e^2 (2+n) (3+n) (20+n))/(8 (8+n)^3)+e^3 (((2+n) (8640+5904 n+1412 n^2+89 n^3+2 n^4))/(32 (8+n)^5)-(3 (2+n) (22+5 n) z[3])/(8+n)^4)+e^4 (((2+n) (972544+993728 n+444816 n^2+91804 n^3+7006 n^4+261 n^5+4 n^6))/(128 (8+n)^7)-((2+n) (27936+16672 n+1876 n^2-74 n^3+3 n^4) z[3])/(8 (8+n)^6)-(9 (2+n) (22+5 n) z[4])/(4 (8+n)^4)+(10 (2+n) (186+55 n+2 n^2) z[5])/(8+n)^5)+e^5 (((2+n) (87904256+128281600 n+92910080 n^2+35726720 n^3+6855280 n^4+584540 n^5+27134 n^6+685 n^7+8 n^8))/(512 (8+n)^9)+((2+n) (-6636800-5630592 n-1511392 n^2-63680 n^3+14076 n^4-14 n^5+n^6) z[3])/(32 (8+n)^8)+(2 (2+n) (11688+6994 n+981 n^2+18 n^3+2 n^4) z[3]^2)/(8+n)^7-(3 (2+n) (27936+16672 n+1876 n^2-74 n^3+3 n^4) z[4])/(32 (8+n)^6)-((2+n) (-190128-120818 n-14371 n^2+1526 n^3+115 n^4) z[5])/(2 (8+n)^7)+(25 (2+n) (186+55 n+2 n^2) z[6])/(2 (8+n)^5)-(441 (2+n) (526+189 n+14 n^2) z[7])/(4 (8+n)^6))+e^6 (1/(2048 (8+n)^11) (2+n) (5352554496+13033103360 n+15739359232 n^2+9834511360 n^3+3301372032 n^4+587713312 n^5+52956640 n^6+2767896 n^7+87772 n^8+1693 n^9+16 n^10)+(27 (2+n) (50512+21282 n+2279 n^2+42 n^3) mz[5,3])/(5 (8+n)^7)-((2+n) (-28202496-21281792 n-5351088 n^2-419434 n^3+4229 n^4+330 n^5+70 n^6) z[3]^2)/(4 (8+n)^9)+(64 (2+n) (1502+619 n+65 n^2+n^3) z[3]^3)/(8+n)^7+(3 (2+n) (-6636800-5630592 n-1511392 n^2-63680 n^3+14076 n^4-14 n^5+n^6) z[4])/(128 (8+n)^8)-((2+n) (-142308864-123285952 n-28909632 n^2+2494448 n^3+1317004 n^4+56814 n^5-818 n^6+9 n^7) z[5])/(32 (8+n)^9)+z[3] (((2+n) (-1287569408-1455814656 n-621220480 n^2-98573120 n^3+3293600 n^4+1664160 n^5+15244 n^6-38 n^7+13 n^8))/(128 (8+n)^10)+(3 (2+n) (11688+6994 n+981 n^2+18 n^3+2 n^4) z[4])/(8+n)^7+(6 (2+n) (395184+177328 n+28766 n^2+2321 n^3+13 n^4) z[5])/(8+n)^8)-(5 (2+n) (-414048-261988 n-33206 n^2+2626 n^3+215 n^4) z[6])/(16 (8+n)^7)+((2+n) (-49625616-31450872 n-3457970 n^2+694757 n^3+87968 n^4+568 n^5) z[7])/(16 (8+n)^8)-(9 (2+n) (13076112+5963882 n+780579 n^2+28882 n^3) z[8])/(80 (8+n)^7)+(8 (2+n) (2150774+901051 n+97823 n^2+1819 n^3) z[9])/(9 (8+n)^7))+e^7 (1/(8192 (8+n)^13) (2+n) (61907402752+1139968966656 n+2503972716544 n^2+2323161145344 n^3+1159211247616 n^4+332911908352 n^5+54812550272 n^6+5059117216 n^7+285581728 n^8+10388464 n^9+253768 n^10+4029 n^11+32 n^12)-(2 (2+n) (4462+1891 n+205 n^2+3 n^3) P711)/(8+n)^8-(27 (2+n) (4900992+3228368 n+1419912 n^2+356066 n^3+32607 n^4+512 n^5) mz[5,3])/(20 (8+n)^9)-(282 (2+n) (1502+619 n+65 n^2+n^3) mz[7,3])/(7 (8+n)^7)+(9 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) mz[5,3,3])/(10 (8+n)^8)-((2+n) (-122906624-88346496 n-22293336 n^2-2127720 n^3-342 n^4+9786 n^5+173 n^6) z[3]^3)/(8+n)^10+(18 (2+n) (22+5 n)^2 z[4]^2)/(8+n)^7-((2+n) (-856137664-548931688 n-120115378 n^2-10288797 n^3-277638 n^4+4773 n^5) z[5]^2)/(7 (8+n)^9)+z[3]^2 (-(((2+n) (-18963972096-19056091136 n-5627540992 n^2+50745792 n^3+274827648 n^4+36910704 n^5+1164540 n^6+35582 n^7-878 n^8+3 n^9))/(64 (8+n)^11))+(144 (2+n) (1502+619 n+65 n^2+n^3) z[4])/(8+n)^7-(45 (2+n) (1517288+672548 n+84138 n^2+2693 n^3) z[5])/(4 (8+n)^8))-(5 (2+n) (-78306048-68592864 n-16870816 n^2+872040 n^3+633990 n^4+28069 n^5-408 n^6+3 n^7) z[6])/(64 (8+n)^9)+z[5] (((2+n) (28257746944+31562366976 n+12276589312 n^2+798102176 n^3-633513040 n^4-128540864 n^5-3061464 n^6+217696 n^7+718 n^8+3 n^9))/(128 (8+n)^11)-(9 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[6])/(4 (8+n)^8))-((2+n) (1662697472+1107674752 n-864950008 n^2-797066812 n^3-177526814 n^4-9441569 n^5+243911 n^6+5860 n^7) z[7])/(64 (8+n)^10)+z[4] ((3 (2+n) (-1287569408-1455814656 n-621220480 n^2-98573120 n^3+3293600 n^4+1664160 n^5+15244 n^6-38 n^7+13 n^8))/(512 (8+n)^10)-(9 (2+n) (2846496+1632256 n+298094 n^2+18893 n^3+352 n^4) z[5])/(4 (8+n)^8)+(27 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[7])/(10 (8+n)^8))+((2+n) (-11339018112-9174567728 n-1218900952 n^2+341995154 n^3+73908983 n^4+3376948 n^5+13720 n^6) z[8])/(320 (8+n)^9)+z[3] (1/(512 (8+n)^12) (2+n) (-299275288576-420117594112 n-247838457856 n^2-72193642496 n^3-8070791552 n^4+554398336 n^5+149828880 n^6+1949616 n^7-35592 n^8+1398 n^9+45 n^10)-(2268 (2+n) (4+n) (26+n) (214+29 n) mz[5,3])/(5 (8+n)^8)-(3 (2+n) (-28202496-21281792 n-5351088 n^2-419434 n^3+4229 n^4+330 n^5+70 n^6) z[4])/(8 (8+n)^9)+((2+n) (-1348933376-1079341760 n-334000796 n^2-48231618 n^3-3291706 n^4-122293 n^5+467 n^6+36 n^7) z[5])/(2 (8+n)^10)+(15 (2+n) (395184+177328 n+28766 n^2+2321 n^3+13 n^4) z[6])/(2 (8+n)^8)+(7 (2+n) (-4911200+1538356 n+716298 n^2-1924 n^3+587 n^4+678 n^5) z[7])/(4 (8+n)^9)+(5481 (2+n) (4+n) (26+n) (214+29 n) z[8])/(5 (8+n)^8))-((2+n) (-10869957248-6798222224 n-226145720 n^2+417637510 n^3+60842365 n^4+1711288 n^5) z[9])/(144 (8+n)^9)+(81 (2+n) (27869192+11653252 n+1302034 n^2+30869 n^3) z[2] z[9])/(2 (8+n)^8)+((2+n) (33684094+14087315 n+1524157 n^2+27845 n^3) z[10])/(7 (8+n)^7)-(3 (2+n) (104732782974+44013854519 n+4970481193 n^2+121823838 n^3) z[11])/(160 (8+n)^8))+ord e^8;


ValueE[phic]=1+(e n)/(2 (8+n))+(e^2 n (68+24 n+n^2))/(4 (8+n)^3)+e^3 ((n (5024+3472 n+788 n^2+48 n^3+n^4))/(8 (8+n)^5)-(6 n (22+5 n) z[3])/(8+n)^4)+e^4 ((n (306240+337152 n+147108 n^2+28412 n^3+2085 n^4+72 n^5+n^6))/(16 (8+n)^7)-(n (8360+4716 n+544 n^2-13 n^3+n^4) z[3])/(8+n)^6-(9 n (22+5 n) z[4])/(2 (8+n)^4)+(20 n (186+55 n+2 n^2) z[5])/(8+n)^5)+e^5 ((n (17677824+28388096 n+19390624 n^2+6723904 n^3+1177480 n^4+95668 n^5+4154 n^6+96 n^7+n^8))/(32 (8+n)^9)-(n (554064+465592 n+125232 n^2+7584 n^3-661 n^4+9 n^5) z[3])/(8+n)^8+(2 n (24528+14468 n+2028 n^2+39 n^3+4 n^4) z[3]^2)/(8+n)^7-(3 n (8360+4716 n+544 n^2-13 n^3+n^4) z[4])/(4 (8+n)^6)-(n (-466016-280596 n-33832 n^2+2857 n^3+230 n^4) z[5])/(2 (8+n)^7)+(25 n (186+55 n+2 n^2) z[6])/(8+n)^5-(441 n (526+189 n+14 n^2) z[7])/(2 (8+n)^6))+e^6 ((n (4150108160+9208365056 n+8857566208 n^2+4570604800 n^3+1332297632 n^4+215607792 n^5+18509364 n^6+921208 n^7+27419 n^8+480 n^9+4 n^10))/(256 (8+n)^11)+(54 n (50512+21282 n+2279 n^2+42 n^3) mz[5,3])/(5 (8+n)^7)-(n (-61839872-46428608 n-11661984 n^2-947100 n^3+2192 n^4+471 n^5+140 n^6) z[3]^2)/(4 (8+n)^9)+(128 n (1502+619 n+65 n^2+n^3) z[3]^3)/(8+n)^7-(3 n (554064+465592 n+125232 n^2+7584 n^3-661 n^4+9 n^5) z[4])/(4 (8+n)^8)-(n (-100818688-87069536 n-21367744 n^2+615916 n^3+656384 n^4+30199 n^5-348 n^6+6 n^7) z[5])/(8 (8+n)^9)+z[3] ((n (-249483264-283766528 n-121746544 n^2-21086984 n^3-416016 n^4+168914 n^5+689 n^6-19 n^7+2 n^8))/(8 (8+n)^10)+(3 n (24528+14468 n+2028 n^2+39 n^3+4 n^4) z[4])/(8+n)^7+(12 n (385584+172816 n+28088 n^2+2288 n^3+13 n^4) z[5])/(8+n)^8)-(5 n (-499808-300948 n-38296 n^2+2431 n^3+215 n^4) z[6])/(8 (8+n)^7)+(n (-120419232-73803936 n-8699596 n^2+1284304 n^3+174529 n^4+1136 n^5) z[7])/(16 (8+n)^8)-(9 n (13076112+5963882 n+780579 n^2+28882 n^3) z[8])/(40 (8+n)^7)+(16 n (2150774+901051 n+97823 n^2+1819 n^3) z[9])/(9 (8+n)^7))+ord e^7;


ValueE[omega]=e-(3 e^2 (14+3 n))/(8+n)^2+e^3 ((9568+4288 n+538 n^2+33 n^3)/(4 (8+n)^4)+(24 (22+5 n) z[3])/(8+n)^3)+e^4 ((-2599552-1750080 n-419528 n^2-46616 n^3-1488 n^4+5 n^5)/(16 (8+n)^6)-(6 (3872+1916 n+548 n^2+63 n^3) z[3])/(8+n)^5+(18 (22+5 n) z[4])/(8+n)^3-(120 (186+55 n+2 n^2) z[5])/(8+n)^4)+e^5 ((752420864+660389888 n+223778048 n^2+38877056 n^3+3760776 n^4+240328 n^5+7196 n^6+13 n^7)/(64 (8+n)^8)-((-14734080-9603328 n-2413248 n^2-243864 n^3-11648 n^4-1104 n^5+9 n^6) z[3])/(4 (8+n)^7)-(12 (8736+9008 n+1826 n^2+107 n^3+6 n^4) z[3]^2)/(8+n)^6-(9 (3872+1916 n+548 n^2+63 n^3) z[4])/(2 (8+n)^5)+(4 (226992+143212 n+45654 n^2+7386 n^3+305 n^4) z[5])/(8+n)^6-(150 (186+55 n+2 n^2) z[6])/(8+n)^4+(1764 (526+189 n+14 n^2) z[7])/(8+n)^5)+e^6 ((-230772326400-251031658496 n-110682353664 n^2-26094897152 n^3-3507629376 n^4-242085088 n^5-1322688 n^6+673928 n^7+24166 n^8+29 n^9)/(256 (8+n)^10)-(432 (59984+25074 n+2623 n^2+42 n^3) mz[5,3])/(5 (8+n)^6)+(4 (-44075808-30497152 n-7768048 n^2-814486 n^3-25637 n^4+679 n^5+94 n^6) z[3]^2)/(8+n)^8-(1280 (1502+619 n+65 n^2+n^3) z[3]^3)/(8+n)^6-(3 (-14734080-9603328 n-2413248 n^2-243864 n^3-11648 n^4-1104 n^5+9 n^6) z[4])/(16 (8+n)^7)-((118678784+74374496 n+15256616 n^2+788908 n^3+146494 n^4+74335 n^5+4698 n^6) z[5])/(2 (8+n)^8)+z[3] ((-6266052608-5828761600 n-2357807744 n^2-532774016 n^3-71228672 n^4-4716712 n^5-41960 n^6+1980 n^7+33 n^8)/(16 (8+n)^9)-(18 (8736+9008 n+1826 n^2+107 n^3+6 n^4) z[4])/(8+n)^6+(480 (-133896-60624 n-8488 n^2-391 n^3+8 n^4) z[5])/(8+n)^7)+(5 (420192+266072 n+86844 n^2+14346 n^3+595 n^4) z[6])/(2 (8+n)^6)-((23760504+21323608 n+9558554 n^2+1972768 n^3+130215 n^4+440 n^5) z[7])/(8+n)^7+(9 (14174864+6403754 n+820483 n^2+28882 n^3) z[8])/(5 (8+n)^6)-(160 (2150774+901051 n+97823 n^2+1819 n^3) z[9])/(9 (8+n)^6))+e^7 (1/(1024 (8+n)^12) (68451746709504+87162153861120 n+45887706677248 n^2+13087043084288 n^3+2164511982592 n^4+196841950208 n^5+6781258304 n^6-299870624 n^7-51256768 n^8-3048520 n^9-71618 n^10+61 n^11)+(48 (4462+1891 n+205 n^2+3 n^3) P711)/(8+n)^7+(108 (47990336+33917064 n+9380520 n^2+1262422 n^3+73392 n^4+819 n^5) mz[5,3])/(5 (8+n)^8)+(5640 (1502+619 n+65 n^2+n^3) mz[7,3])/(7 (8+n)^6)-(108 (27869192+11653252 n+1302034 n^2+30869 n^3) mz[5,3,3])/(5 (8+n)^7)+(8 (-264751872-173486304 n-35602232 n^2-1273504 n^3+380064 n^4+38285 n^5+652 n^6) z[3]^3)/(8+n)^9+(20 (-1106477824-720740304 n-165547114 n^2-15748811 n^3-514014 n^4+3940 n^5) z[5]^2)/(7 (8+n)^8)+z[3]^2 (-((-120293220352-120352919552 n-52408182144 n^2-12767680480 n^3-1835622488 n^4-146427588 n^5-5298130 n^6-39401 n^7+2964 n^8)/(4 (8+n)^10))-(2880 (1502+619 n+65 n^2+n^3) z[4])/(8+n)^6+(270 (1517288+672548 n+84138 n^2+2693 n^3) z[5])/(8+n)^7)-(5 (112731392+69201248 n+13032488 n^2+226924 n^3+65002 n^4+68155 n^5+4509 n^6) z[6])/(8 (8+n)^8)+z[5] (-((-22767239168-11567224832 n-832432896 n^2+106839648 n^3-64484304 n^4+5047304 n^5+5002316 n^6-85192 n^7-32684 n^8+27 n^9)/(16 (8+n)^10))+(54 (27869192+11653252 n+1302034 n^2+30869 n^3) z[6])/(8+n)^7)+((-38617291264-34996460928 n-13026225224 n^2-2465905780 n^3-185371786 n^4+11477261 n^5+1806107 n^6+17044 n^7) z[7])/(8 (8+n)^9)+z[4] ((3 (-6266052608-5828761600 n-2357807744 n^2-532774016 n^3-71228672 n^4-4716712 n^5-41960 n^6+1980 n^7+33 n^8))/(64 (8+n)^9)+(36 (2979888+1738944 n+329642 n^2+22721 n^3+458 n^4) z[5])/(8+n)^7-(324 (27869192+11653252 n+1302034 n^2+30869 n^3) z[7])/(5 (8+n)^7))-((109686077568+81466324112 n+25507588880 n^2+4260351676 n^3+351243586 n^4+10510717 n^5+22190 n^6) z[8])/(40 (8+n)^8)+z[3] (1/(64 (8+n)^11) (3203619913728+3723164663808 n+1886713610240 n^2+540806666240 n^3+95125627264 n^4+10525112032 n^5+761141776 n^6+35527920 n^7+335892 n^8-19464 n^9+5 n^10)+(54432 (4+n) (26+n) (214+29 n) mz[5,3])/(5 (8+n)^7)+(6 (-44075808-30497152 n-7768048 n^2-814486 n^3-25637 n^4+679 n^5+94 n^6) z[4])/(8+n)^8-(2 (-16463460096-12961462816 n-4019309928 n^2-613126792 n^3-46099854 n^4-1417650 n^5+5125 n^6+130 n^7) z[5])/(8+n)^9+(600 (-133896-60624 n-8488 n^2-391 n^3+8 n^4) z[6])/(8+n)^7-(21 (-70489696-32189784 n-4899234 n^2-311909 n^3+6588 n^4+1512 n^5) z[7])/(8+n)^8-(131544 (4+n) (26+n) (214+29 n) z[8])/(5 (8+n)^7))+(2 (5650630560+5650697748 n+2668504252 n^2+603028455 n^3+55013253 n^4+1331774 n^5) z[9])/(9 (8+n)^8)-(972 (27869192+11653252 n+1302034 n^2+30869 n^3) z[2] z[9])/(8+n)^7-(20 (33684094+14087315 n+1524157 n^2+27845 n^3) z[10])/(7 (8+n)^6)+(9 (104732782974+44013854519 n+4970481193 n^2+121823838 n^3) z[11])/(20 (8+n)^7))+ord e^8;


(* ::Subsubsection::Closed:: *)
(*RG functions*)


ValueE[RGbeta[g_]]=-e g+1/3 (8+n) g^2+(-(14/3)-n) g^3+1/216 (2960+33 n^2+2112 z[3]+n (922+480 z[3])) g^4+1/3888 (5 n^3-16 n^2 (395+378 z[3]-90 z[4]+240 z[5])-8 n (10057+9168 z[3]-2232 z[4]+13200 z[5])-8 (24581+27984 z[3]-6336 z[4]+44640 z[5])) g^5+1/62208 (n^4 (13-144 z[3])-2 n^3 (-6289-9984 z[3]+2304 z[3]^2+9072 z[4]-39040 z[5]+9600 z[6])-16 n^2 (-50531-67640 z[3]+2832 z[3]^2+24984 z[4]-119456 z[5]+42600 z[6]-98784 z[7])+1536 (8579+13691 z[3]+1632 z[3]^2-3960 z[4]+27514 z[5]-9300 z[6]+38661 z[7])+64 n (103849+138070 z[3]+5352 z[3]^2-42894 z[4]+267944 z[5]-93900 z[6]+333396 z[7])) g^6+1/41990400 (45 n^5 (29+528 z[3]-432 z[4])+180 n^4 (5661+24064 z[3]^2+14112 z[4]-216 z[3] (-55+32 z[4])-150336 z[5]+95200 z[6]-28160 z[7])-4 n^3 (36291285+10450944 mz[5,3]-760320 z[3]^2+3686400 z[3]^3-48040560 z[4]+720 z[3] (119435+7704 z[4]-15360 z[5])+189830880 z[5]-146059200 z[6]+364881600 z[7]-149724288 z[8]+93132800 z[9])-16 n (1509807825+1559803392 mz[5,3]+1242149760 z[3]^2+570470400 z[3]^3-917202960 z[4]-720 z[3] (-3813575+122976 z[4]-4392000 z[5])+5276720160 z[5]-2845425600 z[6]+10305469440 z[7]-8299265184 z[8]+11533452800 z[9])-32 (1262408895+1865742336 mz[5,3]+1589388480 z[3]^2+692121600 z[3]^3-841965840 z[4]-720 z[3] (-3683357+235008 z[4]-6226560 z[5])+5293634400 z[5]-2698336800 z[6]+10714368960 z[7]-9185311872 z[8]+13764953600 z[9])-128 n^2 (20396448 mz[5,3]+16805340 z[3]^2+7488000 z[3]^3+45 z[3] (1260521+936 z[4]+609600 z[5])+2 (15542370-10832400 z[4]+50645385 z[5]-31265325 z[6]+98174700 z[7]-66459123 z[8]+78258400 z[9]))) g^7+1/21163161600 (1575 n^6 (61+80 z[3]+1584 z[4]-1728 z[5])-105 n^5 (1125439+11381760 z[3]^2-2538432 z[4]-48 z[3] (-155441+180480 z[4]-83200 z[5])-31998720 z[5]+43286400 z[6]-32724480 z[7]+8520960 z[8])+20 n^4 (-129688881+1426553856 mz[5,3]+64972800 mz[7,3]+1293072480 z[3]+255519936 z[3]^2+420618240 z[3]^3-1911653352 z[4]+466324992 z[3] z[4]-232243200 z[3]^2 z[4]+9956149056 z[5]-491097600 z[3] z[5]+1329592320 z[4] z[5]+907776000 z[5]^2-9174866400 z[6]+387072000 z[3] z[6]+17500442400 z[7]-2560481280 z[3] z[7]-20831725152 z[8]+23865390080 z[9]-6415488000 z[10])+4 n^3 (204982447215+58060800 P711+23715072000 mz[7,3]-268841825280 mz[5,3,3]+642327688800 z[3]+507391254720 z[3]^2+108247910400 z[3]^3+41803776 mz[5,3] (15941+3045 z[3])-312496183440 z[4]-105397044480 z[3] z[4]-84768768000 z[3]^2 z[4]+1029459856320 z[5]+1389393331200 z[3] z[5]+293170752000 z[3]^2 z[5]+306575539200 z[4] z[5]-597489408000 z[5]^2-959025664800 z[6]-141765120000 z[3] z[6]+672104563200 z[5] z[6]+2462267052000 z[7]+46637337600 z[3] z[7]-806525475840 z[4] z[7]-3909562679232 z[8]-307623536640 z[3] z[8]+4725594764800 z[9]-12097882137600 z[2] z[9]-2012448384000 z[10]+22103717166720 z[11])+1344 n (50100796075+108921600 P711+6240096000 mz[7,3]-302052291840 mz[5,3,3]+120497162100 z[3]+132913756560 z[3]^2+21606105600 z[3]^3+41472 mz[5,3] (4737211+2972340 z[3])-41430225060 z[4]-33417702720 z[3] z[4]-22305024000 z[3]^2 z[4]+206335288560 z[5]+581640000000 z[3] z[5]+217905552000 z[3]^2 z[5]+60330700800 z[4] z[5]-203142864000 z[5]^2-134207532600 z[6]-73694880000 z[3] z[6]+755130729600 z[5] z[6]+411374532840 z[7]+183884652000 z[3] z[7]-906156875520 z[4] z[7]-809338164384 z[8]-297899804160 z[3] z[8]+948335190400 z[9]-13592353132800 z[2] z[9]-501883248000 z[10]+23767481440260 z[11])+1536 (63552317185+224884800 P711+10165536000 mz[7,3]-632073274560 mz[5,3,3]+170752177470 z[3]+217260251040 z[3]^2+34655947200 z[3]^3+36288 mz[5,3] (8787901+7010640 z[3])-56526418620 z[4]-57475640880 z[3] z[4]-36336384000 z[3]^2 z[4]+308168725200 z[5]+1021034397600 z[3] z[5]+430151148000 z[3]^2 z[5]+87891350400 z[4] z[5]-327747264000 z[5]^2-189109838400 z[6]-134624700000 z[3] z[6]+1580183186400 z[5] z[6]+619227474180 z[7]+403265394000 z[3] z[7]-1896219823680 z[4] z[7]-1258018943076 z[8]-614805085440 z[3] z[8]+1513775510800 z[9]-28443297355200 z[2] z[9]-808418256000 z[10]+49486239955215 z[11])+64 n^2 (217925393595+247968000 P711+23126256000 mz[7,3]-708723146880 mz[5,3,3]+530564146560 z[3]+510014247120 z[3]^2+88528406400 z[3]^3+1524096 mz[5,3] (464209+195120 z[3])-202334053950 z[4]-121125140640 z[3] z[4]-82664064000 z[3]^2 z[4]+828304439760 z[5]+1874033985600 z[3] z[5]+572474952000 z[3]^2 z[5]+252747734400 z[4] z[5]-728724888000 z[5]^2-617438392200 z[6]-222392520000 z[3] z[6]+1771807867200 z[5] z[6]+1738915416000 z[7]+384455862000 z[3] z[7]-2126169440640 z[4] z[7]-3217222717128 z[8]-718672227840 z[3] z[8]+3757513261600 z[9]-31892541609600 z[2] z[9]-1892201112000 z[10]+56365256728620 z[11])) g^8+ord g^9;


ValueE[RGgamma[g_]]=1/36 (2+n) g^2- (2+n) (8+n) g^3/432-(5 (2+n) (-100-18 n+n^2) g^4)/5184+1/186624 (2+n) (-8 n^2 (37+36 z[3])+n^3 (-39+48 z[3])+128 (-602+69 z[3]-198 z[4])+96 n (-237+32 z[3]-60 z[4])) g^5-1/746496 ((2+n) (n^3 (794-96 z[4])+n^4 (29+16 z[3]-48 z[4])+16 (-88159-18592 z[3]+5952 z[3]^2-38736 z[4]+52096 z[5]-74400 z[6])+16 n (-34319-4368 z[3]+1760 z[3]^2-13488 z[4]+18352 z[5]-22000 z[6])+8 n^2 (-3773-1872 z[3]+128 z[3]^2-1968 z[4]+2960 z[5]-1600 z[6]))) g^6-1/671846400 ((2+n) (75 n^5 (61+80 z[3]+48 z[4]-192 z[5])-5 n^4 (-42539+93072 z[3]-29088 z[4]+13440 z[5])+30 n^3 (-99183+45696 z[3]^2-60816 z[4]-96 z[3] (-2541+128 z[4])-228544 z[5]+676800 z[6]-419840 z[7])-256 (-23978155+4090176 mz[5,3]-8033520 z[3]^2-9785340 z[4]-480 z[3] (34492+6462 z[4]-35505 z[5])+13684500 z[5]-36814800 z[6]+54595710 z[7]-58597452 z[8])-96 n (-30815065+3919104 mz[5,3]-8152880 z[3]^2-11516100 z[4]-20 z[3] (873349+107232 z[4]-816480 z[5])+18998480 z[5]-41502200 z[6]+56895400 z[7]-56146608 z[8])-16 n^2 (-18072835+1741824 mz[5,3]-5468880 z[3]^2-6647400 z[4]-120 z[3] (128233+4272 z[4]-60480 z[5])+17549520 z[5]-30232200 z[6]+34573200 z[7]-24954048 z[8]))) g^7+1/507915878400 (2+n) (-1890 n^5 (20409+4848 z[3]+18560 z[3]^2-52272 z[4]+27840 z[5]-16000 z[6])+4725 n^6 (-125-208 z[3]+128 z[3]^2-240 z[4]-192 z[5]+640 z[6])+420 n^4 (-3194183+2144448 z[3]^2-1450656 z[4]-48 z[3] (160465+72888 z[4]-43520 z[5])+13054368 z[5]+13154400 z[6]-32134560 z[7]+11800320 z[8])-16 n^2 (-116090939265+6354173952 mz[5,3]+4223232000 mz[7,3]-163141085520 z[3]-170855879040 z[3]^2+28237708800 z[3]^3-22639856400 z[4]+10703508480 z[3] z[4]-15095808000 z[3]^2 z[4]+113033249280 z[5]-109315180800 z[3] z[5]+55996012800 z[4] z[5]+145220889600 z[5]^2-237429057600 z[6]-79875936000 z[3] z[6]+565268961600 z[7]-1795046400 z[3] z[7]-574445983104 z[8]+560679649600 z[9]-351165772800 z[10])-8 n^3 (-1910342385+4522646016 mz[5,3]+129945600 mz[7,3]-17942828400 z[3]-16221199680 z[3]^2+1009612800 z[3]^3+2387568960 z[4]+4731592320 z[3] z[4]-464486400 z[3]^2 z[4]+12311097120 z[5]+1663603200 z[3] z[5]+3207859200 z[4] z[5]+2812262400 z[5]^2-28517176800 z[6]-3798144000 z[3] z[6]+63389944800 z[7]+2167603200 z[3] z[7]-77512331232 z[8]+44114156800 z[9]-12830976000 z[10])+96 n (138650358525+15862500864 mz[5,3]-6703027200 mz[7,3]+155797328400 z[3]+181649704320 z[3]^2-42827097600 z[3]^3+35332426080 z[4]+4663330560 z[3] z[4]+23959756800 z[3]^2 z[4]-77240244480 z[5]+198833913600 z[3] z[5]-71570822400 z[4] z[5]-243906316800 z[5]^2+235812124800 z[6]+129251808000 z[3] z[6]-583669033920 z[7]+20854713600 z[3] z[7]+552311928672 z[8]-729487169600 z[9]+540952896000 z[10])+192 (121070342015+26303864832 mz[5,3]-8132428800 mz[7,3]+153926641680 z[3]+189529253760 z[3]^2-50703206400 z[3]^3+33169086720 z[4]+15638676480 z[3] z[4]+29069107200 z[3]^2 z[4]-49060603200 z[5]+247343846400 z[3] z[5]-74709734400 z[4] z[5]-303745804800 z[5]^2+223335638400 z[6]+161868672000 z[3] z[6]-579699079680 z[7]+35807788800 z[3] z[7]+537390999936 z[8]-829477600000 z[9]+646734604800 z[10])) g^8+ord g^9;


ValueE[RGm2[g_]]=1/3 (2+n) g-5/18 (2+n) g^2+1/36 (74+47 n+5 n^2) g^3-1/7776 ((2+n) (n^2 (-1+144 z[3])+6 n (1263+80 z[3]+240 z[4])+4 (7765+816 z[3]+1584 z[4]))) g^4+1/186624 (2+n) (3 n^3 (7+272 z[3]-288 z[4])-64 (-49477-23886 z[3]+6984 z[3]^2-12006 z[4]-864 z[5]-27900 z[6])-384 n (-2805-1026 z[3]+290 z[3]^2-612 z[4]-28 z[5]-1375 z[6])+n^2 (45254+45120 z[3]-1536 z[3]^2+8352 z[4]-3840 z[5]+19200 z[6])) g^5+1/9331200 (2+n) (5 n^4 (43+816 z[3]+2256 z[4]-2880 z[5])-10 n^3 (-24117+13824 z[3]^2-62544 z[4]-64 z[3] (-1151+48 z[4])+115904 z[5]+91200 z[6]-69120 z[7])+16 (-45463415+5453568 mz[5,3]-12802560 z[3]^2-7339920 z[4]-80 z[3] (562321+99216 z[4]-516960 z[5])-15060800 z[5]-39206400 z[6]+32562480 z[7]-78129936 z[8])+16 n (-19731495+1959552 mz[5,3]-4183040 z[3]^2-2914800 z[4]-160 z[3] (104459+15072 z[4]-86040 z[5])-4154160 z[5]-14753600 z[6]+11381000 z[7]-28073304 z[8])+8 n^2 (-3221385+290304 mz[5,3]-692480 z[3]^2-164400 z[4]-120 z[3] (34923+2512 z[4]-14400 z[5])-488080 z[5]-2871200 z[6]+2014400 z[7]-4159008 z[8])) g^6-1/2116316160 ((2+n) (630 n^5 (-13+16 z[3]+288 z[3]^2-288 z[4]-1440 z[5]+1440 z[6])-105 n^4 (-120763+104832 z[3]^2-535680 z[4]-48 z[3] (6565+6720 z[4]-5504 z[5])+2259264 z[5]-308160 z[6]-1411584 z[7]+728448 z[8])+n^3 (-253771245+700213248 mz[5,3]+25989120 mz[7,3]-4312128240 z[3]-3209633280 z[3]^2+76124160 z[3]^3+1756097280 z[4]+744629760 z[3] z[4]-92897280 z[3]^2 z[4]-1843430400 z[5]+1252500480 z[3] z[5]+406425600 z[4] z[5]+823726080 z[5]^2-1488009600 z[6]-1151539200 z[3] z[6]+3372082560 z[7]+528353280 z[3] z[7]-9821399616 z[8]+4527165440 z[9]-2566195200 z[10])-96 n (4365394845+2487578688 mz[5,3]-167575680 mz[7,3]+6218353680 z[3]+6302769480 z[3]^2-861477120 z[3]^3-63280980 z[4]+195037920 z[3] z[4]+598993920 z[3]^2 z[4]+2007153120 z[5]+9003624000 z[3] z[5]-1189702080 z[4] z[5]-9121053120 z[5]^2+3509043300 z[6]+4230576000 z[3] z[6]-8739761940 z[7]-823682160 z[3] z[7]+5046394164 z[8]-10259720240 z[9]+13523822400 z[10])-96 (8301530195+6374059776 mz[5,3]-406621440 mz[7,3]+13167587580 z[3]+14249896080 z[3]^2-2163087360 z[3]^3-55781460 z[4]+829664640 z[3] z[4]+1453455360 z[3]^2 z[4]+5623690800 z[5]+23517325440 z[3] z[5]-2326786560 z[4] z[5]-23369831040 z[5]^2+7416868200 z[6]+10441267200 z[3] z[6]-18580009560 z[7]-1922689440 z[3] z[7]+8990554608 z[8]-25472068160 z[9]+32336730240 z[10])-2 n^2 (25619411265+8624641536 mz[5,3]-844646400 mz[7,3]+46902693600 z[3]+41750916480 z[3]^2-4335851520 z[3]^3-4258109520 z[4]-826640640 z[3] z[4]+3019161600 z[3]^2 z[4]+7604694720 z[5]+33545594880 z[3] z[5]-7717731840 z[4] z[5]-41270814720 z[5]^2+23013547200 z[6]+21777638400 z[3] z[6]-57352498560 z[7]-4941457920 z[3] z[7]+53196641568 z[8]-54702032000 z[9]+70233154560 z[10]))) g^7+ord g^8;


ValueE[criticalCoupling]=(3 e)/(8+n)+(9 e^2 (14+3 n))/(8+n)^3+e^3 (-((3 (-4544-1760 n-110 n^2+33 n^3))/(8 (8+n)^5))-(36 (22+5 n) z[3])/(8+n)^4)+e^4 (-((-529792-309312 n-52784 n^2+5584 n^3+2670 n^4+5 n^5)/(16 (8+n)^7))+(6 (-9064-3796 n-82 n^2+63 n^3) z[3])/(8+n)^6-(18 (22+5 n) z[4])/(8+n)^4+(120 (186+55 n+2 n^2) z[5])/(8+n)^5)+e^5 (-((3 (21159936+8425472 n-3595520 n^2-758144 n^3+625104 n^4+179408 n^5+1262 n^6+13 n^7))/(256 (8+n)^9))+(3 (-15131136-8873728 n-890208 n^2+310248 n^3+45592 n^4-1104 n^5+9 n^6) z[3])/(16 (8+n)^8)+(9 (43584+24848 n+3626 n^2+107 n^3+6 n^4) z[3]^2)/(8+n)^7+(27 (-8448-3524 n-52 n^2+63 n^3) z[4])/(8 (8+n)^6)-(3 (-554208-255188 n-12246 n^2+5586 n^3+305 n^4) z[5])/(8+n)^7+(225 (186+55 n+2 n^2) z[6])/(2 (8+n)^5)-(1323 (526+189 n+14 n^2) z[7])/(8+n)^6)+e^6 (-((-52063748096-58530848768 n-26003668992 n^2-5039224832 n^3+393094336 n^4+431762208 n^5+78838804 n^6+3208756 n^7+71451 n^8+87 n^9)/(1280 (8+n)^11))+(1296 (59984+25074 n+2623 n^2+42 n^3) mz[5,3])/(25 (8+n)^7)-(3 (-232453632-165942880 n-39814540 n^2-3238528 n^3-21413 n^4+610 n^5+376 n^6) z[3]^2)/(5 (8+n)^9)+(768 (1502+619 n+65 n^2+n^3) z[3]^3)/(8+n)^7+(9 (-14435584-8451376 n-836856 n^2+300868 n^3+43798 n^4-1104 n^5+9 n^6) z[4])/(80 (8+n)^8)+(3 (132602240+48557424 n-24967360 n^2-15228080 n^3-2127720 n^4-8255 n^5+4698 n^6) z[5])/(10 (8+n)^9)+z[3] (-((3 (885379072+194972672 n-463724032 n^2-300126000 n^3-67157192 n^4-4094192 n^5+221966 n^6+927 n^7+33 n^8))/(80 (8+n)^10))+(54 (41648+23968 n+3526 n^2+107 n^3+6 n^4) z[4])/(5 (8+n)^7)-(288 (-64332-24244 n-3065 n^2-221 n^3+8 n^4) z[5])/(8+n)^8)-(3 (-1103148-510808 n-26061 n^2+10836 n^3+595 n^4) z[6])/(2 (8+n)^7)+(3 (-102892932-51324968 n-3564283 n^2+1250410 n^3+130215 n^4+440 n^5) z[7])/(5 (8+n)^8)-(27 (14174864+6403754 n+820483 n^2+28882 n^3) z[8])/(25 (8+n)^7)+(32 (2150774+901051 n+97823 n^2+1819 n^3) z[9])/(3 (8+n)^7))+e^7 (-((-6448664281088-39340950159360 n-48968155971584 n^2-27074882428928 n^3-7866913439744 n^4-1082814172160 n^5-7865493440 n^6+11697936352 n^7+40539004 n^8-29325468 n^9-1096943 n^10+915 n^11)/(30720 (8+n)^13))-(24 (4462+1891 n+205 n^2+3 n^3) P711)/(8+n)^8-(54 (78714688+67635624 n+25409352 n^2+4688366 n^3+342768 n^4+4095 n^5) mz[5,3])/(25 (8+n)^9)-(2820 (1502+619 n+65 n^2+n^3) mz[7,3])/(7 (8+n)^7)+(54 (27869192+11653252 n+1302034 n^2+30869 n^3) mz[5,3,3])/(5 (8+n)^8)-(4 (-469617408-320176704 n-76053332 n^2-6549892 n^3+88209 n^4+36647 n^5+652 n^6) z[3]^3)/(8+n)^10+(432 (22+5 n)^2 z[4]^2)/(8+n)^7-(10 (-1338962944-858231504 n-190874794 n^2-17227211 n^3-540894 n^4+3940 n^5) z[5]^2)/(7 (8+n)^9)+z[3]^2 ((-24078884864-81514651648 n-84301608960 n^2-36952229216 n^3-7622040988 n^4-701920212 n^5-23809673 n^6-461101 n^7+14820 n^8)/(40 (8+n)^11)+(1440 (1502+619 n+65 n^2+n^3) z[4])/(8+n)^7-(135 (1517288+672548 n+84138 n^2+2693 n^3) z[5])/(8+n)^8)+((682672384+264258592 n-116202284 n^2-74593612 n^3-10581361 n^4-56395 n^5+22545 n^6) z[6])/(16 (8+n)^9)+z[5] ((363856609280+268975888384 n+28097676288 n^2-27259173120 n^3-8320577680 n^4-133406480 n^5+157957228 n^6+7184436 n^7-163420 n^8+135 n^9)/(160 (8+n)^11)-(27 (27869192+11653252 n+1302034 n^2+30869 n^3) z[6])/(8+n)^8)-((-113218923008-158204099328 n-98290527856 n^2-30026997044 n^3-4015353920 n^4-117398435 n^5+8523655 n^6+85220 n^7) z[7])/(80 (8+n)^10)+z[4] (-((3 (3697795072+398477312 n-2453379456 n^2-1494946768 n^3-329800952 n^4-20029476 n^5+1079982 n^6+4716 n^7+165 n^8))/(640 (8+n)^10))-(18 (3634608+2081344 n+380682 n^2+24321 n^3+458 n^4) z[5])/(8+n)^8+(162 (27869192+11653252 n+1302034 n^2+30869 n^3) z[7])/(5 (8+n)^8))+((-140528612736-51672462128 n+20880690256 n^2+11335067948 n^3+1454249354 n^4+52553585 n^5+110950 n^6) z[8])/(400 (8+n)^9)+z[3] (-((5165118488576+5724795977728 n+2522223661056 n^2+506013037568 n^3+32011799744 n^4+330353712 n^5+1438654016 n^6+234875432 n^7+848136 n^8-61977 n^9+25 n^10)/(640 (8+n)^12))-(27216 (4+n) (26+n) (214+29 n) mz[5,3])/(5 (8+n)^8)-(3 (-571976256-408619048 n-98418964 n^2-8112898 n^3-65885 n^4+1606 n^5+940 n^6) z[4])/(10 (8+n)^9)+((-13821497856-11200309120 n-3468242184 n^2-504376912 n^3-35101710 n^4-1150686 n^5+5125 n^6+130 n^7) z[5])/(8+n)^10-(150 (-132756-50628 n-6449 n^2-452 n^3+16 n^4) z[6])/(8+n)^8+(21 (-6334528+5442888 n+2047398 n^2+76171 n^3+6588 n^4+1512 n^5) z[7])/(2 (8+n)^9)+(65772 (4+n) (26+n) (214+29 n) z[8])/(5 (8+n)^8))-((-17474491488-8992785900 n-459310148 n^2+358086375 n^3+50822277 n^4+1331774 n^5-975198766464 z[2]-529670439792 n z[2]-96532097976 n^2 z[2]-6775264764 n^3 z[2]-135021006 n^4 z[2]) z[9])/(9 (8+n)^9)+(10 (33684094+14087315 n+1524157 n^2+27845 n^3) z[10])/(7 (8+n)^7)-(9 (104732782974+44013854519 n+4970481193 n^2+121823838 n^3) z[11])/(40 (8+n)^8))+ord e^8;


(* ::Subsubsection::Closed:: *)
(*Intercept*)


ValueE[intercept[E]]=(1/2+Sqrt[2]/3) e-1/162 (21+11 Sqrt[2]) e^2+(e^3 (465+421 Sqrt[2]+54 (4+3 Sqrt[2]) \[Pi]^2-648 Sqrt[2] Zeta[3]))/17496+1/9447840 (-486 \[Pi]^2 (65 (4+3 Sqrt[2])+(28+27 Sqrt[2]) \[Pi]^2)-5 (76227+57760 Sqrt[2]+648 (150+109 Sqrt[2]) Zeta[3]-233280 Sqrt[2] Zeta[5])) e^4+ord e^5;


ValueE[intercept[S]]=e (1/2+(Sqrt[6] Sqrt[2+n])/(8+n))-1/(6 (8+n)^3) e^2 (336+68 Sqrt[6] Sqrt[2+n]+n (210+26 Sqrt[6] Sqrt[2+n]+n (21+5 Sqrt[6] Sqrt[2+n])))+1/(72 (8+n)^5) e^3 (18752 Sqrt[6] Sqrt[2+n]+14080 Sqrt[6] n Sqrt[2+n]+1524 Sqrt[6] n^2 Sqrt[2+n]-254 Sqrt[6] n^3 Sqrt[2+n]-Sqrt[6] n^4 Sqrt[2+n]+9 (2+n) (8+n) (272+n (152+41 n))+8192 Sqrt[6] Sqrt[2+n] \[Pi]^2+4096 Sqrt[6] n Sqrt[2+n] \[Pi]^2+768 Sqrt[6] n^2 Sqrt[2+n] \[Pi]^2+64 Sqrt[6] n^3 Sqrt[2+n] \[Pi]^2+2 Sqrt[6] n^4 Sqrt[2+n] \[Pi]^2+24 (2+n) (8+n)^3 \[Pi]^2+72 Sqrt[6] (-4+n) Sqrt[2+n] (8+n) (22+5 n) Zeta[3])+ord e^4;


ValueE[intercept[T]]=e (1/2+(Sqrt[2] Sqrt[6+n])/(8+n))-1/(2 (6+n) (8+n)^3) e^2 (8 (84+17 Sqrt[2] Sqrt[6+n])+n (340+64 Sqrt[2] Sqrt[6+n]+n (56+12 Sqrt[2] Sqrt[6+n]+n (3+Sqrt[2] Sqrt[6+n]))))+(e^3 (225024 Sqrt[2] Sqrt[6+n]+140544 Sqrt[2] n Sqrt[6+n]+27312 Sqrt[2] n^2 Sqrt[6+n]-1176 Sqrt[2] n^3 Sqrt[6+n]-1128 Sqrt[2] n^4 Sqrt[6+n]-126 Sqrt[2] n^5 Sqrt[6+n]-3 Sqrt[2] n^6 Sqrt[6+n]+3 (6+n)^2 (8+n) (544+n (128+42 n+9 n^2))+98304 Sqrt[2] Sqrt[6+n] \[Pi]^2+77824 Sqrt[2] n Sqrt[6+n] \[Pi]^2+24064 Sqrt[2] n^2 Sqrt[6+n] \[Pi]^2+3648 Sqrt[2] n^3 Sqrt[6+n] \[Pi]^2+272 Sqrt[2] n^4 Sqrt[6+n] \[Pi]^2+8 Sqrt[2] n^5 Sqrt[6+n] \[Pi]^2+32 (4+n) (6+n)^2 (8+n)^2 \[Pi]^2-144 Sqrt[2] (4+n) (6+n)^(3/2) (8+n) (22+5 n) Zeta[3]))/(24 (6+n)^2 (8+n)^5)+ord e^4;


ValueE[intercept[A]]=e (1/2+(Sqrt[2] Sqrt[2+n])/(8+n))-(e^2 (12 (4+Sqrt[2] Sqrt[2+n])+n (30+2 Sqrt[2] Sqrt[2+n]+n (3+Sqrt[2] Sqrt[2+n]))))/(2 (8+n)^3)+1/(24 (8+n)^5) e^3 (960 Sqrt[2] Sqrt[2+n]+1344 Sqrt[2] n Sqrt[2+n]+108 Sqrt[2] n^2 Sqrt[2+n]-114 Sqrt[2] n^3 Sqrt[2+n]-3 Sqrt[2] n^4 Sqrt[2+n]+3 (2+n) (8+n) (-176+n (-40+9 n))+1792 Sqrt[2] Sqrt[2+n] \[Pi]^2+832 Sqrt[2] n Sqrt[2+n] \[Pi]^2+124 Sqrt[2] n^2 Sqrt[2+n] \[Pi]^2+6 Sqrt[2] n^3 Sqrt[2+n] \[Pi]^2+16 (2+n) (8+n)^2 \[Pi]^2-288 Sqrt[2] Sqrt[2+n] (8+n) (22+5 n) Zeta[3])+ord e^4;


ValueN[intercept[S]]=2-mu+Sqrt[(4 (-2+mu) mu Gamma[-1+2 mu] (-1+mu+(Gamma[3-mu] Gamma[-1+2 mu])/Gamma[-1+mu]))/(Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])]1/Sqrt[n]+ord/n;


ValueN[intercept[T]]=2-mu+Sqrt[(4 (-2+mu) (-1+mu) mu Gamma[-1+2 mu])/(Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])]1/Sqrt[n]-((2 (-2+mu) (1-mu+mu^2) Gamma[-1+2 mu] Sin[mu \[Pi]])/(mu \[Pi] Gamma[mu]^2))/n+ord/n^(3/2);


ValueN[intercept[A]]=2-mu+Sqrt[(4 (-2+mu) (-1+mu) mu Gamma[-1+2 mu])/(Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])]1/Sqrt[n]-((2 (-2+mu) (1-mu+mu^2) Gamma[-1+2 mu] Sin[mu \[Pi]])/(mu \[Pi] Gamma[mu]^2))/n+ord/n^(3/2);


(* ::Section::Closed:: *)
(*Large N expansion*)


(* ::Subsection::Closed:: *)
(*O(n) operators*)


(* ::Subsubsection::Closed:: *)
(*S operators*)


(* ::Text:: *)
(*Scalars*)


DeltaN[Op[S,0,0]]=0;


DeltaN[Op[S,0,1]]=2+(4 (-1+mu) (-1+2 mu) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])-1/(n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)4 (-1+mu) Gamma[-1+2 mu]^2 (2 (1-2 mu)^2+mu (34+8/(-2+mu)-3/(-1+mu)^2+4/(-1+mu)+2/((-1+mu) mu^2)-2 mu+4 mu^2-(2 (-2+6 mu+5 mu^2-12 mu^3+4 mu^4) (-1+EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-2+mu]+PolyGamma[0,-2+2 mu]))/((-1+mu) mu)+3 mu (-11+8 mu) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu])+(2 (3-2 mu)^2 mu (-((7 \[Pi]^2)/6)-(EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2+PolyGamma[1,2-mu]+7 PolyGamma[1,-1+mu]-PolyGamma[1,-3+2 mu]))/(2-mu)))+ord/n^3;


DeltaN[Op[S,0,2]]=4-(4 (-2+mu) (-1+2 mu)^2 Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])-1/(n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2) 8 (-2+mu)^2 Gamma[-1+2 mu]^2 ((-864+8208 mu-26280 mu^2-43444 mu^3+460364 mu^4-1320318 mu^5+2194071 mu^6-2447910 mu^7+1936168 mu^8-1105060 mu^9+452961 mu^10-130032 mu^11+24792 mu^12-2816 mu^13+144 mu^14)/(2 (-3+mu)^2 (-2+mu)^5 (-1+mu) mu (-3+2 mu))-(8 mu (-3+2 mu)^2 Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])/((-3+mu)^2 (-2+mu)^4 Gamma[-1+2 mu])-((-144+672 mu+2756 mu^2-14508 mu^3+26111 mu^4-25804 mu^5+15861 mu^6-6316 mu^7+1608 mu^8-240 mu^9+16 mu^10) (EulerGamma+PolyGamma[0,3-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu]))/((-3+mu)^2 (-2+mu)^4)-(3 (-1+mu) mu^2 (-216+566 mu-549 mu^2+241 mu^3-48 mu^4+4 mu^5) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu]))/(2 (-3+mu) (-2+mu)^3)-1/((-3+mu) (-2+mu)^3) 4 (-1+mu) mu^2 (-3+2 mu)^2 (5-5 mu+mu^2) (\[Pi]^2/6+(EulerGamma+PolyGamma[0,3-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2-PolyGamma[1,3-mu]-PolyGamma[1,-1+mu]+PolyGamma[1,-3+2 mu]))+ord/n^3;


DeltaN[Op[S,0,3]]=6+(2 (-2+mu) (-1+2 mu) (-12 (-1+mu)+(-3+2 mu) (2+36 mu+mu^2-3 (4+11 mu))) Gamma[-1+2 mu])/(3 (2-mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


DeltaN[Op[S,0,4]]=6-(6 (-1+2 mu) (2-8 mu+4 mu^2) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+1/n^2 (-((24 (-2+mu)^2 Gamma[-1+2 mu]^2 ((mu (-3+2 mu) (-8+104 mu-383 mu^2+542 mu^3-383 mu^4+104 mu^5))/(12 (-2+mu)^2 (-1+mu))+((-1+mu) mu (-3+2 mu)^2 (12+12 (-3+mu)-5 mu+mu^2) (-1+4 mu^2))/(3 (2-mu) (3-mu) (12-7 mu-mu^2+12 (-3+2 mu)))+1/(2 (-2+mu)^2) (-1+mu) mu^2 (-12+52 mu-51 mu^2+15 mu^3) (\[Pi]^2/6-PolyGamma[1,-1+mu])))/(Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))-(12 (-1+mu) Gamma[-1+2 mu]^2 (2 (1-2 mu)^2+mu (34+8/(-2+mu)-3/(-1+mu)^2+4/(-1+mu)+2/((-1+mu) mu^2)-2 mu+4 mu^2-1/((-1+mu) mu) 2 (-2+6 mu+5 mu^2-12 mu^3+4 mu^4) (-1+EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-2+mu]+PolyGamma[0,-2+2 mu])+3 mu (-11+8 mu) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu])+1/(2-mu) 2 (3-2 mu)^2 mu (-((7 \[Pi]^2)/6)-(EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2+PolyGamma[1,2-mu]+7 PolyGamma[1,-1+mu]-PolyGamma[1,-3+2 mu]))))/(Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+(24 Gamma[-1+2 mu]^2 ((-1+mu) (2 (1-2 mu)^2+mu (34+8/(-2+mu)-3/(-1+mu)^2+4/(-1+mu)+2/((-1+mu) mu^2)-2 mu+4 mu^2-1/((-1+mu) mu) 2 (-2+6 mu+5 mu^2-12 mu^3+4 mu^4) (-1+EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-2+mu]+PolyGamma[0,-2+2 mu])+3 mu (-11+8 mu) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu])+1/(2-mu) 2 (3-2 mu)^2 mu (-((7 \[Pi]^2)/6)-(EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2+PolyGamma[1,2-mu]+7 PolyGamma[1,-1+mu]-PolyGamma[1,-3+2 mu])))+((864-8208 mu+26280 mu^2+43444 mu^3-460364 mu^4+1320318 mu^5-2194071 mu^6+2447910 mu^7-1936168 mu^8+1105060 mu^9-452961 mu^10+130032 mu^11-24792 mu^12+2816 mu^13-144 mu^14)/(3 mu-5 mu^2+2 mu^3)+(16 (3-2 mu)^2 (-2+mu) mu Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])/Gamma[-1+2 mu]+2 (-2+mu) (-144+672 mu+2756 mu^2-14508 mu^3+26111 mu^4-25804 mu^5+15861 mu^6-6316 mu^7+1608 mu^8-240 mu^9+16 mu^10) (EulerGamma+PolyGamma[0,3-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])+3 (-3+mu) (-2+mu)^2 (-1+mu) mu^2 (-216+566 mu-549 mu^2+241 mu^3-48 mu^4+4 mu^5) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu])+8 (3-2 mu)^2 (-3+mu) (-2+mu)^2 (-1+mu) mu^2 (5-5 mu+mu^2) (\[Pi]^2/6+(EulerGamma+PolyGamma[0,3-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2-PolyGamma[1,3-mu]-PolyGamma[1,-1+mu]+PolyGamma[1,-3+2 mu]))/(2 (-3+mu)^2 (-2+mu)^3)))/(Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))+ord/n^3;


DeltaN[Op[S,0,5]]=4+4(mu-1)+ord/n;


DeltaN[Op[S,0,6]]=8+ord/n;


DeltaN[Op[S,0,7]]=8+ord/n;


DeltaN[Op[S,0,8]]=8-(8 (-1+2 mu) (2-11 mu+6 mu^2) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+1/n^2 (-((96 (-2+mu)^2 Gamma[-1+2 mu]^2 ((mu (-3+2 mu) (-8+104 mu-383 mu^2+542 mu^3-383 mu^4+104 mu^5))/(12 (-2+mu)^2 (-1+mu))+((-1+mu) mu (-3+2 mu)^2 (12+16 (-3+mu)-5 mu+mu^2) (-1+4 mu^2))/(3 (2-mu) (3-mu) (12-7 mu-mu^2+16 (-3+2 mu)))+1/(2 (-2+mu)^2) (-1+mu) mu^2 (-12+52 mu-51 mu^2+15 mu^3) (\[Pi]^2/6-PolyGamma[1,-1+mu])))/(Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))-(16 (-1+mu) Gamma[-1+2 mu]^2 (2 (1-2 mu)^2+mu (34+8/(-2+mu)-3/(-1+mu)^2+4/(-1+mu)+2/((-1+mu) mu^2)-2 mu+4 mu^2-1/((-1+mu) mu) 2 (-2+6 mu+5 mu^2-12 mu^3+4 mu^4) (-1+EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-2+mu]+PolyGamma[0,-2+2 mu])+3 mu (-11+8 mu) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu])+1/(2-mu) 2 (3-2 mu)^2 mu (-((7 \[Pi]^2)/6)-(EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2+PolyGamma[1,2-mu]+7 PolyGamma[1,-1+mu]-PolyGamma[1,-3+2 mu]))))/(Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+(48 Gamma[-1+2 mu]^2 ((-1+mu) (2 (1-2 mu)^2+mu (34+8/(-2+mu)-3/(-1+mu)^2+4/(-1+mu)+2/((-1+mu) mu^2)-2 mu+4 mu^2-1/((-1+mu) mu) 2 (-2+6 mu+5 mu^2-12 mu^3+4 mu^4) (-1+EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-2+mu]+PolyGamma[0,-2+2 mu])+3 mu (-11+8 mu) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu])+1/(2-mu) 2 (3-2 mu)^2 mu (-((7 \[Pi]^2)/6)-(EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2+PolyGamma[1,2-mu]+7 PolyGamma[1,-1+mu]-PolyGamma[1,-3+2 mu])))+((864-8208 mu+26280 mu^2+43444 mu^3-460364 mu^4+1320318 mu^5-2194071 mu^6+2447910 mu^7-1936168 mu^8+1105060 mu^9-452961 mu^10+130032 mu^11-24792 mu^12+2816 mu^13-144 mu^14)/(3 mu-5 mu^2+2 mu^3)+(16 (3-2 mu)^2 (-2+mu) mu Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])/Gamma[-1+2 mu]+2 (-2+mu) (-144+672 mu+2756 mu^2-14508 mu^3+26111 mu^4-25804 mu^5+15861 mu^6-6316 mu^7+1608 mu^8-240 mu^9+16 mu^10) (EulerGamma+PolyGamma[0,3-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])+3 (-3+mu) (-2+mu)^2 (-1+mu) mu^2 (-216+566 mu-549 mu^2+241 mu^3-48 mu^4+4 mu^5) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu])+8 (3-2 mu)^2 (-3+mu) (-2+mu)^2 (-1+mu) mu^2 (5-5 mu+mu^2) (\[Pi]^2/6+(EulerGamma+PolyGamma[0,3-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2-PolyGamma[1,3-mu]-PolyGamma[1,-1+mu]+PolyGamma[1,-3+2 mu]))/(2 (-3+mu)^2 (-2+mu)^3)))/(Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))+ord/n^3;


DeltaN[Op[S,0,9]]=6+4(mu-1)+ord/n;


DeltaN[Op[S,0,10]]=6+4(mu-1)+ord/n;


DeltaN[Op[S,0,11]]=8+2(mu-1)+ord/n;


DeltaN[Op[S,0,12]]=10+ord/n;


DeltaN[Op[S,0,13]]=10+ord/n;


DeltaN[Op[S,0,14]]=10+ord/n;


DeltaN[Op[S,0,15]]=10+ord/n;


DeltaN[Op[S,0,16]]=10-(10 ((-1+2 mu) (2-14 mu+8 mu^2) Gamma[-1+2 mu]))/((Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]) n)+1/n^2 (-(1/(Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))240 (-2+mu)^2 Gamma[-1+2 mu]^2 ((mu (-3+2 mu) (-8+104 mu-383 mu^2+542 mu^3-383 mu^4+104 mu^5))/(12 (-2+mu)^2 (-1+mu))+((-1+mu) mu (-3+2 mu)^2 (12+20 (-3+mu)-5 mu+mu^2) (-1+4 mu^2))/(3 (2-mu) (3-mu) (12-7 mu-mu^2+20 (-3+2 mu)))+((-1+mu) mu^2 (-12+52 mu-51 mu^2+15 mu^3) (\[Pi]^2/6-PolyGamma[1,-1+mu]))/(2 (-2+mu)^2))-1/(Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2) 20 (-1+mu) Gamma[-1+2 mu]^2 (2 (1-2 mu)^2+mu (34+8/(-2+mu)-3/(-1+mu)^2+4/(-1+mu)+2/((-1+mu) mu^2)-2 mu+4 mu^2-(2 (-2+6 mu+5 mu^2-12 mu^3+4 mu^4) (-1+EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-2+mu]+PolyGamma[0,-2+2 mu]))/((-1+mu) mu)+3 mu (-11+8 mu) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu])+1/(2-mu) 2 (3-2 mu)^2 mu (-((7 \[Pi]^2)/6)-(EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2+PolyGamma[1,2-mu]+7 PolyGamma[1,-1+mu]-PolyGamma[1,-3+2 mu])))+1/(Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2) 80 Gamma[-1+2 mu]^2 ((-1+mu) (2 (1-2 mu)^2+mu (34+8/(-2+mu)-3/(-1+mu)^2+4/(-1+mu)+2/((-1+mu) mu^2)-2 mu+4 mu^2-(2 (-2+6 mu+5 mu^2-12 mu^3+4 mu^4) (-1+EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-2+mu]+PolyGamma[0,-2+2 mu]))/((-1+mu) mu)+3 mu (-11+8 mu) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu])+1/(2-mu) 2 (3-2 mu)^2 mu (-((7 \[Pi]^2)/6)-(EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2+PolyGamma[1,2-mu]+7 PolyGamma[1,-1+mu]-PolyGamma[1,-3+2 mu])))+1/(2 (-3+mu)^2 (-2+mu)^3) (1/(3 mu-5 mu^2+2 mu^3) (864-8208 mu+26280 mu^2+43444 mu^3-460364 mu^4+1320318 mu^5-2194071 mu^6+2447910 mu^7-1936168 mu^8+1105060 mu^9-452961 mu^10+130032 mu^11-24792 mu^12+2816 mu^13-144 mu^14)+(16 (3-2 mu)^2 (-2+mu) mu Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])/Gamma[-1+2 mu]+2 (-2+mu) (-144+672 mu+2756 mu^2-14508 mu^3+26111 mu^4-25804 mu^5+15861 mu^6-6316 mu^7+1608 mu^8-240 mu^9+16 mu^10) (EulerGamma+PolyGamma[0,3-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])+3 (-3+mu) (-2+mu)^2 (-1+mu) mu^2 (-216+566 mu-549 mu^2+241 mu^3-48 mu^4+4 mu^5) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu])+8 (3-2 mu)^2 (-3+mu) (-2+mu)^2 (-1+mu) mu^2 (5-5 mu+mu^2) (\[Pi]^2/6+(EulerGamma+PolyGamma[0,3-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2-PolyGamma[1,3-mu]-PolyGamma[1,-1+mu]+PolyGamma[1,-3+2 mu]))))+ord/n^3;


(* ::Text:: *)
(*Spin 1*)


DeltaN[Op[S,1,1]]=9+ord/n;


(* ::Text:: *)
(*Spin 2*)


DeltaN[Op[S,2,1]]=2 mu;


DeltaN[Op[S,2,2]]=2+2mu+ord/n;


DeltaN[Op[S,2,3]]=6-(2 (-42+mu (47+mu (7+4 (-7+mu) mu))) Gamma[-1+2 mu])/(3 mu (1+mu) n Gamma[1-mu] Gamma[mu]^3)+ord/n^2;


DeltaN[Op[S,2,4]]=4+4(mu-1)+ord/n;


DeltaN[Op[S,2,5]]=6+2(mu-1)+ord/n;


DeltaN[Op[S,2,6]]=6+2(mu-1)+ord/n;


DeltaN[Op[S,2,7]]=8+ord/n;


DeltaN[Op[S,2,8]]=8+ord/n;


(* ::Text:: *)
(*Spin 3*)


DeltaN[Op[S,3,1]]=7+2 (-1+mu)+ord/n;


DeltaN[Op[S,3,2]]=7+2 (-1+mu)+ord/n;


DeltaN[Op[S,3,3]]=9+ord/n;


(* ::Text:: *)
(*Spin 4*)


DeltaN[Op[S,4,1]]=2 (1+mu)+(12 (-2+mu) (-1+mu) (3+2 mu) Gamma[-1+2 mu])/((2+mu) (3+mu) (-1+2 mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+1/(n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2) (-2+mu)^2 Gamma[-1+2 mu]^2 (1/((-2+mu)^2 mu (2+mu)^3 (3+mu)^3 (-1+2 mu)^3) 24 (3+2 mu) (-144+mu (612+mu (-1148+mu (229+mu (1887+mu (-1707+mu (-242+mu (847+2 mu (-34-83 mu+4 mu^3))))))))-(-2+mu) (-1+mu) mu (2+mu) (3+mu) (-1+2 mu) (-18+mu (23+mu (-8+mu (-1+2 mu) (7+2 mu)))) HarmonicNumber[1-mu])+(24 (-1+mu) (3+2 mu) (-18+mu (23+mu (-8+mu (-1+2 mu) (7+2 mu))))( PolyGamma[0,-1+mu]-PolyGamma[0,-2+2 mu]))/((1-2 mu)^2 (-2+mu) (2+mu)^2 (3+mu)^2))+ord/n^3;


DeltaN[Op[S,4,2]]=4(mu-1)+4+ord/n;


DeltaN[Op[S,4,3]]=2(mu-1)+6+ord/n;


DeltaN[Op[S,4,4]]=2(mu-1)+6+ord/n;


DeltaN[Op[S,4,5]]=8+((5760+4 mu (-1404+mu (-127+mu (140+mu (271-4 (-11+mu) mu))))) Gamma[-1+2 mu])/(15 (1+mu) (2+mu) (3+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Text:: *)
(*Spin 5*)


DeltaN[Op[S,5,1]]=7+2(mu-1)+ord/n;


(* ::Text:: *)
(*Spin 6*)


DeltaN[Op[S,6,1]]=2 (2+mu)+(20 (-2+mu) (-1+mu) (20+23 mu+16 mu^2+4 mu^3) Gamma[-1+2 mu])/((1+mu) (4+mu) (5+mu) (-1+2 mu) (1+2 mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+1/(n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2) (-2+mu)^2 Gamma[-1+2 mu]^2 ((20 (5+2 mu) (-105600+mu (-69760+mu (41512+mu (-98728+mu (-971386+mu (305004+mu (1867798+mu (1185011+mu (-586404+mu (-519502+mu (232090+mu (783267+2 mu (111447+2 mu (-78295+2 mu (-25061+2 mu (-1855+2 mu (153+54 mu+4 mu^2))))))))))))))))-2 (-2+mu) (-1+mu) mu (1+mu) (3+mu) (4+mu) (5+mu) (-1+2 mu) (1+2 mu) (-520+mu (-418+mu (-250+mu (761+mu (144+mu (69+8 mu (47+mu (59+2 mu (10+mu))))))))) HarmonicNumber[1-mu]))/((-2+mu)^2 mu (1+mu)^3 (3+mu) (4+mu)^3 (5+mu)^3 (-1+2 mu)^3 (1+2 mu)^3)+(40 (-1+mu) (5+2 mu) (-520+mu (-418+mu (-250+mu (761+mu (144+mu (69+8 mu (47+mu (59+2 mu (10+mu))))))))) (PolyGamma[0,-1+mu]-PolyGamma[0,-2+2 mu]))/((1-2 mu)^2 (-2+mu) (1+mu)^2 (4+mu)^2 (5+mu)^2 (1+2 mu)^2))+ord/n^3;


DeltaN[Op[S,6,2]]=4(mu-1)+6+ord/n;


DeltaN[Op[S,6,3]]=4(mu-1)+6+ord/n;


DeltaN[Op[S,6,4]]=2(mu-1)+8+ord/n;


DeltaN[Op[S,6,5]]=2(mu-1)+8+ord/n;


DeltaN[Op[S,6,6]]=2(mu-1)+8+ord/n;


DeltaN[Op[S,6,7]]=10+((-2+mu) (-4 (-28+mu) mu+(97440+mu (-83920+mu (71096+mu (6137+mu (6371+mu (743+53 mu))))))/((-2+mu) (1+mu) (2+mu) (3+mu) (4+mu) (5+mu))) Gamma[-1+2 mu])/(7 n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Text:: *)
(*Higher spin*)


DeltaN[Op[S,8,1]]=2 (3+mu)+(28 (-2+mu) (-1+mu) (378+423 mu+391 mu^2+226 mu^3+68 mu^4+8 mu^5) Gamma[-1+2 mu])/((1+mu) (2+mu) (6+mu) (7+mu) (-1+2 mu) (1+2 mu) (3+2 mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+1/(n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2) (-2+mu)^2 Gamma[-1+2 mu]^2 ((28 (7+2 mu) (-9053130240+mu (-22768034688+mu (-27654208704+mu (-12388887792+mu (-60729492096+mu (-108068913576+mu (29464540704+mu (217811624399+mu (253977974397+mu (203801950040+mu (140970638584+mu (72691751898+mu (49041842134+mu (63956698068+mu (48800773772+mu (214893375+mu (-31480422187+4 mu (-7398569999+mu (-3693949387+8 mu (-139977550+mu (-23495943+4 mu (-137728+mu (177981+2 mu (21845+mu (2553+4 mu (39+mu)))))))))))))))))))))))))-2 (-2+mu) (-1+mu) mu (1+mu) (2+mu) (3+mu) (4+mu) (5+mu) (6+mu) (7+mu) (-1+2 mu) (1+2 mu) (3+2 mu) (-163296+mu (-186948+mu (-164970+mu (34068+mu (175315+mu (164169+mu (111659+mu (130843+4 mu (37523+mu (27215+4 mu (2881+mu (689+4 mu (21+mu))))))))))))) HarmonicNumber[1-mu]))/((-2+mu)^2 mu (1+mu)^3 (2+mu)^3 (3+mu) (4+mu) (5+mu) (6+mu)^3 (7+mu)^3 (-1+2 mu)^3 (1+2 mu)^3 (3+2 mu)^3)+(56 (-1+mu) (7+2 mu) (-163296+mu (-186948+mu (-164970+mu (34068+mu (175315+mu (164169+mu (111659+mu (130843+4 mu (37523+mu (27215+4 mu (2881+mu (689+4 mu (21+mu))))))))))))) (PolyGamma[0,-1+mu]-PolyGamma[0,-2+2 mu]))/((1-2 mu)^2 (-2+mu) (1+mu)^2 (2+mu)^2 (6+mu)^2 (7+mu)^2 (1+2 mu)^2 (3+2 mu)^2))+ord/n^3;


DeltaN[Op[S,10,1]]=2 (4+mu)+(36 (-2+mu) (-1+mu) (12960+14094 mu+14075 mu^2+10449 mu^3+5080 mu^4+1496 mu^5+240 mu^6+16 mu^7) Gamma[-1+2 mu])/((1+mu) (2+mu) (3+mu) (8+mu) (9+mu) (-1+2 mu) (1+2 mu) (3+2 mu) (5+2 mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+1/n^2 (-((72 EulerGamma (-2+mu) (1637625600+803882880 mu-70442784 mu^2-1227407724 mu^3-1989207090 mu^4-1378541849 mu^5-145343341 mu^6+316805904 mu^7+101958736 mu^8+66382051 mu^9+392602783 mu^10+613061426 mu^11+502922448 mu^12+260156800 mu^13+90366368 mu^14+21405632 mu^15+3405056 mu^16+346368 mu^17+20224 mu^18+512 mu^19) Gamma[-1+2 mu]^2)/((1-2 mu)^2 (1+mu)^2 (2+mu)^2 (3+mu)^2 (8+mu)^2 (9+mu)^2 (1+2 mu)^2 (3+2 mu)^2 (5+2 mu)^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))-(12 (9+2 mu) Gamma[-1+2 mu]^2 (11275732500480000+37114562092032000 mu+63997679662617600 mu^2+50984374080499200 mu^3+70597379706568704 mu^4+169703473908781152 mu^5+115398921586513680 mu^6-165852173362338360 mu^7-389908104533549436 mu^8-452990726580988540 mu^9-482752665212057126 mu^10-469493924264557923 mu^11-349663302312312637 mu^12-203805544115720444 mu^13-122559347561869590 mu^14-80718487043268288 mu^15-28554038591241984 mu^16+25222499270065410 mu^17+50502050259230988 mu^18+44514110493894171 mu^19+26199905779139145 mu^20+11258262325757478 mu^21+3614426210723328 mu^22+853844573771088 mu^23+137188711227792 mu^24+10159483840992 mu^25-1576681689600 mu^26-674391625472 mu^27-121971078400 mu^28-14122409472 mu^29-1105633280 mu^30-57020416 mu^31-1757184 mu^32-24576 mu^33+6 mu (1980871925760000+7258500854784000 mu+2728887007795200 mu^2-22913901847756800 mu^3-47695152353415552 mu^4-40333198807068768 mu^5+1591359850435104 mu^6+51185709305300136 mu^7+72313928580150188 mu^8+51540093799011044 mu^9+14120599911260909 mu^10-6991726123043498 mu^11-8398952350328635 mu^12-8242732722498136 mu^13-15109766539440934 mu^14-21255337548754716 mu^15-19137428136746634 mu^16-11089164771924156 mu^17-3609767981907039 mu^18+127914391548654 mu^19+930084180877641 mu^20+628222639968864 mu^21+265399578881496 mu^22+81980117641824 mu^23+19415553478128 mu^24+3582977436672 mu^25+515913697792 mu^26+57435478528 mu^27+4846720768 mu^28+299540480 mu^29+12777472 mu^30+335872 mu^31+4096 mu^32) (PolyGamma[0,2-mu]-PolyGamma[0,-1+mu])))/(mu (1+mu)^3 (2+mu)^3 (3+mu)^3 (4+mu) (5+mu) (6+mu) (7+mu) (8+mu)^3 (9+mu)^3 (-1+2 mu)^3 (1+2 mu)^3 (3+2 mu)^3 (5+2 mu)^3 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)-(72 (-2+mu) (1637625600+803882880 mu-70442784 mu^2-1227407724 mu^3-1989207090 mu^4-1378541849 mu^5-145343341 mu^6+316805904 mu^7+101958736 mu^8+66382051 mu^9+392602783 mu^10+613061426 mu^11+502922448 mu^12+260156800 mu^13+90366368 mu^14+21405632 mu^15+3405056 mu^16+346368 mu^17+20224 mu^18+512 mu^19) Gamma[-1+2 mu]^2 PolyGamma[0,-2+2 mu])/((1-2 mu)^2 (1+mu)^2 (2+mu)^2 (3+mu)^2 (8+mu)^2 (9+mu)^2 (1+2 mu)^2 (3+2 mu)^2 (5+2 mu)^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))+ord/n^3;


DeltaN[Op[S,12,1]]=2 (5+mu)+(44 (-2+mu) (-1+mu) (693000+738810 mu+758143 mu^2+633178 mu^3+383583 mu^4+159618 mu^5+43992 mu^6+7632 mu^7+752 mu^8+32 mu^9) Gamma[-1+2 mu])/((1+mu) (2+mu) (3+mu) (4+mu) (10+mu) (11+mu) (-1+2 mu) (1+2 mu) (3+2 mu) (5+2 mu) (7+2 mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+1/n^2 (-((88 EulerGamma (-2+mu) (5570888400000+2844371376000 mu-272867803200 mu^2-2675010236040 mu^3-5628415384072 mu^4-5710565714344 mu^5-2682826994849 mu^6+124553892058 mu^7+850777916503 mu^8+569031637786 mu^9+816789027841 mu^10+1548820992718 mu^11+1861774026373 mu^12+1476104948806 mu^13+828196501996 mu^14+342263279848 mu^15+106220619808 mu^16+24891230656 mu^17+4378377856 mu^18+567962368 mu^19+52549888 mu^20+3268096 mu^21+121856 mu^22+2048 mu^23) Gamma[-1+2 mu]^2)/((1-2 mu)^2 (1+mu)^2 (2+mu)^2 (3+mu)^2 (4+mu)^2 (10+mu)^2 (11+mu)^2 (1+2 mu)^2 (3+2 mu)^2 (5+2 mu)^2 (7+2 mu)^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))-(44 (11+2 mu) Gamma[-1+2 mu]^2 (8197790494924800000000+31417153314624000000000 mu+64349828227925452800000 mu^2+68450609750811180480000 mu^3+66135544221058713072000 mu^4+134401002083549101814400 mu^5+163977213529285664004000 mu^6-5068828876427574112896 mu^7-255994330646826819042904 mu^8-408092630956468903585000 mu^9-496191523861383408058074 mu^10-582062387106677170925858 mu^11-589774007648715372579912 mu^12-467013577987564250658715 mu^13-293420574852098846756139 mu^14-163352668557935587282999 mu^15-86858517354675160389295 mu^16-31217674679630474520070 mu^17+15229606899306123016608 mu^18+42400999915538465220928 mu^19+45622729321021184765146 mu^20+33764431693488726129065 mu^21+19156688002443188468845 mu^22+8680056905721824330505 mu^23+3196377157048384175685 mu^24+960786241239356911440 mu^25+233967262107697763560 mu^26+44983955721343973536 mu^27+6359099440082173344 mu^28+497310654766960640 mu^29-36962066407506816 mu^30-21438261667069952 mu^31-4386037394777088 mu^32-607023429201920 mu^33-62672633071616 mu^34-4932371357696 mu^35-293752381440 mu^36-12865699840 mu^37-391610368 mu^38-7405568 mu^39-65536 mu^40+2 mu (4245284363443200000000+17834515234639488000000 mu+14495199971658336000000 mu^2-43714003105760037120000 mu^3-122944633647716197440000 mu^4-140223535763859462268800 mu^5-65190408688880309894400 mu^6+63593927404588526460672 mu^7+177141097459603726881776 mu^8+210420056718619040416808 mu^9+151061104974186964122976 mu^10+55558961683786116579868 mu^11-9913177965288484911527 mu^12-31767460235366838393806 mu^13-38782828377721137300822 mu^14-51624515473321004334252 mu^15-63376241896850084594509 mu^16-60346242120822249231982 mu^17-42597443001270941713264 mu^18-21445787272607735692948 mu^19-6520488516059168101985 mu^20+221699507871847222870 mu^21+1712115953713082779890 mu^22+1254741527657024054700 mu^23+601523286016539375285 mu^24+221036514601122619230 mu^25+65544207556760882260 mu^26+16037502245950521208 mu^27+3271253335406735504 mu^28+558331832322350432 mu^29+79689450251338304 mu^30+9471101877675392 mu^31+930018632900352 mu^32+74552659155456 mu^33+4794294172672 mu^34+241107822592 mu^35+9124655104 mu^36+244129792 mu^37+4112384 mu^38+32768 mu^39) (PolyGamma[0,2-mu]-PolyGamma[0,-1+mu])))/(mu (1+mu)^3 (2+mu)^3 (3+mu)^3 (4+mu)^3 (5+mu) (6+mu) (7+mu) (8+mu) (9+mu) (10+mu)^3 (11+mu)^3 (-1+2 mu)^3 (1+2 mu)^3 (3+2 mu)^3 (5+2 mu)^3 (7+2 mu)^3 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)-(88 (-2+mu) (5570888400000+2844371376000 mu-272867803200 mu^2-2675010236040 mu^3-5628415384072 mu^4-5710565714344 mu^5-2682826994849 mu^6+124553892058 mu^7+850777916503 mu^8+569031637786 mu^9+816789027841 mu^10+1548820992718 mu^11+1861774026373 mu^12+1476104948806 mu^13+828196501996 mu^14+342263279848 mu^15+106220619808 mu^16+24891230656 mu^17+4378377856 mu^18+567962368 mu^19+52549888 mu^20+3268096 mu^21+121856 mu^22+2048 mu^23) Gamma[-1+2 mu]^2 PolyGamma[0,-2+2 mu])/((1-2 mu)^2 (1+mu)^2 (2+mu)^2 (3+mu)^2 (4+mu)^2 (10+mu)^2 (11+mu)^2 (1+2 mu)^2 (3+2 mu)^2 (5+2 mu)^2 (7+2 mu)^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))+ord/n^3;


DeltaN[Op[S,14,1]]=2 (6+mu)+(52 (-2+mu) (-1+mu) (53071200+55809540 mu+57840732 mu^2+51590235 mu^3+35526506 mu^4+17940971 mu^5+6494712 mu^6+1655196 mu^7+288864 mu^8+32784 mu^9+2176 mu^10+64 mu^11) Gamma[-1+2 mu])/((1+mu) (2+mu) (3+mu) (4+mu) (5+mu) (12+mu) (13+mu) (-1+2 mu) (1+2 mu) (3+2 mu) (5+2 mu) (7+2 mu) (9+2 mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+1/n^2 (-((104 EulerGamma (-2+mu) (38023455637440000+19664624581056000 mu-2553919591824000 mu^2-12509027824524480 mu^3-31115479737120192 mu^4-38934699623100576 mu^5-26761836880253808 mu^6-7585520037410043 mu^7+3678357828060509 mu^8+5519250273404219 mu^9+5513678076078949 mu^10+8195336437629349 mu^11+11299921527156919 mu^12+11374819510169569 mu^13+8412738162091519 mu^14+4730099603919994 mu^15+2074067719321384 mu^16+720553202275264 mu^17+199994908956304 mu^18+44454612673504 mu^19+7890273140224 mu^20+1108939711744 mu^21+121593397504 mu^22+10157929984 mu^23+622790656 mu^24+26337280 mu^25+684032 mu^26+8192 mu^27) Gamma[-1+2 mu]^2)/((1-2 mu)^2 (1+mu)^2 (2+mu)^2 (3+mu)^2 (4+mu)^2 (5+mu)^2 (12+mu)^2 (13+mu)^2 (1+2 mu)^2 (3+2 mu)^2 (5+2 mu)^2 (7+2 mu)^2 (9+2 mu)^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))+(52 (13+2 mu) (-67146351577254115246080000000-285223720079079174242304000000 mu-651661020742437429296025600000 mu^2-826432539729851878735887360000 mu^3-767936332290323618443991808000 mu^4-1206226796447455878321739008000 mu^5-1798240090546920610537998698880 mu^6-933831386100318935602195062336 mu^7+1385257469536002906587245972608 mu^8+3509298849002950129435473671136 mu^9+4912740588646936431642840531912 mu^10+6246662589976394593266881965740 mu^11+7316088610444182918336845380932 mu^12+7141842555516573146445404622324 mu^13+5585060053885506886863439129444 mu^14+3584431900091086726640884054335 mu^15+2006816530583361682544967717539 mu^16+998298061262025449823293782272 mu^17+326437626443481242044190093106 mu^18-149764558244305149657515078035 mu^19-418944967967031234862917646911 mu^20-473033168704623385920646480974 mu^21-381106553677123238888825266340 mu^22-243179733749127551704561907887 mu^23-127975772554787172020401363419 mu^24-56684892356505317608784312084 mu^25-21363445941649231826583740758 mu^26-6885353597690836952554161297 mu^27-1898191876292319225439202733 mu^28-445362021103705793788021586 mu^29-87773443926140934238388292 mu^30-14111708886336497265254520 mu^31-1717983830944879904014912 mu^32-117625968281696016887424 mu^33+9001969206066039913216 mu^34+4727962311067507799040 mu^35+954169458439471335936 mu^36+136587408242650743808 mu^37+15349000823797254144 mu^38+1396391750877327360 mu^39+103642630398918656 mu^40+6250159544172544 mu^41+302249271951360 mu^42+11454855053312 mu^43+327872610304 mu^44+6664617984 mu^45+85721088 mu^46+524288 mu^47) Gamma[-1+2 mu]^2)/(mu (1+mu)^3 (2+mu)^3 (3+mu)^3 (4+mu)^3 (5+mu)^3 (6+mu) (7+mu) (8+mu) (9+mu) (10+mu) (11+mu) (12+mu)^3 (13+mu)^3 (-1+2 mu)^3 (1+2 mu)^3 (3+2 mu)^3 (5+2 mu)^3 (7+2 mu)^3 (9+2 mu)^3 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)-(104 (-76046911274880000-1305793524672000 mu+24772463764704000 mu^2+22464136057224960 mu^3+49721931649715904 mu^4+46753919509080960 mu^5+14588974137407040 mu^6-11590796805433722 mu^7-14942235693531061 mu^8-7360142718747929 mu^9-5508105878753679 mu^10-10876994799179749 mu^11-14404506616684489 mu^12-11449717493182219 mu^13-5450656814013469 mu^14-1047461045748469 mu^15+581964165277226 mu^16+632961314770856 mu^17+320563384362656 mu^18+111085683609296 mu^19+28674066393056 mu^20+5672393716736 mu^21+865752916736 mu^22+101277537536 mu^23+8912348672 mu^24+570116096 mu^25+24969216 mu^26+667648 mu^27+8192 mu^28) Gamma[-1+2 mu]^2 (PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]))/((1-2 mu)^2 (1+mu)^2 (2+mu)^2 (3+mu)^2 (4+mu)^2 (5+mu)^2 (12+mu)^2 (13+mu)^2 (1+2 mu)^2 (3+2 mu)^2 (5+2 mu)^2 (7+2 mu)^2 (9+2 mu)^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)-(104 (-2+mu) (38023455637440000+19664624581056000 mu-2553919591824000 mu^2-12509027824524480 mu^3-31115479737120192 mu^4-38934699623100576 mu^5-26761836880253808 mu^6-7585520037410043 mu^7+3678357828060509 mu^8+5519250273404219 mu^9+5513678076078949 mu^10+8195336437629349 mu^11+11299921527156919 mu^12+11374819510169569 mu^13+8412738162091519 mu^14+4730099603919994 mu^15+2074067719321384 mu^16+720553202275264 mu^17+199994908956304 mu^18+44454612673504 mu^19+7890273140224 mu^20+1108939711744 mu^21+121593397504 mu^22+10157929984 mu^23+622790656 mu^24+26337280 mu^25+684032 mu^26+8192 mu^27) Gamma[-1+2 mu]^2 PolyGamma[0,-2+2 mu])/((1-2 mu)^2 (1+mu)^2 (2+mu)^2 (3+mu)^2 (4+mu)^2 (5+mu)^2 (12+mu)^2 (13+mu)^2 (1+2 mu)^2 (3+2 mu)^2 (5+2 mu)^2 (7+2 mu)^2 (9+2 mu)^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))+ord/n^3;


DeltaN[Op[S,16,1]]=2 (7+mu)+(60 (-2+mu) (-1+mu) (5501034000+5728896180 mu+5955117264 mu^2+5530085475 mu^3+4140978301 mu^4+2372797887 mu^5+1019670111 mu^6+325699834 mu^7+76611852 mu^8+13056360 mu^9+1564880 mu^10+124896 mu^11+5952 mu^12+128 mu^13) Gamma[-1+2 mu])/((1+mu) (2+mu) (3+mu) (4+mu) (5+mu) (6+mu) (14+mu) (15+mu) (-1+2 mu) (1+2 mu) (3+2 mu) (5+2 mu) (7+2 mu) (9+2 mu) (11+2 mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+1/n^2 (-((120 EulerGamma (-2+mu) (466889786781264000000+242273975065990560000 mu-40405721051726352000 mu^2-111520328790399379200 mu^3-310698616671283927680 mu^4-448557353915381408016 mu^5-379027570045266256860 mu^6-177480096043989159504 mu^7-6288228667104940647 mu^8+62857969887933601654 mu^9+73352951228963817008 mu^10+89405612159232696392 mu^11+120945391521758399150 mu^12+137666412302663030860 mu^13+121254371699764564800 mu^14+83289144412507719840 mu^15+45567500351427552945 mu^16+20209369816079890590 mu^17+7356644087345102820 mu^18+2215644302474431800 mu^19+554496208468871760 mu^20+115454154840417120 mu^21+19966990036119360 mu^22+2854991011516800 mu^23+334840756335360 mu^24+31825954085376 mu^25+2408790666240 mu^26+141489711104 mu^27+6203994112 mu^28+190652416 mu^29+3653632 mu^30+32768 mu^31) Gamma[-1+2 mu]^2)/((1-2 mu)^2 (1+mu)^2 (2+mu)^2 (3+mu)^2 (4+mu)^2 (5+mu)^2 (6+mu)^2 (14+mu)^2 (15+mu)^2 (1+2 mu)^2 (3+2 mu)^2 (5+2 mu)^2 (7+2 mu)^2 (9+2 mu)^2 (11+2 mu)^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))+(4 (15+2 mu) (-24916129517746189983553413120000000000-114260334227608430214066244608000000000 mu-282295582388948574726174149713920000000 mu^2-403872285905262106658551948598784000000 mu^3-394367952823957636442993941114752000000 mu^4-509427134856535543423287378744084480000 mu^5-794164473904914334042408622538818496000 mu^6-674577420517852726414903214246626003200 mu^7+148501798396652009104857336039365831040 mu^8+1188663802068395321445852021039757547328 mu^9+2013860210670473563322042647259380092192 mu^10+2749989685385217325741478480647755921456 mu^11+3482338024133761391276433623799103707624 mu^12+3854058778301442894061557801409752193836 mu^13+3529883110577602796454890832006501719964 mu^14+2660877290467545016337826499998849548946 mu^15+1696781685160928595625467271371515772224 mu^16+948842629050001038600440351996739147001 mu^17+454303576491728221853675242055839069729 mu^18+129429408158318831449083006705601071481 mu^19-82291540144501782709005646814934486191 mu^20-192887182809872543557869530676335531159 mu^21-213597037312939267760524112317044765791 mu^22-175699176198632328548096596822627798199 mu^23-117618172089756833068972562762940875891 mu^24-66448866130612619498803072659055282649 mu^25-32291071258741764590075108632903348481 mu^26-13651559261210305933078938231678072149 mu^27-5056130220034518644789214465556880501 mu^28-1647143958102401242828738011823296185 mu^29-472724084024717832871333254823624865 mu^30-119421346495210958650625799263931071 mu^31-26454857049552977769056946637432289 mu^32-5096931185189163595488332033872316 mu^33-840289211779605231610115745346524 mu^34-114528987172036349269875237211696 mu^35-11794037166771253207063464707824 mu^36-603407498139899649105193398976 mu^37+85605430538235079428953544896 mu^38+31744942250800438851733266944 mu^39+5881597862617842222901884416 mu^40+816617743402802451652265984 mu^41+92474434613021858244847616 mu^42+8796381830541276164071424 mu^43+710597689485093834530816 mu^44+48858773892411390132224 mu^45+2850054893818741293056 mu^46+139965167024715137024 mu^47+5716342390826663936 mu^48+190702850579628032 mu^49+5063245907099648 mu^50+102888022999040 mu^51+1502362992640 mu^52+14029946880 mu^53+62914560 mu^54) Gamma[-1+2 mu]^2)/(mu (1+mu)^3 (2+mu)^3 (3+mu)^3 (4+mu)^3 (5+mu)^3 (6+mu)^3 (7+mu) (8+mu) (9+mu) (10+mu) (11+mu) (12+mu) (13+mu) (14+mu)^3 (15+mu)^3 (-1+2 mu)^3 (1+2 mu)^3 (3+2 mu)^3 (5+2 mu)^3 (7+2 mu)^3 (9+2 mu)^3 (11+2 mu)^3 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)-(120 (-933779573562528000000-17658163350717120000 mu+323085417169443264000 mu^2+182634936529072406400 mu^3+509876904552168476160 mu^4+586416091159478888352 mu^5+309497786175151105704 mu^6-24067377957287937852 mu^7-164903638709779278210 mu^8-132004168442972143955 mu^9-83847932569994032362 mu^10-105458273089501575776 mu^11-152485170884284101908 mu^12-154387433083567662570 mu^13-104842331096866098740 mu^14-45323917125250874880 mu^15-7845856290347386050 mu^16+5148760719267771765 mu^17+5496081641389684950 mu^18+2925355482396239220 mu^19+1106651885536688280 mu^20+323587898788037520 mu^21+75520174768178400 mu^22+14257008013085760 mu^23+2185309498846080 mu^24+271188848164608 mu^25+27008372752896 mu^26+2125811244032 mu^27+129081722880 mu^28+5822689280 mu^29+183345152 mu^30+3588096 mu^31+32768 mu^32) Gamma[-1+2 mu]^2 (PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]))/((1-2 mu)^2 (1+mu)^2 (2+mu)^2 (3+mu)^2 (4+mu)^2 (5+mu)^2 (6+mu)^2 (14+mu)^2 (15+mu)^2 (1+2 mu)^2 (3+2 mu)^2 (5+2 mu)^2 (7+2 mu)^2 (9+2 mu)^2 (11+2 mu)^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)-(120 (-2+mu) (466889786781264000000+242273975065990560000 mu-40405721051726352000 mu^2-111520328790399379200 mu^3-310698616671283927680 mu^4-448557353915381408016 mu^5-379027570045266256860 mu^6-177480096043989159504 mu^7-6288228667104940647 mu^8+62857969887933601654 mu^9+73352951228963817008 mu^10+89405612159232696392 mu^11+120945391521758399150 mu^12+137666412302663030860 mu^13+121254371699764564800 mu^14+83289144412507719840 mu^15+45567500351427552945 mu^16+20209369816079890590 mu^17+7356644087345102820 mu^18+2215644302474431800 mu^19+554496208468871760 mu^20+115454154840417120 mu^21+19966990036119360 mu^22+2854991011516800 mu^23+334840756335360 mu^24+31825954085376 mu^25+2408790666240 mu^26+141489711104 mu^27+6203994112 mu^28+190652416 mu^29+3653632 mu^30+32768 mu^31) Gamma[-1+2 mu]^2 PolyGamma[0,-2+2 mu])/((1-2 mu)^2 (1+mu)^2 (2+mu)^2 (3+mu)^2 (4+mu)^2 (5+mu)^2 (6+mu)^2 (14+mu)^2 (15+mu)^2 (1+2 mu)^2 (3+2 mu)^2 (5+2 mu)^2 (7+2 mu)^2 (9+2 mu)^2 (11+2 mu)^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))+ord/n^3;


DeltaN[Op[S,18,1]]=2 (8+mu)+(68 (-2+mu) (8+mu-735566832000/((1+mu) (2+mu) (3+mu) (4+mu) (5+mu) (6+mu) (7+mu) (-1+2 mu) (1+2 mu) (3+2 mu) (5+2 mu) (7+2 mu) (9+2 mu) (11+2 mu) (13+2 mu))) Gamma[-1+2 mu])/((16+mu) (17+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+1/n^2 (-((136 EulerGamma (-2+mu) (9540680861692196536320000+4949060969402523477504000 mu-994420432489853310681600 mu^2-1741606065441467815726080 mu^3-5221327985919800933661792 mu^4-8401563352111105788515856 mu^5-8150245969185493159131648 mu^6-4870911460639440684416808 mu^7-1239894807297832282242262 mu^8+850115768194979497408031 mu^9+1492231261367347726959815 mu^10+1754301254175893296381670 mu^11+2225707629451185841915824 mu^12+2656357186107533004727410 mu^13+2613001099493797140871138 mu^14+2062307570586743965395448 mu^15+1318781877330502748399230 mu^16+693769446816216386385895 mu^17+304214576928099131881215 mu^18+112299850365340469416290 mu^19+35145519678906079360800 mu^20+9368242822164461180160 mu^21+2132333218527082674240 mu^22+414738550752924558720 mu^23+68860782122672097792 mu^24+9732670819530087936 mu^25+1165458941176519168 mu^26+117415876971670528 mu^27+9855105293934592 mu^28+679874105933824 mu^29+37834741923840 mu^30+1653833564160 mu^31+54582050816 mu^32+1276313600 mu^33+18808832 mu^34+131072 mu^35) Gamma[-1+2 mu]^2)/((1-2 mu)^2 (1+mu)^2 (2+mu)^2 (3+mu)^2 (4+mu)^2 (5+mu)^2 (6+mu)^2 (7+mu)^2 (16+mu)^2 (17+mu)^2 (1+2 mu)^2 (3+2 mu)^2 (5+2 mu)^2 (7+2 mu)^2 (9+2 mu)^2 (11+2 mu)^2 (13+2 mu)^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))+(68 (17+2 mu) (-106348793378488413492401941702193971200000000-518059736384883289901768048619930255360000000 mu-1359255307102989160489401594459162673152000000 mu^2-2125905361121710509879925453524812837683200000 mu^3-2220453760626476992515026087432734066606080000 mu^4-2550730416253983519100515492630487909318656000 mu^5-3859557373305684814049892869230170528391987200 mu^6-4101533292859121427943212163383180100429455360 mu^7-1107407398304164670758570914225232047893108736 mu^8+3974401232436699284050366476688328079170571264 mu^9+8812238673163266789649485731800749235789383168 mu^10+13147901001455985206872047715749929390986133760 mu^11+17610608076911177754894741395795425580885397888 mu^12+21121991311401333244610030450713378035512339712 mu^13+21577524300478924534785261130222314325005849888 mu^14+18426615963739513034913204269488935316926641056 mu^15+13296541016638895083772183853574626921838346832 mu^16+8316873388932722259236302344766898397496351396 mu^17+4580249818001437291190516528859648016927120792 mu^18+2081879761294628390684401050491225649716187327 mu^19+452854381726036042139981857817736629488729985 mu^20-548456024902017299832412516626653372942895710 mu^21-1022273641032489719174979973471139194203111148 mu^22-1075764014124008013239092432093790891136338792 mu^23-875422806974854242104995684932213007343098208 mu^24-593598020686452749220695393660025558296541172 mu^25-345981601008280327645617633762749184828771588 mu^26-176287640232730733772400387132547879592281682 mu^27-79352196021544018892638195350969053055254886 mu^28-31776257142334344116505352998821450292779400 mu^29-11373934319442209707648250676701601171072204 mu^30-3650210479857621736512697822428859416656112 mu^31-1052093703183598070709488055512043109667304 mu^32-272439681553519554281298504360486730043216 mu^33-63310178144502341862616293335949633325284 mu^34-13162786823556360383155714376208979713989 mu^35-2434201773765728518550990293487345933987 mu^36-396163255287540100796993325642661455354 mu^37-55600975353658897281835825904203921432 mu^38-6438514392217180378709507388163135856 mu^39-541258573411468941475998653739580288 mu^40-12998889249623035207728394205161472 mu^41+6399340513817489603298814819454848 mu^42+1686682298182464590320528195476992 mu^43+278578643008662965526636703819008 mu^44+36399050331457325267199384847872 mu^45+4005128934221003537554750476288 mu^46+380311458601901499906791841792 mu^47+31495241934858276427126505472 mu^48+2283717971561720512358055936 mu^49+144992675961135693460340736 mu^50+8038121304538103965745152 mu^51+387094087423870044143616 mu^52+16069820094845715349504 mu^53+569082467140090986496 mu^54+16949287703421124608 mu^55+416443644174663680 mu^56+8215675386462208 mu^57+125056990576640 mu^58+1378147631104 mu^59+9781116928 mu^60+33554432 mu^61) Gamma[-1+2 mu]^2)/(mu (1+mu)^3 (2+mu)^3 (3+mu)^3 (4+mu)^3 (5+mu)^3 (6+mu)^3 (7+mu)^3 (8+mu) (9+mu) (10+mu) (11+mu) (12+mu) (13+mu) (14+mu) (15+mu) (16+mu)^3 (17+mu)^3 (-1+2 mu)^3 (1+2 mu)^3 (3+2 mu)^3 (5+2 mu)^3 (7+2 mu)^3 (9+2 mu)^3 (11+2 mu)^3 (13+2 mu)^3 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)-(136 (-19081361723384393072640000-357441077112850418688000 mu+6937901834382230098867200 mu^2+2488791698393082320770560 mu^3+8701049906398134051597504 mu^4+11581798718302410643369920 mu^5+7898928586259880529747440 mu^6+1591576952093388209701968 mu^7-2391121846043776119932284 mu^8-2940126343687791277058324 mu^9-2134346754539715956511599 mu^10-2016371246984438865803525 mu^11-2697114004726478387449978 mu^12-3087006742763880167538996 mu^13-2569645012880061277014866 mu^14-1511614041679690789919758 mu^15-575256184074261531403012 mu^16-68757016301930024372560 mu^17+85340292960018122623465 mu^18+79614876197418193048635 mu^19+42008811007528310694690 mu^20+16409034034577157000480 mu^21+5103576385110295831680 mu^22+1302856117021233556800 mu^23+277016986507580363136 mu^24+49395440483611921920 mu^25+7401752937177049600 mu^26+930627187233178112 mu^27+97705666383801344 mu^28+8495357082066944 mu^29+604204622086144 mu^30+34527074795520 mu^31+1544669462528 mu^32+52029423616 mu^33+1238695936 mu^34+18546688 mu^35+131072 mu^36) Gamma[-1+2 mu]^2 (PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]))/((1-2 mu)^2 (1+mu)^2 (2+mu)^2 (3+mu)^2 (4+mu)^2 (5+mu)^2 (6+mu)^2 (7+mu)^2 (16+mu)^2 (17+mu)^2 (1+2 mu)^2 (3+2 mu)^2 (5+2 mu)^2 (7+2 mu)^2 (9+2 mu)^2 (11+2 mu)^2 (13+2 mu)^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)-(136 (-2+mu) (9540680861692196536320000+4949060969402523477504000 mu-994420432489853310681600 mu^2-1741606065441467815726080 mu^3-5221327985919800933661792 mu^4-8401563352111105788515856 mu^5-8150245969185493159131648 mu^6-4870911460639440684416808 mu^7-1239894807297832282242262 mu^8+850115768194979497408031 mu^9+1492231261367347726959815 mu^10+1754301254175893296381670 mu^11+2225707629451185841915824 mu^12+2656357186107533004727410 mu^13+2613001099493797140871138 mu^14+2062307570586743965395448 mu^15+1318781877330502748399230 mu^16+693769446816216386385895 mu^17+304214576928099131881215 mu^18+112299850365340469416290 mu^19+35145519678906079360800 mu^20+9368242822164461180160 mu^21+2132333218527082674240 mu^22+414738550752924558720 mu^23+68860782122672097792 mu^24+9732670819530087936 mu^25+1165458941176519168 mu^26+117415876971670528 mu^27+9855105293934592 mu^28+679874105933824 mu^29+37834741923840 mu^30+1653833564160 mu^31+54582050816 mu^32+1276313600 mu^33+18808832 mu^34+131072 mu^35) Gamma[-1+2 mu]^2 PolyGamma[0,-2+2 mu])/((1-2 mu)^2 (1+mu)^2 (2+mu)^2 (3+mu)^2 (4+mu)^2 (5+mu)^2 (6+mu)^2 (7+mu)^2 (16+mu)^2 (17+mu)^2 (1+2 mu)^2 (3+2 mu)^2 (5+2 mu)^2 (7+2 mu)^2 (9+2 mu)^2 (11+2 mu)^2 (13+2 mu)^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))+ord/n^3;


DeltaN[Op[S,20,1]]=2 (9+mu)+(76 (-2+mu) (9+mu-125046361440000/((1+mu) (2+mu) (3+mu) (4+mu) (5+mu) (6+mu) (7+mu) (8+mu) (-1+2 mu) (1+2 mu) (3+2 mu) (5+2 mu) (7+2 mu) (9+2 mu) (11+2 mu) (13+2 mu) (15+2 mu))) Gamma[-1+2 mu])/((18+mu) (19+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+1/n^2 (-((152 EulerGamma (-2+mu) (305874473943236022849024000000+158382140267917680853939200000 mu-36598840995152517026762880000 mu^2-44689567864439512877780736000 mu^3-139394303899208261859653236800 mu^4-244779227689452344591081330880 mu^5-263134584309376493034645332016 mu^6-183536269726730422660080637536 mu^7-71814669998074686091613587500 mu^8+8379402840331923319097278284 mu^9+42869313296483891650998915735 mu^10+54685015345492185380588536410 mu^11+66490881734532068107224553289 mu^12+79907917721954329838255342678 mu^13+84046590874959048196098669362 mu^14+73209522932257088027328126044 mu^15+52551073315776597259683896406 mu^16+31402363314403657033384873608 mu^17+15808895900302812911455905979 mu^18+6774490085487546652908034402 mu^19+2491228339757378351127225085 mu^20+790980858119292590421529750 mu^21+217792662101636955235081020 mu^22+52157800652225098819609800 mu^23+10882027501532730454221120 mu^24+1978878244728454192675200 mu^25+313442949804047883975936 mu^26+43165769128568743650816 mu^27+5152742749744771253760 mu^28+530799001267216536576 mu^29+46900636116335626240 mu^30+3525906537540382720 mu^31+223129483435196416 mu^32+11717816474632192 mu^33+500891282178048 mu^34+16962302509056 mu^35+437250228224 mu^36+8049262592 mu^37+94109696 mu^38+524288 mu^39) Gamma[-1+2 mu]^2)/((1-2 mu)^2 (1+mu)^2 (2+mu)^2 (3+mu)^2 (4+mu)^2 (5+mu)^2 (6+mu)^2 (7+mu)^2 (8+mu)^2 (18+mu)^2 (19+mu)^2 (1+2 mu)^2 (3+2 mu)^2 (5+2 mu)^2 (7+2 mu)^2 (9+2 mu)^2 (11+2 mu)^2 (13+2 mu)^2 (15+2 mu)^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))+(76 (19+2 mu) (-15695767274726818767024514330172398868889600000000000-80344835520218163360421222073193456488939520000000000 mu-221266803431664370676350891503349700151214080000000000 mu^2-370919593094854342491610852798759280831638732800000000 mu^3-413672050808288329839497454248810161364816732160000000 mu^4-447734446728003038520740488773689690022156515328000000 mu^5-638484368130628774144103602636862919365155998412800000 mu^6-763469082604247873104811289614219183988427958184960000 mu^7-425374193566798133134884812227135471844799645907968000 mu^8+358570822812517897275985114692909479671773206505216000 mu^9+1243988010943974782448652823348294061336002281879802880 mu^10+2079310916566789879588147842354502187731012720864295424 mu^11+2939020542505360253533610988852198872391810492876467712 mu^12+3733731498709834353597752177798493898602728532912571392 mu^13+4124426754876515339033387954614791522283975282649518080 mu^14+3870105428920425526488987171446282893466615413050765408 mu^15+3089277093746081786869370707611715453618722011062846176 mu^16+2133591253488521211408770610333039038924142183998932632 mu^17+1299860746805994415551101479352493880078297229178714708 mu^18+694184587028899499107257625423142894060235319477098366 mu^19+289042820003255062366400232916754656177338343007227386 mu^20+28812939639879209945254615676853824124812323489441719 mu^21-121710626566081011387408705519460840644330877115042697 mu^22-183775125199123900897769896567646935210711142513567069 mu^23-181376779018358019746596325643218685200538917597215933 mu^24-143669968243026418995202301254652340323242612042866380 mu^25-96799603514344422061588696918758329958821634457949644 mu^26-56926595999192531377904080609510266811199918003464816 mu^27-29647974765661276649986680014929943171897693580856424 mu^28-13802959902212484204166048145087332641939076566881710 mu^29-5781846293099479127067615150318075751701399160444350 mu^30-2189326252241753224630167601546816925334382789564878 mu^31-751930449445997610213068508195277733388242709007934 mu^32-234803403841583778070568713849636807362108298553964 mu^33-66765298831699430688428573750605806361506154329600 mu^34-17298962200872413971924158799305443774641661191206 mu^35-4083558969069485727009704794275385969971185634762 mu^36-877184068887646957000467424378487658251620679889 mu^37-171031733373436191268332900484624994720750828961 mu^38-30132988854220982426168046416550527661350825997 mu^39-4760215390892998287533766410936932231064224797 mu^40-665038719322815801432405072724212372012731288 mu^41-79979948356814186269245138617598110976305056 mu^42-7768695366532157986444303242022758513235472 mu^43-485938923408782863064549342353836470659984 mu^44+13985018554190402185768187628899928704000 mu^45+10710473087749825102444714205411913042688 mu^46+2158424303007470648300129711649678378752 mu^47+316376218336750313279909370622726426368 mu^48+38415700470265249490016222778105436160 mu^49+4035053907885019495881212658026782720 mu^50+373589564914887815551029993534664704 mu^51+30763750852983565247985705693622272 mu^52+2262274048825334926604528007708672 mu^53+148736881049384017862583664312320 mu^54+8735854697544884199549750018048 mu^55+457266813920024507000147214336 mu^56+21249928540912961094805880832 mu^57+872134616126138920130838528 mu^58+31394516989711439239315456 mu^59+982463357011891806273536 mu^60+26425001304578477522944 mu^61+601854720886521724928 mu^62+11379606083669590016 mu^63+173774605587054592 mu^64+2058777138298880 mu^65+17750562963456 mu^66+99052683264 mu^67+268435456 mu^68) Gamma[-1+2 mu]^2)/(mu (1+mu)^3 (2+mu)^3 (3+mu)^3 (4+mu)^3 (5+mu)^3 (6+mu)^3 (7+mu)^3 (8+mu)^3 (9+mu) (10+mu) (11+mu) (12+mu) (13+mu) (14+mu) (15+mu) (16+mu) (17+mu) (18+mu)^3 (19+mu)^3 (-1+2 mu)^3 (1+2 mu)^3 (3+2 mu)^3 (5+2 mu)^3 (7+2 mu)^3 (9+2 mu)^3 (11+2 mu)^3 (13+2 mu)^3 (15+2 mu)^3 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)-(152 (-611748947886472045698048000000-10889806592599338858854400000 mu+231579822258222714907464960000 mu^2+52780294733726508728798592000 mu^3+234099039933977010841525737600 mu^4+350164151479696427322509424960 mu^5+281489940929300641478209333152 mu^6+103937955144084352285515943056 mu^7-39906929730581050476853462536 mu^8-88573475678738532729808144068 mu^9-77359223752635859982900553186 mu^10-66500717394500479110178157085 mu^11-78296748123571950833860570168 mu^12-93324953709376591569286132067 mu^13-88185264027963766553941996046 mu^14-62372454989555127858557582726 mu^15-31892623699296106492039666768 mu^16-10253653313030716807085850810 mu^17-215428486201968789526938350 mu^18+2259915729327719605639837175 mu^19+1792033405972789950653584232 mu^20+909266623518793170284165585 mu^21+355395533916018679951367710 mu^22+113477060797186757595861420 mu^23+30393745649159637911167560 mu^24+6924271012075822068870720 mu^25+1351992345120358424723328 mu^26+227111411546910396674304 mu^27+32860283629079201143296 mu^28+4091144747210338180608 mu^29+436997729034545284096 mu^30+39848823041254860800 mu^31+3079647570669989888 mu^32+199693850485932032 mu^33+10716033910276096 mu^34+466966677159936 mu^35+16087802052608 mu^36+421151703040 mu^37+7861043200 mu^38+93061120 mu^39+524288 mu^40) Gamma[-1+2 mu]^2 (PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]))/((1-2 mu)^2 (1+mu)^2 (2+mu)^2 (3+mu)^2 (4+mu)^2 (5+mu)^2 (6+mu)^2 (7+mu)^2 (8+mu)^2 (18+mu)^2 (19+mu)^2 (1+2 mu)^2 (3+2 mu)^2 (5+2 mu)^2 (7+2 mu)^2 (9+2 mu)^2 (11+2 mu)^2 (13+2 mu)^2 (15+2 mu)^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)-(152 (-2+mu) (305874473943236022849024000000+158382140267917680853939200000 mu-36598840995152517026762880000 mu^2-44689567864439512877780736000 mu^3-139394303899208261859653236800 mu^4-244779227689452344591081330880 mu^5-263134584309376493034645332016 mu^6-183536269726730422660080637536 mu^7-71814669998074686091613587500 mu^8+8379402840331923319097278284 mu^9+42869313296483891650998915735 mu^10+54685015345492185380588536410 mu^11+66490881734532068107224553289 mu^12+79907917721954329838255342678 mu^13+84046590874959048196098669362 mu^14+73209522932257088027328126044 mu^15+52551073315776597259683896406 mu^16+31402363314403657033384873608 mu^17+15808895900302812911455905979 mu^18+6774490085487546652908034402 mu^19+2491228339757378351127225085 mu^20+790980858119292590421529750 mu^21+217792662101636955235081020 mu^22+52157800652225098819609800 mu^23+10882027501532730454221120 mu^24+1978878244728454192675200 mu^25+313442949804047883975936 mu^26+43165769128568743650816 mu^27+5152742749744771253760 mu^28+530799001267216536576 mu^29+46900636116335626240 mu^30+3525906537540382720 mu^31+223129483435196416 mu^32+11717816474632192 mu^33+500891282178048 mu^34+16962302509056 mu^35+437250228224 mu^36+8049262592 mu^37+94109696 mu^38+524288 mu^39) Gamma[-1+2 mu]^2 PolyGamma[0,-2+2 mu])/((1-2 mu)^2 (1+mu)^2 (2+mu)^2 (3+mu)^2 (4+mu)^2 (5+mu)^2 (6+mu)^2 (7+mu)^2 (8+mu)^2 (18+mu)^2 (19+mu)^2 (1+2 mu)^2 (3+2 mu)^2 (5+2 mu)^2 (7+2 mu)^2 (9+2 mu)^2 (11+2 mu)^2 (13+2 mu)^2 (15+2 mu)^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))+ord/n^3;


(* ::Subsubsection::Closed:: *)
(*V operators*)


(* ::Text:: *)
(*\[Phi] operator*)


DeltaN[Op[V,0,1]]=mu-1+((-4+2 mu) Gamma[-1+2 mu])/(2 n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+((-4+2 mu)^2 Gamma[-1+2 mu]^2 (-3-3/(-2+mu)^2-11/(2 (-2+mu))+1/(2 (-1+mu))+1/(2 mu)-((2-3 mu+2 mu^2) (-EulerGamma-PolyGamma[0,2-mu]+PolyGamma[0,-1+mu]-PolyGamma[0,-2+2 mu]))/(2-mu)))/(2 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+1/2 eta3[mu]/n^3+ord/n^4;


eta3[1]=0;


eta3[3/2]=(64 (-3188+3 \[Pi]^2 (-61+108 Log[2])-3402 Zeta[3]))/(243 \[Pi]^6);


eta3[2]=0;


eta3[5/2]=(32768 (16800244+375 \[Pi]^2 (-5477+900 Log[2])-3543750 Zeta[3]))/(759375 \[Pi]^6);


eta3[3]=0;


(* ::Text:: *)
(*Other scalars*)


DeltaN[Op[V,0,2]]=3+mu+((-2+mu-4 mu (-3+2 mu) (-1+2 mu)) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


DeltaN[Op[V,0,3]]=5+mu+ord/n;


DeltaN[Op[V,0,4]]=5+mu+((-2+mu-12 mu (-3+2 mu) (-1+2 mu)) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Text:: *)
(*Spin 1*)


DeltaN[Op[V,1,1]]=2+mu+((-2+mu (-1+4 mu)) Gamma[-1+2 mu])/(mu n Gamma[1-mu] Gamma[mu]^3)+ord/n^2;


DeltaN[Op[V,1,2]]=4+mu+((-2-19 mu+31 mu^2+20 mu^3-16 mu^4) Gamma[-1+2 mu])/((1+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Text:: *)
(*Spin 2*)


DeltaN[Op[V,2,1]]=2+3(mu-1)+ord/n;


DeltaN[Op[V,2,2]]=3+mu+((-6+mu (-39+mu (11+16 mu))) Gamma[-1+2 mu])/(3 n Gamma[1-mu] Gamma[mu]^2 Gamma[2+mu])+ord/n^2;


DeltaN[Op[V,2,3]]=4+3(mu-1)+ord/n;


DeltaN[Op[V,2,4]]=5+mu+ord/n;


DeltaN[Op[V,2,5]]=5+mu+ord/n;


(* ::Text:: *)
(*Spin 3*)


DeltaN[Op[V,3,1]]=3+3(mu-1)+ord/n;


DeltaN[Op[V,3,2]]=4+mu+((16+mu (-19+mu (-13+2 mu (8+3 mu)))) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[3+mu])+ord/n^2;


(* ::Text:: *)
(*Spin 4*)


DeltaN[Op[V,4,1]]=4+3(mu-1)+ord/n;


DeltaN[Op[V,4,2]]=4+3(mu-1)+ord/n;


DeltaN[Op[V,4,3]]=5+mu+((-180+mu (4+mu) (-61+mu (-60+mu (53+32 mu)))) Gamma[-1+2 mu])/(5 n Gamma[1-mu] Gamma[mu]^2 Gamma[4+mu])+ord/n^2;


(* ::Text:: *)
(*Spin 5*)


DeltaN[Op[V,5,1]]=5+3(mu-1)+ord/n;


DeltaN[Op[V,5,2]]=5+3(mu-1)+ord/n;


DeltaN[Op[V,5,3]]=6+mu+((864+mu (-528+mu (-870+mu (155+mu (526+mu (193+20 mu)))))) Gamma[-1+2 mu])/(3 n Gamma[1-mu] Gamma[mu]^2 Gamma[5+mu])+ord/n^2;


(* ::Text:: *)
(*Spin 6*)


DeltaN[Op[V,6,1]]=6+3(mu-1)+ord/n;


DeltaN[Op[V,6,2]]=6+3(mu-1)+ord/n;


DeltaN[Op[V,6,3]]=6+3(mu-1)+ord/n;


DeltaN[Op[V,6,4]]=7+mu+((-8400+mu (-5692+mu (-11348+mu (-403+mu (6445+mu (3527+mu (703+48 mu))))))) Gamma[-1+2 mu])/(7 n Gamma[1-mu] Gamma[mu]^2 Gamma[6+mu])+ord/n^2;


(* ::Text:: *)
(*Spin 7*)


DeltaN[Op[V,7,1]]=7+3(mu-1)+ord/n;


DeltaN[Op[V,7,2]]=7+3(mu-1)+ord/n;


DeltaN[Op[V,7,3]]=7+3(mu-1)+ord/n;


DeltaN[Op[V,7,4]]=8+mu+((23040+mu (-9144+mu (-21014+mu (-4109+mu (10836+mu (7924+mu (2244+mu (289+14 mu)))))))) Gamma[-1+2 mu])/(2 n Gamma[1-mu] Gamma[mu]^2 Gamma[7+mu])+ord/n^2;


(* ::Subsubsection::Closed:: *)
(*T operators*)


(* ::Text:: *)
(*Spin 0*)


DeltaN[Op[T,0,1]]=2 (-1+mu)-(4 Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(Gamma[-1+2 mu]^2 (-8+4 mu (10+mu (-15-4 (-3+mu) mu))+8 (-1+mu) mu (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]+8 (-1+mu) mu (2+mu (-3+2 mu)) HarmonicNumber[-3+2 mu]))/((-1+mu) mu n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[T,0,2]]=2 mu+(8 (-2+mu) mu (-3+2/mu+2 mu) Gamma[-1+2 mu])/((4-2 mu)  Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]) 1/n+ord/n^2;


DeltaN[Op[T,0,3]]=4+2(mu-1)+ord/n;


DeltaN[Op[T,0,4]]=4+2 (-1+mu)+((-2+mu) (4+8 mu (-3+2 mu) (-1+2 mu)-4 (-1+2 mu) (-2-4 (-1+mu)-mu+2 mu^2)) Gamma[-1+2 mu])/((2-mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


DeltaN[Op[T,0,5]]=4+4(mu-1)+ord/n;


DeltaN[Op[T,0,6]]=6+2(mu-1)+ord/n;


DeltaN[Op[T,0,7]]=6+2(mu-1)+ord/n;


DeltaN[Op[T,0,8]]=6+2(mu-1)+ord/n;


DeltaN[Op[T,0,9]]=6+2 (-1+mu)+((-2+mu) (4+18 mu (-3+2 mu) (-1+2 mu)-6 (-1+2 mu) (-2-4 (-1+mu)-mu+2 mu^2)) Gamma[-1+2 mu])/((2-mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Text:: *)
(*Spin 1*)


DeltaN[Op[T,1,1]]=5+2(mu-1)+ord/n;


DeltaN[Op[T,1,2]]=5+2(mu-1)+ord/n;


(* ::Text:: *)
(*Spin 2*)


DeltaN[Op[T,2,1]]=2 mu+(4 (-2+mu) Gamma[-1+2 mu])/((1+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(Gamma[-1+2 mu]^2 (48+4 mu (-4+mu (-15+mu (8+mu (19+4 (-5+mu) mu))))-8 (-2+mu) (-1+mu) (1+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-8 (-2+mu) (-1+mu) (1+mu)^2 (2+mu (-3+2 mu)) HarmonicNumber[-3+2 mu]))/((-1+mu) (1+mu)^3 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[T,2,2]]=2+4(mu-1)+ord/n;


DeltaN[Op[T,2,3]]=4+2(mu-1)+ord/n;


DeltaN[Op[T,2,4]]=4+2(mu-1)+ord/n;


(* ::Text:: *)
(*Spin 3*)


DeltaN[Op[T,3,1]]=3+4(mu-1)+ord/n;


DeltaN[Op[T,3,2]]=5+2(mu-1)+ord/n;


(* ::Text:: *)
(*Spin 4*)


DeltaN[Op[T,4,1]]=2 (1+mu)+(12 (-2+mu) (1+mu) Gamma[-1+2 mu])/((6+5 mu+mu^2) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(4 Gamma[-1+2 mu]^2 (-432+mu (936+mu (3324+mu (218+mu (-3964+mu (37+mu (2564+mu (64+mu (-856+mu (-211+12 mu (3+mu))))))))))-6 (-2+mu) (-1+mu) mu (1+mu)^2 (2+mu)^2 (3+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-6 (-2+mu) (-1+mu) mu (1+mu)^2 (2+mu)^2 (3+mu)^2 (2+mu (-3+2 mu)) HarmonicNumber[-3+2 mu]))/(mu (2+mu)^3 (3+mu)^3 (-1+mu^2) n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


(* ::Text:: *)
(*Spin 6*)


DeltaN[Op[T,6,1]]=2 (2+mu)+(20 (-2+mu) (2+mu) Gamma[-1+2 mu])/((4+mu) (5+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(4 Gamma[-1+2 mu]^2 (-48000+mu (274400+mu (100120+mu (-24032+mu (-139568+mu (-63342+mu (149513+mu (58343+mu (-53230+mu (-34564+5 mu (-959+mu (9+2 mu) (19+2 mu)))))))))))-10 (-2+mu) (-1+mu) mu (1+mu)^2 (2+mu) (3+mu) (4+mu)^2 (5+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-10 (-2+mu) (-1+mu) mu (1+mu)^2 (2+mu) (3+mu) (4+mu)^2 (5+mu)^2 (2+mu (-3+2 mu)) HarmonicNumber[-3+2 mu]))/((-1+mu) mu (1+mu)^2 (3+mu) (4+mu)^3 (5+mu)^3 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


(* ::Text:: *)
(*Higher spin*)


DeltaN[Op[T,8,1]]=2 (3+mu)+(28 (-2+mu) (3+mu) Gamma[-1+2 mu])/((6+mu) (7+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(4 Gamma[-1+2 mu]^2 (-35562240-1130976 mu (-322+39 mu)-14 EulerGamma (-2+mu) (-1+mu) mu (1+mu)^2 (2+mu)^2 (3+mu)^2 (4+mu) (5+mu) (6+mu)^2 (7+mu)^2 (2+mu (-3+2 mu))+mu^3 (113954112+mu (39828080+mu (-132382228+mu (16875606+mu (113519198+mu (32817879+mu (-39124727+mu (-36033081+mu (-12826251+7 mu (-279813+mu (9445+mu (10977+mu (1823+4 mu (34+mu))))))))))))))-14 (-2+mu) (-1+mu) mu (1+mu)^2 (2+mu)^2 (3+mu)^2 (4+mu) (5+mu) (6+mu)^2 (7+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-14 (-2+mu) (-1+mu) mu (1+mu)^2 (2+mu)^2 (3+mu)^2 (4+mu) (5+mu) (6+mu)^2 (7+mu)^2 (2+mu (-3+2 mu)) PolyGamma[0,-2+2 mu]))/((-1+mu) mu (1+mu)^2 (2+mu)^2 (3+mu) (4+mu) (5+mu) (6+mu)^3 (7+mu)^3 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[T,10,1]]=2 (4+mu)+(36 (-2+mu) (4+mu) Gamma[-1+2 mu])/((8+mu) (9+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(12 Gamma[-1+2 mu]^2 (12 (71525+10125/(-1+mu)+20736/mu-10823 mu-6585600/(1+mu)^2+23905728/(1+mu)-44452800/(2+mu)^2+16899120/(2+mu)-11340000/(3+mu)^2-42420000/(3+mu)+1000000/(4+mu)+40320/(5+mu)-30912/(6+mu)-9520/(7+mu))-6 EulerGamma (-2+mu) (4+mu) (8+mu)^2 (9+mu)^2 (2+mu (-3+2 mu))+mu^2 (265516+mu (-96464+mu (-83376+mu (-7171+mu (1673+12 mu (24+mu))))))-6 (-2+mu) (4+mu) (8+mu)^2 (9+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-6 (-2+mu) (4+mu) (8+mu)^2 (9+mu)^2 (2+mu (-3+2 mu)) PolyGamma[0,-2+2 mu]))/((8+mu)^3 (9+mu)^3 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[T,12,1]]=2 (5+mu)+(44 (-2+mu) (5+mu) Gamma[-1+2 mu])/((10+mu) (11+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(4 Gamma[-1+2 mu]^2 (2662000/mu+24 (655281+47916/(-1+mu)-112266000/(1+mu)^2+502677900/(1+mu)-2155507200/(2+mu)^2+3652231680/(2+mu)-3911846400/(3+mu)^2-2096071040/(3+mu)-488980800/(4+mu)^2-2096425800/(4+mu)+30145500/(5+mu)+2307200/(6+mu)-60480/(7+mu)-187920/(8+mu)-44880/(9+mu))-22 EulerGamma (-2+mu) (5+mu) (10+mu)^2 (11+mu)^2 (2+mu (-3+2 mu))+11 mu (-112436+mu (201802+mu (-111448+mu (-55897+mu (-2184+mu (1043+4 mu (31+mu)))))))-22 (-2+mu) (5+mu) (10+mu)^2 (11+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-22 (-2+mu) (5+mu) (10+mu)^2 (11+mu)^2 (2+mu (-3+2 mu)) PolyGamma[0,-2+2 mu]))/((10+mu)^3 (11+mu)^3 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[T,14,1]]=2 (6+mu)+(52 (-2+mu) (6+mu) Gamma[-1+2 mu])/((12+mu) (13+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(4 Gamma[-1+2 mu]^2 (7592832/mu+4 (18217771+753571/(-1+mu)-4709184480/(1+mu)^2+23956388280/(1+mu)-183134952000/(2+mu)^2+461164928400/(2+mu)-919458540000/(3+mu)^2+684478998000/(3+mu)-784604620800/(4+mu)^2-893591481600/(4+mu)-59329670400/(5+mu)^2-279012444480/(5+mu)+2642867136/(6+mu)+199810800/(7+mu)+19152000/(8+mu)-3813480/(9+mu)-3326400/(10+mu)-682968/(11+mu))-26 EulerGamma (-2+mu) (6+mu) (12+mu)^2 (13+mu)^2 (2+mu (-3+2 mu))+13 mu (-366044+mu (381740+mu (-278460+mu (-97486+mu (-855+mu (1667+4 mu (38+mu)))))))-26 (-2+mu) (6+mu) (12+mu)^2 (13+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-26 (-2+mu) (6+mu) (12+mu)^2 (13+mu)^2 (2+mu (-3+2 mu)) PolyGamma[0,-2+2 mu]))/((12+mu)^3 (13+mu)^3 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[T,16,1]]=2 (7+mu)+(60 (-2+mu) (7+mu) Gamma[-1+2 mu])/((14+mu) (15+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(4 Gamma[-1+2 mu]^2 (18522000/mu+8 (33850983+864000/(-1+mu)-11936564640/(1+mu)^2+66381721588/(1+mu)-789274886400/(2+mu)^2+2458748092320/(2+mu)-7911429926400/(3+mu)^2+12274696082880/(3+mu)-18313495200000/(4+mu)^2+2164305825000/(4+mu)-9194585400000/(5+mu)^2-14609202646500/(5+mu)-470762772480/(6+mu)^2-2372160930048/(6+mu)+15773829120/(7+mu)+1041148080/(8+mu)+131422500/(9+mu)+9548000/(10+mu)-6671808/(11+mu)-4029480/(12+mu)-748020/(13+mu))-30 EulerGamma (-2+mu) (7+mu) (14+mu)^2 (15+mu)^2 (2+mu (-3+2 mu))+mu (-17420484+mu (9559406+mu (-8721532+mu (-2317977+5 mu (5990+mu (7289+12 mu (45+mu)))))))-30 (-2+mu) (7+mu) (14+mu)^2 (15+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-30 (-2+mu) (7+mu) (14+mu)^2 (15+mu)^2 (2+mu (-3+2 mu)) PolyGamma[0,-2+2 mu]))/((14+mu)^3 (15+mu)^3 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[T,18,1]]=2 (8+mu)+(68 (-2+mu) (8+mu) Gamma[-1+2 mu])/((16+mu) (17+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(4 Gamma[-1+2 mu]^2 (849049700+14326308/(-1+mu)+40247296/mu-384943104000/(1+mu)^2+25186384512000/(11 (1+mu))-38903312448000/(2+mu)^2+139341753230400/(2+mu)-657465980371200/(3+mu)^2+1406326845618240/(3+mu)-3005558767411200/(4+mu)^2+2743535432551680/(4+mu)-4034829262464000/(5+mu)^2-1406077347185280/(5+mu)-1344943087488000/(6+mu)^2-2620601967984000/(6+mu)-50018544576000/(7+mu)^2-266210789241600/(7+mu)+1305464739840/(8+mu)+72921784320/(9+mu)+9216123840/(10+mu)+1352894400/(11+mu)+169478400/(11 (12+mu))-136805760/(13+mu)-68221440/(14+mu)-11783040/(15+mu)-34 EulerGamma (-2+mu) (8+mu) (16+mu)^2 (17+mu)^2 (2+mu (-3+2 mu))+17 mu (-3246524+mu (973828+mu (-1080088+mu (-228700+mu (6771+mu (3331+4 mu (52+mu)))))))-34 (-2+mu) (8+mu) (16+mu)^2 (17+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-34 (-2+mu) (8+mu) (16+mu)^2 (17+mu)^2 (2+mu (-3+2 mu)) PolyGamma[0,-2+2 mu]))/((16+mu)^3 (17+mu)^3 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[T,20,1]]=2 (9+mu)+(76 (-2+mu) (9+mu) Gamma[-1+2 mu])/((18+mu) (19+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(4 Gamma[-1+2 mu]^2 (2332156216+27436000/(-1+mu)+80003376/mu-1306559289600/(1+mu)^2+8206022898247968/(1001 (1+mu))-187886451916800/(2+mu)^2+8192133792768000/(11 (2+mu))-4827186524160000/(3+mu)^2+12548769219072000/(3+mu)-36958146825600000/(4+mu)^2+55173232999080000/(4+mu)-97158861543744000/(5+mu)^2+42422476356580320/(5+mu)-85658424871219200/(6+mu)^2-61717994792842752/(6+mu)-20443134929817600/(7+mu)^2-45966081252833280/(7+mu)-579453937920000/(8+mu)^2-22582918950768000/(7 (8+mu))+12118793940000/(9+mu)+571503651840/(10+mu)+66556858368/(11+mu)+121779927360/(11 (12+mu))+17660916000/(11 (13+mu))-2177280000/(13 (14+mu))-2070420480/(7 (15+mu))-130781952/(16+mu)-21395520/(17+mu)-38 EulerGamma (-2+mu) (9+mu) (18+mu)^2 (19+mu)^2 (2+mu (-3+2 mu))+19 mu (-7997828+mu (1395658+mu (-1846112+mu (-321349+mu (13868+mu (4371+4 mu (59+mu)))))))-38 (-2+mu) (9+mu) (18+mu)^2 (19+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-38 (-2+mu) (9+mu) (18+mu)^2 (19+mu)^2 (2+mu (-3+2 mu)) PolyGamma[0,-2+2 mu]))/((18+mu)^3 (19+mu)^3 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


(* ::Subsubsection::Closed:: *)
(*A operators*)


(* ::Text:: *)
(*Spin 1*)


DeltaN[Op[A,1,1]]=-1+2 mu;


DeltaN[Op[A,1,2]]=3+2(mu-1)+ord/n;


DeltaN[Op[A,1,3]]=3+4(mu-1)+ord/n;


DeltaN[Op[A,1,4]]=5+2(mu-1)+ord/n;


DeltaN[Op[A,1,5]]=5+2(mu-1)+ord/n;


(* ::Text:: *)
(*Spin 3*)


DeltaN[Op[A,3,1]]=1+2 mu+((-2+mu) (4+8 mu) Gamma[-1+2 mu])/((2+3 mu+mu^2) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(4 (1+2 mu) Gamma[-1+2 mu]^2 (-16+mu (24+mu (100+mu (-98+mu (-64+mu (113+mu (24+mu (-43+4 (-2+mu) mu)))))))-2 (-2+mu) (-1+mu) mu (1+mu)^2 (2+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-2 (-2+mu) (-1+mu) mu (1+mu)^2 (2+mu)^2 (2+mu (-3+2 mu)) HarmonicNumber[-3+2 mu]))/((-1+mu) mu (1+mu)^3 (2+mu)^3 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[A,3,2]]=3+4(mu-1)+ord/n;


DeltaN[Op[A,3,3]]=5+2(mu-1)+ord/n;


DeltaN[Op[A,3,4]]=5+2(mu-1)+ord/n;


(* ::Text:: *)
(*Spin 5*)


DeltaN[Op[A,5,1]]=3+2 mu+(8 (-2+mu) (3+2 mu) Gamma[-1+2 mu])/((3+mu) (4+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(8 (3+2 mu) Gamma[-1+2 mu]^2 (-1152+mu (-288+mu (6712+mu (-1196+mu (-4904+mu (2874+mu (2067+mu (-1015+mu (-687+mu (-43+4 mu (7+mu))))))))))-2 (-2+mu) (-1+mu) mu (1+mu) (2+mu) (3+mu)^2 (4+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-2 (-2+mu) (-1+mu) mu (1+mu) (2+mu) (3+mu)^2 (4+mu)^2 (2+mu (-3+2 mu)) HarmonicNumber[-3+2 mu]))/((-1+mu) mu (1+mu) (2+mu) (3+mu)^3 (4+mu)^3 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


(* ::Text:: *)
(*Higher spin*)


DeltaN[Op[A,7,1]]=5+2 mu+(12 (-2+mu) (5+2 mu) Gamma[-1+2 mu])/((5+mu) (6+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(4 (5+2 mu) Gamma[-1+2 mu]^2 (-259200+mu (-1516320+mu (3717792+mu (243504+mu (-1240688+mu (-249998+mu (697096+mu (339405+mu (-219249+mu (-197904+mu (-46390+mu (101+mu (1667+12 mu (21+mu)))))))))))))-6 (-2+mu) (-1+mu) mu (1+mu)^2 (2+mu) (3+mu) (4+mu) (5+mu)^2 (6+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-6 (-2+mu) (-1+mu) mu (1+mu)^2 (2+mu) (3+mu) (4+mu) (5+mu)^2 (6+mu)^2 (2+mu (-3+2 mu)) HarmonicNumber[-3+2 mu]))/((-1+mu) mu (1+mu)^2 (2+mu) (3+mu) (4+mu) (5+mu)^3 (6+mu)^3 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[A,9,1]]=7+2 mu+(16 (-2+mu) (7+2 mu) Gamma[-1+2 mu])/((7+mu) (8+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(16 (7+2 mu) Gamma[-1+2 mu]^2 (-18063360+mu (-234888192+mu (446252416+mu (16968128+mu (-45245968+mu (-47697568+mu (24404380+mu (46571404+mu (4312934+mu (-18994821+mu (-12828330+mu (-3681429+mu (-409246+mu (41837+mu (19254+mu (2557+4 mu (40+mu))))))))))))))))-2 (-2+mu) (-1+mu) mu (1+mu)^2 (2+mu)^2 (3+mu) (4+mu) (5+mu) (6+mu) (7+mu)^2 (8+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-2 (-2+mu) (-1+mu) mu (1+mu)^2 (2+mu)^2 (3+mu) (4+mu) (5+mu) (6+mu) (7+mu)^2 (8+mu)^2 (2+mu (-3+2 mu)) HarmonicNumber[-3+2 mu]))/((-1+mu) mu (1+mu)^2 (2+mu)^2 (3+mu) (4+mu) (5+mu) (6+mu) (7+mu)^3 (8+mu)^3 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[A,11,1]]=9+2 mu+(20 (-2+mu) (9+2 mu) Gamma[-1+2 mu])/((9+mu) (10+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(4 (9+2 mu) Gamma[-1+2 mu]^2 (177644+60500/(-1+mu)+162000/mu+123171840/(1+mu)^2-3776958720/(7 (1+mu))+2086318080/(2+mu)^2-3194505216/(2+mu)+2933884800/(3+mu)^2+2792200320/(3+mu)+988200000/(4+mu)-44352000/(5+mu)-258048/(6+mu)+471744/(7+mu)+627840/(7 (8+mu))-10 EulerGamma (-2+mu) (9+mu)^2 (10+mu)^2 (2+mu (-3+2 mu))+mu (-113896+mu (178154+mu (-110054+5 mu (-4063+mu (369+4 mu (23+mu))))))-10 (-2+mu) (9+mu)^2 (10+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-10 (-2+mu) (9+mu)^2 (10+mu)^2 (2+mu (-3+2 mu)) PolyGamma[0,-2+2 mu]))/((9+mu)^3 (10+mu)^3 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[A,13,1]]=11+2 mu+((-2+mu) (264+48 mu) Gamma[-1+2 mu])/((132+23 mu+mu^2) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(8 (11+2 mu) Gamma[-1+2 mu]^2 (209088/mu+16/21 (614187+95823/(-1+mu)+545044500/(1+mu)^2-2739521675/(1+mu)+19702683000/(2+mu)^2-47881193850/(2+mu)+88268019840/(3+mu)^2-52472720160/(3+mu)+59329670400/(4+mu)^2+91106013600/(4+mu)+12482762985/(5+mu)-474692400/(6+mu)-14641200/(7+mu)+828144/(8+mu)+748440/(9+mu)+127820/(10+mu))-6 EulerGamma (-2+mu) (11+mu)^2 (12+mu)^2 (2+mu (-3+2 mu))+mu (-194556+mu (189616+mu (-133332+mu (-16599+mu (2099+12 mu (29+mu))))))-6 (-2+mu) (11+mu)^2 (12+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-6 (-2+mu) (11+mu)^2 (12+mu)^2 (2+mu (-3+2 mu)) PolyGamma[0,-2+2 mu]))/((11+mu)^3 (12+mu)^3 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[A,15,1]]=13+2 mu+((-2+mu) (364+56 mu) Gamma[-1+2 mu])/((182+27 mu+mu^2) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(4 (13+2 mu) Gamma[-1+2 mu]^2 (3233492+308700/(-1+mu)+927472/mu+3986236800/(1+mu)^2-242012807712/(11 (1+mu))+251156505600/(2+mu)^2-768402581760/(2+mu)+2354592240000/(3+mu)^2-3462581496000/(3+mu)+4903778880000/(4+mu)^2+108955368000/(4+mu)+1961511552000/(5+mu)^2+3868488771840/(5+mu)+284590645248/(6+mu)-8686077120/(7+mu)-304560000/(8+mu)-16236000/(9+mu)+4308480/(10+mu)+2347488/(11+mu)+4105920/(11 (12+mu))-14 EulerGamma (-2+mu) (13+mu)^2 (14+mu)^2 (2+mu (-3+2 mu))+mu (-1209128+7 mu (103446+mu (-78914+mu (-6931+mu (1121+4 mu (35+mu))))))-14 (-2+mu) (13+mu)^2 (14+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-14 (-2+mu) (13+mu)^2 (14+mu)^2 (2+mu (-3+2 mu)) PolyGamma[0,-2+2 mu]))/((13+mu)^3 (14+mu)^3 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[A,17,1]]=15+2 mu+((-2+mu) (480+64 mu) Gamma[-1+2 mu])/((240+31 mu+mu^2) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(32 (15+2 mu) Gamma[-1+2 mu]^2 (1118344+73984/(-1+mu)+230400/mu+1889244000/(1+mu)^2-1598663146500/(143 (1+mu))+184474180800/(2+mu)^2-653601774280/(2+mu)+2981705126400/(3+mu)^2-6224083045440/(3+mu)+12808981785600/(4+mu)^2-75068419805280/(7 (4+mu))+15566470920000/(5+mu)^2+7500200330700/(5+mu)+4168212048000/(6+mu)^2+9679494006000/(6+mu)+444530903040/(7+mu)-10891641600/(8+mu)-358294860/(9+mu)-30036600/(10+mu)-7092800/(7 (11+mu))+13409760/(11 (12+mu))+540540/(13+mu)+1061760/(13 (14+mu))-2 EulerGamma (-2+mu) (15+mu)^2 (16+mu)^2 (2+mu (-3+2 mu))+mu (-412404+mu (161012+mu (-128416+mu (-8129+mu (1633+4 mu (41+mu))))))-2 (-2+mu) (15+mu)^2 (16+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-2 (-2+mu) (15+mu)^2 (16+mu)^2 (2+mu (-3+2 mu)) PolyGamma[0,-2+2 mu]))/((15+mu)^3 (16+mu)^3 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[A,19,1]]=17+2 mu+((-2+mu) (612+72 mu) Gamma[-1+2 mu])/((306+35 mu+mu^2) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(12 (17+2 mu) Gamma[-1+2 mu]^2 (7133076+350892/(-1+mu)+1123632/mu+16058671104/(1+mu)^2-43063933465600/(429 (1+mu))+2250436608000/(2+mu)^2-97416782438400/(11 (2+mu))+55997192160000/(3+mu)^2-1579076426088000/(11 (3+mu))+411254440396800/(4+mu)^2-1782253257453760/(3 (4+mu))+1019743153228800/(5+mu)^2-372411725811840/(5+mu)+817725397192704/(6+mu)^2+3469137693525504/(5 (6+mu))+157740238656000/(7+mu)^2+412514461497600/(7+mu)+12929369040000/(8+mu)-257949204480/(9+mu)-22538306560/(3 (10+mu))-3353942592/(5 (11+mu))-781934400/(11 (12+mu))+68432000/(33 (13+mu))+886394880/(143 (14+mu))+2448000/(15+mu)+1779968/(5 (16+mu))-6 EulerGamma (-2+mu) (17+mu)^2 (18+mu)^2 (2+mu (-3+2 mu))+mu (-2664024+mu (727678+mu (-588450+mu (-26997+mu (6707+12 mu (47+mu))))))-6 (-2+mu) (17+mu)^2 (18+mu)^2 (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-6 (-2+mu) (17+mu)^2 (18+mu)^2 (2+mu (-3+2 mu)) PolyGamma[0,-2+2 mu]))/((17+mu)^3 (18+mu)^3 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


(* ::Subsubsection::Closed:: *)
(*T3 operators*)


(* ::Text:: *)
(*Spin 0*)


DeltaN[Op[Tm[3],0,1]]=3 (-1+mu)+ord/n^3-(3 (2+mu) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(3 (-2+mu)^2 Gamma[-1+2 mu]^2 (-6-6/(-2+mu)^2-11/(-2+mu)+1/(-1+mu)+1/mu-(2 (2+mu (-3+2 mu)) (\[Pi] Cot[mu \[Pi]]+HarmonicNumber[-3+2 mu]))/(-2+mu)))/(n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)-(6 mu Gamma[-1+2 mu]^2 (mu (-3+2 mu)+2 (-1+mu) (2-3 mu+2 mu^2) (-EulerGamma-PolyGamma[0,2-mu]+PolyGamma[0,-1+mu]-PolyGamma[0,-2+2 mu])+2 (-1+mu)^2 mu (\[Pi]^2/6-PolyGamma[1,mu])))/((-1+mu) n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[Tm[3],0,2]]=2+3 (-1+mu)+((-2+mu) (3 (2+mu)+2 mu (-3+2 mu) (-1+2 mu)-2 (-1+2 mu) (-2-6 (-1+mu)-mu+2 mu^2)) Gamma[-1+2 mu])/((2-mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


DeltaN[Op[Tm[3],0,3]]=4+3 (-1+mu)+ord/n;


DeltaN[Op[Tm[3],0,4]]=4+3 (-1+mu)+ord/n^2-((22-33 mu+16 mu^3) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]);


(* ::Text:: *)
(*Spin 1*)


DeltaN[Op[Tm[3],1,1]]=3+3(mu-1)+ord/n;


(* ::Text:: *)
(*Spin 2*)


DeltaN[Op[Tm[3],2,1]]=-1+3 mu+((-2+mu) (14+3 (-1+mu) mu) Gamma[-1+2 mu])/((2+mu-mu^2) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


DeltaN[Op[Tm[3],2,2]]=2+5(mu-1)+ord/n;


DeltaN[Op[Tm[3],2,3]]=4+3(mu-1)+ord/n;


DeltaN[Op[Tm[3],2,4]]=4+3(mu-1)+ord/n;


(* ::Text:: *)
(*Spin 3*)


DeltaN[Op[Tm[3],3,1]]=3 mu+((-2+mu) (-3-2/(-2+mu)+8/(1+mu)) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Text:: *)
(*Spin 4*)


DeltaN[Op[Tm[3],4,1]]=1+3 mu-(3 (28+mu (20+7 mu+mu^3)) Gamma[-1+2 mu])/((1+mu) (2+mu) (3+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Text:: *)
(*Spin 5*)


DeltaN[Op[Tm[3],5,1]]=2+3 mu+((-2+mu) (-3+8/(6-3 mu)+8/(3 (1+mu))-30/(2+mu)+48/(3+mu)) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Text:: *)
(*Spin 6*)


DeltaN[Op[Tm[3],6,1]]=3 (1+mu)-(3 (480+mu (4+mu) (146+mu (7+mu (-11+mu+mu^2)))-2 Sqrt[14400+mu (3+mu) (3040+mu (3+mu) (-1004+mu (3+mu) (412+81 mu (3+mu))))]) Gamma[-1+2 mu])/((1+mu) (2+mu) (3+mu) (4+mu) (5+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


DeltaN[Op[Tm[3],6,2]]=3 (1+mu)-(3 (mu (4+mu) (146+mu (7+mu (-11+mu+mu^2)))+2 (240+Sqrt[14400+mu (3+mu) (3040+mu (3+mu) (-1004+mu (3+mu) (412+81 mu (3+mu))))])) Gamma[-1+2 mu])/((1+mu) (2+mu) (3+mu) (4+mu) (5+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Text:: *)
(*Spin 7*)


DeltaN[Op[Tm[3],7,1]]=4+3 mu+((-2+mu) (-3-3/(-2+mu)-4/(1+mu)-15/(2+mu)+72/(3+mu)-140/(4+mu)+120/(5+mu)) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Subsubsection::Closed:: *)
(*H3 operators*)


(* ::Text:: *)
(*Spin 0*)


DeltaN[Op[Hm[3],0,1]]=4+3(mu-1)+ord/n;


(* ::Text:: *)
(*Spin 1*)


DeltaN[Op[Hm[3],1,1]]=1+3 (-1+mu)-(3 mu Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


DeltaN[Op[Hm[3],1,2]]=3mu+ord/n;


(* ::Text:: *)
(*Spin 2*)


DeltaN[Op[Hm[3],2,1]]=-1+3mu+ord/n;


DeltaN[Op[Hm[3],2,2]]=4+3(mu-1)+ord/n;


DeltaN[Op[Hm[3],2,3]]=4+3(mu-1)+ord/n;


(* ::Text:: *)
(*Spin 3*)


DeltaN[Op[Hm[3],3,1]]=3mu+ord/n;


(* ::Text:: *)
(*Spin 4*)


DeltaN[Op[Hm[3],4,1]]=1+3mu+ord/n;


DeltaN[Op[Hm[3],4,2]]=1+3mu+ord/n;


(* ::Text:: *)
(*Spin 5*)


DeltaN[Op[Hm[3],5,1]]=2+3mu+ord/n;


DeltaN[Op[Hm[3],5,2]]=2+3mu+ord/n;


(* ::Text:: *)
(*Spin 6*)


DeltaN[Op[Hm[3],6,1]]=3+3mu+ord/n;


DeltaN[Op[Hm[3],6,2]]=3+3mu+ord/n;


(* ::Subsubsection::Closed:: *)
(*A3 operators*)


(* ::Text:: *)
(*Spin 3*)


DeltaN[Op[A3,3,1]]=3mu+ord/n;


(* ::Text:: *)
(*Spin 5*)


DeltaN[Op[A3,5,1]]=2+3mu+ord/n;


(* ::Text:: *)
(*Spin 6*)


DeltaN[Op[A3,6,1]]=3+3mu+ord/n;


(* ::Subsubsection::Closed:: *)
(*T4 operators*)


(* ::Text:: *)
(*Spin 0*)


DeltaN[Op[Tm[4],0,1]]=4 (-1+mu)+ord/n^3-(4 (2+2 mu) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(4 (-2+mu)^2 Gamma[-1+2 mu]^2 (-6-6/(-2+mu)^2-11/(-2+mu)+1/(-1+mu)+1/mu-(2 (2+mu (-3+2 mu)) (\[Pi] Cot[mu \[Pi]]+HarmonicNumber[-3+2 mu]))/(-2+mu)))/(n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)-(12 mu Gamma[-1+2 mu]^2 (mu (-3+2 mu)+2 (-1+mu) (2-3 mu+2 mu^2) (-EulerGamma-PolyGamma[0,2-mu]+PolyGamma[0,-1+mu]-PolyGamma[0,-2+2 mu])+4 (-1+mu)^2 mu (\[Pi]^2/6-PolyGamma[1,mu])))/((-1+mu) n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[Tm[4],0,2]]=2+4 (-1+mu)+((-2+mu) (2 mu (-3+2 mu) (-1+2 mu)+4 (2+2 mu)-2 (-1+2 mu) (-2-8 (-1+mu)-mu+2 mu^2)) Gamma[-1+2 mu])/((2-mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


DeltaN[Op[Tm[4],0,3]]=4 mu+ord/n;


DeltaN[Op[Tm[4],0,4]]=4 mu+ord/n;


DeltaN[Op[Tm[4],0,5]]=4 mu-(4 (8-13 mu+4 mu^2+4 mu^3) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Text:: *)
(*Spin 1*)


DeltaN[Op[Tm[4],1,1]]=3+4(mu-1)+ord/n;


(* ::Text:: *)
(*Spin 2*)


DeltaN[Op[Tm[4],2,1]]=-2+4 mu+((-2+mu) (20+8 mu^2) Gamma[-1+2 mu])/((2+mu-mu^2) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Text:: *)
(*Spin 3*)


DeltaN[Op[Tm[4],3,1]]=-1+4 mu+((-2+mu) (-8-12/(-2+mu)+12/(1+mu)) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Text:: *)
(*Spin 4*)


DeltaN[Op[Tm[4],4,1]]=4 mu-(8 (2+(-2+mu) mu) Gamma[-1+2 mu])/((1+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


DeltaN[Op[Tm[4],4,2]]=4 mu-(8 (18+mu (2+mu) (6+mu+mu^2)) Gamma[-1+2 mu])/((1+mu) (2+mu) (3+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Text:: *)
(*Spin 5*)


DeltaN[Op[Tm[4],5,1]]=1+4 mu-(8 (3+mu+mu^2) (4+mu+mu^2) Gamma[-1+2 mu])/((1+mu) (2+mu) (3+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Text:: *)
(*Spin 6*)


DeltaN[Op[Tm[4],6,1]]=6+4 (-1+mu)+(4 (-2+mu) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(4 Gamma[-2+2 mu] Root[248832000+943488000 mu+1010741760 mu^2+457714368 mu^3-16425504 mu^4-376526736 mu^5-606180888 mu^6-571332456 mu^7-403945848 mu^8-277805376 mu^9-197875080 mu^10-123734232 mu^11-59616432 mu^12-21016440 mu^13-5284296 mu^14-920160 mu^15-105336 mu^16-7128 mu^17-216 mu^18+(518400+23040 mu+828912 mu^2+1774128 mu^3+1542924 mu^4+1071240 mu^5+878412 mu^6+659688 mu^7+342576 mu^8+112152 mu^9+22044 mu^10+2376 mu^11+108 mu^12) #1+(-1920-940 mu-818 mu^2-1118 mu^3-748 mu^4-198 mu^5-18 mu^6) #1^2+#1^3&,1])/(mu (240+188 mu-252 mu^2-231 mu^3+42 mu^5+12 mu^6+mu^7) n Gamma[2-mu] Gamma[-2+mu] Gamma[-1+mu]^2)+ord/n^2;


DeltaN[Op[Tm[4],6,2]]=6+4 (-1+mu)+(4 (-2+mu) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(4 Gamma[-2+2 mu] Root[248832000+943488000 mu+1010741760 mu^2+457714368 mu^3-16425504 mu^4-376526736 mu^5-606180888 mu^6-571332456 mu^7-403945848 mu^8-277805376 mu^9-197875080 mu^10-123734232 mu^11-59616432 mu^12-21016440 mu^13-5284296 mu^14-920160 mu^15-105336 mu^16-7128 mu^17-216 mu^18+(518400+23040 mu+828912 mu^2+1774128 mu^3+1542924 mu^4+1071240 mu^5+878412 mu^6+659688 mu^7+342576 mu^8+112152 mu^9+22044 mu^10+2376 mu^11+108 mu^12) #1+(-1920-940 mu-818 mu^2-1118 mu^3-748 mu^4-198 mu^5-18 mu^6) #1^2+#1^3&,2])/(mu (240+188 mu-252 mu^2-231 mu^3+42 mu^5+12 mu^6+mu^7) n Gamma[2-mu] Gamma[-2+mu] Gamma[-1+mu]^2)+ord/n^2;


DeltaN[Op[Tm[4],6,3]]=6+4 (-1+mu)+(4 (-2+mu) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(4 Gamma[-2+2 mu] Root[248832000+943488000 mu+1010741760 mu^2+457714368 mu^3-16425504 mu^4-376526736 mu^5-606180888 mu^6-571332456 mu^7-403945848 mu^8-277805376 mu^9-197875080 mu^10-123734232 mu^11-59616432 mu^12-21016440 mu^13-5284296 mu^14-920160 mu^15-105336 mu^16-7128 mu^17-216 mu^18+(518400+23040 mu+828912 mu^2+1774128 mu^3+1542924 mu^4+1071240 mu^5+878412 mu^6+659688 mu^7+342576 mu^8+112152 mu^9+22044 mu^10+2376 mu^11+108 mu^12) #1+(-1920-940 mu-818 mu^2-1118 mu^3-748 mu^4-198 mu^5-18 mu^6) #1^2+#1^3&,3])/(mu (240+188 mu-252 mu^2-231 mu^3+42 mu^5+12 mu^6+mu^7) n Gamma[2-mu] Gamma[-2+mu] Gamma[-1+mu]^2)+ord/n^2;


(* ::Subsubsection::Closed:: *)
(*B4 operators*)


DeltaN[Op[B4,0,1]]=2+4(mu-1)+ord/n;


DeltaN[Op[B4,0,2]]=4 mu+ord/n;


DeltaN[Op[B4,0,3]]=4 mu+ord/n;


DeltaN[Op[B4,2,1]]=2+4 (-1+mu)-(4 (-1+2 mu^2) Gamma[-1+2 mu])/((1+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Subsubsection::Closed:: *)
(*H4 operators*)


(* ::Text:: *)
(*Spin 0*)


DeltaN[Op[Hm[4],0,1]]=4 mu+ord/n;


(* ::Text:: *)
(*Spin 1*)


DeltaN[Op[Hm[4],1,1]]=1+4 (-1+mu)-(8 mu Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


DeltaN[Op[Hm[4],1,2]]=3+4(mu-1)+ord/n;


DeltaN[Op[Hm[4],1,3]]=3+4(mu-1)+ord/n;


(* ::Text:: *)
(*Spin 2*)


DeltaN[Op[Hm[4],2,1]]=2+4(mu-1)+ord/n;


(* ::Text:: *)
(*Spin 3*)


DeltaN[Op[Hm[4],3,1]]=3+4(mu-1)+ord/n;


DeltaN[Op[Hm[4],3,2]]=3+4(mu-1)+ord/n;


(* ::Subsubsection::Closed:: *)
(*Higher operators*)


(* ::Text:: *)
(*Spin 0*)


DeltaN[Op[Tm[5],0,1]]=5 (-1+mu)+ord/n^3-(5 (2+3 mu) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(5 (-2+mu)^2 Gamma[-1+2 mu]^2 (-6-6/(-2+mu)^2-11/(-2+mu)+1/(-1+mu)+1/mu-(2 (2+mu (-3+2 mu)) (\[Pi] Cot[mu \[Pi]]+HarmonicNumber[-3+2 mu]))/(-2+mu)))/(n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)-(20 mu Gamma[-1+2 mu]^2 (mu (-3+2 mu)+2 (-1+mu) (2-3 mu+2 mu^2) (-EulerGamma-PolyGamma[0,2-mu]+PolyGamma[0,-1+mu]-PolyGamma[0,-2+2 mu])+6 (-1+mu)^2 mu (\[Pi]^2/6-PolyGamma[1,mu])))/((-1+mu) n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[Tm[5],0,2]]=2+5 (-1+mu)+ord/n;


DeltaN[Op[Tm[6],0,1]]=6 (-1+mu)+ord/n^3-(6 (2+4 mu) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(6 (-2+mu)^2 Gamma[-1+2 mu]^2 (-6-6/(-2+mu)^2-11/(-2+mu)+1/(-1+mu)+1/mu-(2 (2+mu (-3+2 mu)) (\[Pi] Cot[mu \[Pi]]+HarmonicNumber[-3+2 mu]))/(-2+mu)))/(n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)-(30 mu Gamma[-1+2 mu]^2 (mu (-3+2 mu)+2 (-1+mu) (2-3 mu+2 mu^2) (-EulerGamma-PolyGamma[0,2-mu]+PolyGamma[0,-1+mu]-PolyGamma[0,-2+2 mu])+8 (-1+mu)^2 mu (\[Pi]^2/6-PolyGamma[1,mu])))/((-1+mu) n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


DeltaN[Op[Tm[7],0,1]]=7 (-1+mu)+ord/n^3-(7 (2+5 mu) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(7 Gamma[-1+2 mu]^2 (-10-11 (-2+mu)-6 (-2+mu)^2+(-2+mu)^2/(-1+mu)+4/mu+mu-(6 mu^2 (-3+2 mu))/(-1+mu)-2 (-2+mu) (2+mu (-3+2 mu)) (\[Pi] Cot[mu \[Pi]]+HarmonicNumber[-3+2 mu])+12 mu (2-3 mu+2 mu^2) (EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-2+2 mu])-10 (-1+mu) mu^2 (\[Pi]^2-6 PolyGamma[1,mu])))/(n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2);


DeltaN[Op[Tm[8],0,1]]=8 (-1+mu)+ord/n^3-(8 (2+6 mu) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(8 Gamma[-1+2 mu]^2 (-10-11 (-2+mu)-6 (-2+mu)^2+(-2+mu)^2/(-1+mu)+4/mu+mu-(7 mu^2 (-3+2 mu))/(-1+mu)-2 (-2+mu) (2+mu (-3+2 mu)) (\[Pi] Cot[mu \[Pi]]+HarmonicNumber[-3+2 mu])+14 mu (2-3 mu+2 mu^2) (EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-2+2 mu])-14 (-1+mu) mu^2 (\[Pi]^2-6 PolyGamma[1,mu])))/(n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2);


DeltaN[Op[Tm[6],0,2]]=-4+6 mu+ord/n^2-(4 (8-9 mu+10 mu^2) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]);


DeltaN[Op[YT[{3,2}],0,1]]=2+5 (-1+mu)+ord/n;


DeltaN[Op[YT[{4,2}],0,1]]=2+6 (-1+mu)+ord/n;


(* ::Text:: *)
(*Spin 1*)


DeltaN[Op[Hm[5],1,1]]=1+5 (-1+mu)-(15 mu Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


DeltaN[Op[Hm[6],1,1]]=1+6 (-1+mu)-(24 mu Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


DeltaN[Op[YT[{2,1,1}],1,1]]=3+4(mu-1)+ord/n;


(* ::Text:: *)
(*Spin 2*)


DeltaN[Op[Tm[5],2,1]]=2+5 (-1+mu)-((26+5 mu+15 mu^2) Gamma[-1+2 mu])/((1+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


DeltaN[Op[Hm[5],2,1]]=2+5(mu-1)+ord/n;


DeltaN[Op[Tm[6],2,1]]=2+6 (-1+mu)-(4 (8+3 mu+6 mu^2) Gamma[-1+2 mu])/((1+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


DeltaN[Op[YT[{3,2}],2,1]]=2+5(mu-1)+ord/n;


(* ::Text:: *)
(*Spin 3*)


DeltaN[Op[YT[{2,1,1}],3,1]]=3+4(mu-1)+ord/n;


(* ::Subsubsection::Closed:: *)
(*Non-Lorentz-TS operators*)


(* ::Text:: *)
(*S*)


DeltaN[Op[S,{2,1},1]]=5+2 (-1+mu)+ord/n;


DeltaN[Op[S,{3,1},1]]=6+2 (-1+mu)+ord/n;


DeltaN[Op[S,{2,2},1]]=4+4 (-1+mu)+ord/n;


DeltaN[Op[S,{2,2},2]]=6+2 (-1+mu)+ord/n;


(* ::Text:: *)
(*V*)


DeltaN[Op[V,{2,1},1]]=3+3 (-1+mu)+ord/n;


(* ::Text:: *)
(*A*)


DeltaN[Op[A,{1,1},1]]=4+2 (-1+mu)+ord/n;


(* ::Text:: *)
(*H3*)


DeltaN[Op[Hm[3],{2,1},1]]=3+3 (-1+mu)+ord/n;


(* ::Text:: *)
(*A3*)


DeltaN[Op[A3,{1,1},1]]=2+3 (-1+mu)+ord/n;


(* ::Text:: *)
(*YT[2,1,1]*)


DeltaN[Op[YT[{2,1,1}],{1,1},1]]=2+4 (-1+mu)+ord/n;


(* ::Subsection::Closed:: *)
(*O(n) families*)


(* ::Text:: *)
(*ONF1*)


DeltaN[ONF1[k_]]=2 k-(2 k (-1+2 mu) (2+mu+2 mu^2 (-1+k)-3 mu k) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+1/n^2 (-((4 (-2+k) (-1+k) k (-2+mu)^2 Gamma[-1+2 mu]^2 ((mu (-3+2 mu) (-8+104 mu-383 mu^2+542 mu^3-383 mu^4+104 mu^5))/(12 (-2+mu)^2 (-1+mu))+((-1+mu) mu (-3+2 mu)^2 (12+4 k (-3+mu)-5 mu+mu^2) (-1+4 mu^2))/(3 (2-mu) (3-mu) (12-7 mu-mu^2+4 k (-3+2 mu)))+1/(2 (-2+mu)^2) (-1+mu) mu^2 (-12+52 mu-51 mu^2+15 mu^3) (\[Pi]^2/6-PolyGamma[1,-1+mu])))/(Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))-(4 k (-1+mu) Gamma[-1+2 mu]^2 (2 (1-2 mu)^2+mu (34+8/(-2+mu)-3/(-1+mu)^2+4/(-1+mu)+2/((-1+mu) mu^2)-2 mu+4 mu^2-1/((-1+mu) mu) 2 (-2+6 mu+5 mu^2-12 mu^3+4 mu^4) (-1+EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-2+mu]+PolyGamma[0,-2+2 mu])+3 mu (-11+8 mu) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu])+1/(2-mu) 2 (3-2 mu)^2 mu (-((7 \[Pi]^2)/6)-(EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2+PolyGamma[1,2-mu]+7 PolyGamma[1,-1+mu]-PolyGamma[1,-3+2 mu]))))/(Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+(4 (-1+k) k Gamma[-1+2 mu]^2 ((-1+mu) (2 (1-2 mu)^2+mu (34+8/(-2+mu)-3/(-1+mu)^2+4/(-1+mu)+2/((-1+mu) mu^2)-2 mu+4 mu^2-1/((-1+mu) mu) 2 (-2+6 mu+5 mu^2-12 mu^3+4 mu^4) (-1+EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-2+mu]+PolyGamma[0,-2+2 mu])+3 mu (-11+8 mu) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu])+1/(2-mu) 2 (3-2 mu)^2 mu (-((7 \[Pi]^2)/6)-(EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2+PolyGamma[1,2-mu]+7 PolyGamma[1,-1+mu]-PolyGamma[1,-3+2 mu])))+(1/(3 mu-5 mu^2+2 mu^3) (864-8208 mu+26280 mu^2+43444 mu^3-460364 mu^4+1320318 mu^5-2194071 mu^6+2447910 mu^7-1936168 mu^8+1105060 mu^9-452961 mu^10+130032 mu^11-24792 mu^12+2816 mu^13-144 mu^14)+(16 (3-2 mu)^2 (-2+mu) mu Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])/Gamma[-1+2 mu]+2 (-2+mu) (-144+672 mu+2756 mu^2-14508 mu^3+26111 mu^4-25804 mu^5+15861 mu^6-6316 mu^7+1608 mu^8-240 mu^9+16 mu^10) (EulerGamma+PolyGamma[0,3-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])+3 (-3+mu) (-2+mu)^2 (-1+mu) mu^2 (-216+566 mu-549 mu^2+241 mu^3-48 mu^4+4 mu^5) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu])+8 (3-2 mu)^2 (-3+mu) (-2+mu)^2 (-1+mu) mu^2 (5-5 mu+mu^2) (\[Pi]^2/6+(EulerGamma+PolyGamma[0,3-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2-PolyGamma[1,3-mu]-PolyGamma[1,-1+mu]+PolyGamma[1,-3+2 mu]))/(2 (-3+mu)^2 (-2+mu)^3)))/(Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2))+ord/n^3;


(* ::Text:: *)
(*ONF2*)


DeltaN[ONF2[k_]]=-1+2 k+mu+(((-2+mu) -2 (-1+k) k mu (-3+2 mu) (-1+2 mu)) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Text:: *)
(*ONF3*)


DeltaN[ONF3[m_]]=m (-1+mu)-(m (2+(-2+m) mu) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+m ((-2+mu)^2 Gamma[-1+2 mu]^2 (-6-6/(-2+mu)^2-11/(-2+mu)+1/(-1+mu)+1/mu-(2 (2+mu (-3+2 mu)) (\[Pi] Cot[mu \[Pi]]+HarmonicNumber[-3+2 mu]))/(-2+mu)))/(n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)-((-1+m) m mu Gamma[-1+2 mu]^2 (mu (-3+2 mu)+2 (-1+mu) (2-3 mu+2 mu^2) (-EulerGamma-PolyGamma[0,2-mu]+PolyGamma[0,-1+mu]-PolyGamma[0,-2+2 mu])+2 (-2+m) (-1+mu)^2 mu (\[Pi]^2/6-PolyGamma[1,mu])))/((-1+mu) n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


(* ::Text:: *)
(*ONF4*)


DeltaN[ONF4[l_]]=l+2 (-1+mu)+(4 (2-mu) Gamma[-2+2 mu] (1-((-1+mu) mu)/((-2+l+mu) (-1+l+mu))-(2 (-1+mu) mu Gamma[1+l] Gamma[-2+2 mu])/((-2+l+mu) (-1+l+mu) Gamma[-3+l+2 mu])))/(n Gamma[2-mu] Gamma[-1+mu]^2 Gamma[1+mu])+(16 (2-mu)^2 Gamma[-2+2 mu]^2 (-3-3/(-2+mu)^2-11/(2 (-2+mu))+1/(2 (-1+mu))+1/(2 mu)-((2-3 mu+2 mu^2) (-EulerGamma-PolyGamma[0,2-mu]+PolyGamma[0,-1+mu]-PolyGamma[0,-2+2 mu]))/(2-mu)))/(n^2 Gamma[2-mu]^2 Gamma[-1+mu]^4 Gamma[1+mu]^2)-1/(n^2 Gamma[2-mu]^2 Gamma[-1+mu]^4 Gamma[1+mu]^2) 8 (2-mu)^2 Gamma[-2+2 mu]^2 (1-((-1+mu) mu)/((-2+l+mu) (-1+l+mu))-(2 (-1+mu) mu Gamma[1+l] Gamma[-2+2 mu])/((-2+l+mu) (-1+l+mu) Gamma[-3+l+2 mu])) (-(((-1+mu) mu (1/(-2+l+mu)+1/(-1+l+mu)))/((-2+l+mu) (-1+l+mu)))-(2 (-1+mu) mu Gamma[1+l] Gamma[-2+2 mu] (-2+1/(-2+l+mu)+1/(-1+l+mu)-PolyGamma[0,1+l]+PolyGamma[0,3-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+l+2 mu]))/((-2+l+mu) (-1+l+mu) Gamma[-3+l+2 mu]))+1/(n^2 Gamma[2-mu]^2 Gamma[-1+mu]^4 Gamma[1+mu]^2) 16 (2-mu)^2 Gamma[-2+2 mu]^2 (-(1/((-2+l+mu) (-1+l+mu)))(-1+mu) mu (-((1-mu+mu^2)/(2 (-2+l+mu) (-1+l+mu)))+(2+2 mu-4 mu^2+mu^3)/((-2+mu)^2 (-1+mu))+1/2 (-1+mu) mu ((Gamma[1+l] Gamma[-2+mu]^2)/Gamma[-3+l+2 mu]+HypergeometricPFQ[{1,3-mu,-1+l+mu},{2+l,l+mu},1]/((1+l) (-1+l+mu)))-(2 (-1+mu) (-1+2 mu) (-PolyGamma[0,-1+mu]+PolyGamma[0,-1+l+mu]))/(-2+mu)+((2-3 mu+2 mu^2) (-EulerGamma-PolyGamma[0,2-mu]+PolyGamma[0,-1+mu]-PolyGamma[0,-2+2 mu]))/(-2+mu))-1/((-2+l+mu) (-1+l+mu) Gamma[-3+l+2 mu]) 2 (-1+mu) mu Gamma[1+l] Gamma[-2+2 mu] (-(1/(2 (-2+l+mu) (-1+l+mu)))-(-2-6 mu+9 mu^2-4 mu^3+mu^4)/((-2+mu)^2 (-1+mu))+((-1+mu) mu Gamma[1+l] Gamma[-2+2 mu])/((-2+l+mu) (-1+l+mu) Gamma[-3+l+2 mu])+(-(2/(2-mu))+(2-mu) mu) (-PolyGamma[0,-1+mu]+PolyGamma[0,-1+l+mu])+(2 (-EulerGamma-PolyGamma[0,2-mu]+PolyGamma[0,-1+mu]-PolyGamma[0,-2+2 mu]))/(-2+mu)+1/(l (2-mu) (-3+l+2 mu)) ((1+l) (-1+mu) mu (-4+l+2 mu)+(-2+l+mu) (-1+l+mu) (-((4 (-1+mu) mu (-3+2 mu))/((-2+l+mu) (-1+l+mu)))-((-1+mu) mu Gamma[1+l] Gamma[-2+2 mu])/((-2+l+mu) (-1+l+mu) Gamma[-3+l+2 mu]))) (EulerGamma-HarmonicNumber[l/2]+PolyGamma[0,1+l]+PolyGamma[0,-1+mu]+1/2 (2 HarmonicNumber[l]-Log[4]-PolyGamma[0,1/2 (-3+l)+mu]+PolyGamma[0,-1+l/2+mu])-2 PolyGamma[0,-1+l+mu]+PolyGamma[0,-3+l+2 mu])+(2 (-1+mu) (-1+2 mu) (EulerGamma+PolyGamma[0,1+l]+2 PolyGamma[0,-1+mu]-2 PolyGamma[0,-1+l+mu]-PolyGamma[0,-2+2 mu]+PolyGamma[0,-3+l+2 mu]))/(-2+mu)+1/(2-mu)^2 2 (-1+mu) mu (-3+2 mu) ((Gamma[l] Gamma[-2+2 mu] ((1+l)^2 Gamma[1+l] Gamma[-1+mu] Gamma[-2+l+mu] Gamma[-3+2 mu] HypergeometricPFQ[{1,1,4-l-2 mu,-1+mu},{2,2,3-l-mu},1]-Gamma[-2+mu] Gamma[-1+l+mu] Gamma[-3+l+2 mu] HypergeometricPFQ[{1,1+l,4-2 mu,-1+l+mu},{2+l,2+l,3-mu},1]))/((1+l)^2 Gamma[1+l] Gamma[-2+mu] Gamma[-1+l+mu] Gamma[-3+2 mu] Gamma[-3+l+2 mu])+(Gamma[l] Gamma[-2+2 mu] (1/(2-mu)-1/(-3+2 mu)+1/(-3+l+2 mu)-PolyGamma[0,1+l]+PolyGamma[0,2-mu]-2 PolyGamma[0,-1+mu]+PolyGamma[0,-1+l+mu]+PolyGamma[0,-2+2 mu]))/Gamma[-2+l+2 mu]-((-3+2 mu) (2 EulerGamma+1/(2-mu)+1/(-3+l+2 mu)+PolyGamma[0,1+l]+PolyGamma[0,2-mu]+PolyGamma[0,-1+mu]-2 PolyGamma[0,-1+l+mu]+PolyGamma[0,-3+l+2 mu]))/(l (-3+l+2 mu)))))+ord/n^3;


(* ::Text:: *)
(*ONF5*)


DeltaN[ONF5[l_]]=-2+l+2 mu+(2 (-1+l) (-2+mu) (-2+l+2 mu) Gamma[-1+2 mu])/((-2+l+mu) (-1+l+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+1/(n^2 Gamma[1+mu]^2) 2 (-2+mu)^2 (((-1+mu) mu (-3+2 l+2 mu) Gamma[-1+2 mu]^2)/((-2+l+mu)^2 (-1+l+mu)^2 Gamma[1-mu]^2 Gamma[mu]^4)+(4 Gamma[-2+2 mu]^2 (-6-6/(-2+mu)^2-11/(-2+mu)+1/(-1+mu)+1/mu-(2 (2-3 mu+2 mu^2) (EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-2+2 mu]))/(-2+mu)))/(Gamma[2-mu]^2 Gamma[-1+mu]^4)+(Gamma[-1+2 mu]^2 (-(((-2+l+mu)^2 (-1+l+mu)^2 Gamma[1+l] Gamma[1+mu]^2)/((-2+mu)^2 Gamma[-3+l+2 mu]))+(-1+mu) mu ((3-2 l-2 mu) (-1+mu) mu+(-2+l+mu) (-1+l+mu) (1-mu+mu^2)-(2 (-2+l+mu)^2 (-1+l+mu)^2 (-8+21 mu-18 mu^2+4 mu^3))/(-2+mu)^2-((-1+mu) mu (-2+l+mu)^2 (-1+l+mu) HypergeometricPFQ[{1,3-mu,-1+l+mu},{2+l,l+mu},1])/(1+l)+(4 (-1+mu) (-2+l+mu)^2 (-1+l+mu)^2 (-1+2 mu) (EulerGamma-HarmonicNumber[-2+mu]+PolyGamma[0,-1+l+mu]))/(-2+mu))-(-1+mu) mu (-2+l+mu)^2 (-1+l+mu)^2 (12+14/(-2+mu)^2+17/(-2+mu)+1/(-1+mu)-1/mu-8 mu+(4 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[-2+2 mu]^2 (-6-6/(-2+mu)^2-11/(-2+mu)+1/(-1+mu)+1/mu-(2 (2-3 mu+2 mu^2) (EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-2+2 mu]))/(-2+mu)))/(Gamma[2-mu]^2 Gamma[-1+mu]^4 Gamma[-1+2 mu]^2))))/((-2+l+mu)^3 (-1+l+mu)^3 Gamma[1-mu]^2 Gamma[mu]^4))+ord/n^3;


(* ::Text:: *)
(*ONF6*)


DeltaN[ONF6[l_]]=-2+l+2 mu+(2 (-1+l) (-2+mu) (-2+l+2 mu) Gamma[-1+2 mu])/((-2+l+mu) (-1+l+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+1/(n^2 Gamma[1+mu]^2) 2 (-2+mu)^2 (((-1+mu) mu (-3+2 l+2 mu) Gamma[-1+2 mu]^2)/((-2+l+mu)^2 (-1+l+mu)^2 Gamma[1-mu]^2 Gamma[mu]^4)+(4 Gamma[-2+2 mu]^2 (-6-6/(-2+mu)^2-11/(-2+mu)+1/(-1+mu)+1/mu-(2 (2-3 mu+2 mu^2) (EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-2+2 mu]))/(-2+mu)))/(Gamma[2-mu]^2 Gamma[-1+mu]^4)+(Gamma[-1+2 mu]^2 (((-2+l+mu)^2 (-1+l+mu)^2 Gamma[1+l] Gamma[1+mu]^2)/((-2+mu)^2 Gamma[-3+l+2 mu])+(-1+mu) mu ((3-2 l-2 mu) (-1+mu) mu+(-2+l+mu) (-1+l+mu) (1-mu+mu^2)-(2 (-2+l+mu)^2 (-1+l+mu)^2 (-8+21 mu-18 mu^2+4 mu^3))/(-2+mu)^2-((-1+mu) mu (-2+l+mu)^2 (-1+l+mu) HypergeometricPFQ[{1,3-mu,-1+l+mu},{2+l,l+mu},1])/(1+l)+(4 (-1+mu) (-2+l+mu)^2 (-1+l+mu)^2 (-1+2 mu) (EulerGamma-HarmonicNumber[-2+mu]+PolyGamma[0,-1+l+mu]))/(-2+mu))-(-1+mu) mu (-2+l+mu)^2 (-1+l+mu)^2 (12+14/(-2+mu)^2+17/(-2+mu)+1/(-1+mu)-1/mu-8 mu+(4 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[-2+2 mu]^2 (-6-6/(-2+mu)^2-11/(-2+mu)+1/(-1+mu)+1/mu-(2 (2-3 mu+2 mu^2) (EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-2+2 mu]))/(-2+mu)))/(Gamma[2-mu]^2 Gamma[-1+mu]^4 Gamma[-1+2 mu]^2))))/((-2+l+mu)^3 (-1+l+mu)^3 Gamma[1-mu]^2 Gamma[mu]^4))+ord/n^3;


(* ::Text:: *)
(*ONF7*)


DeltaN[ONF7[l_]]=4+l+((-2+mu) Gamma[-1+2 mu])/(Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]) ((8(mu-1)(2mu-1))/(mu-2)-(8mu(2mu-3))/((mu-2)^2 (l+1)(l+2)) ((mu-1)(2mu-3)-Pochhammer[mu-l-3,l]/Pochhammer[mu,l])) 1/n+ord/n^2;


(* ::Text:: *)
(*ONF8*)


DeltaN[ONF8[l_]]=1+l+mu+1/n (((-2+mu) Gamma[-1+2 mu])/(Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(4 (-1+mu) (-1+2 mu) Gamma[-1+2 mu])/(Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])-(2 mu Gamma[-1+2 mu] ((2 (-1+mu) (-3+2 mu))/((1+l) (-1+l+mu))+((-1)^l l!)/Pochhammer[mu,l]))/(Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]))+ord/n^2;


(* ::Text:: *)
(*ONF9*)


DeltaN[ONF9[k_]]=2 (1+k)-(2 (-1+2 mu) (6-7 mu-mu^2+2 mu^3+3 k^2 mu (-3+2 mu)+k (18+mu-10 mu^2)) Gamma[-1+2 mu])/(3 n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Text:: *)
(*ONF10*)


DeltaN[ONF10[k_,m_]]=2 k+m (-1+mu)+((-2+mu) (2 k^2 mu (-3+2 mu) (-1+2 mu)+m (2-2 mu+m mu)-2 k (-1+2 mu) (-2-2 m (-1+mu)-mu+2 mu^2)) Gamma[-1+2 mu])/((2-mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Text:: *)
(*ONF11*)


DeltaN[ONF11[m_,l_]]=l+(m+l)(mu-1)+1/n (-(m+l)(m+l-2)+4(l-1)(m/(2mu)+l/(2mu+2))) (Gamma[-1+2 mu]mu)/(Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Text:: *)
(*ONF12*)


DeltaN[ONF12[m_]]=2+m (-1+mu)-((-4+m^2 mu (1+mu)-2 m(-3+2 mu+mu^2)) Gamma[-1+2 mu])/((1+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Subsection::Closed:: *)
(*Other observables*)


(* ::Subsubsection::Closed:: *)
(*Central charges*)


ValueN[CT]=1-((-2+mu) Gamma[-1+2 mu] (4+2 mu-mu^2+2 (2-mu) mu (\[Pi] Cot[mu \[Pi]]+HarmonicNumber[-2+2 mu])))/((2-mu) mu (1+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


ValueN[CJ]=1-(2 (-2+mu) (-1+2 mu) Gamma[-1+2 mu])/((-1+mu) mu n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2;


(* ::Subsubsection::Closed:: *)
(*Critical exponents*)


ValueN[alpha]=(-2+mu)/(-1+mu)-(2 (mu (-1+2 mu) Gamma[-1+2 mu]))/(((-1+mu) Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]) n)+(2 mu^2 Gamma[-1+2 mu]^2 (34+8/(-2+mu)-3/(-1+mu)^2+4/(-1+mu)+2/((-1+mu) mu^2)-2 mu+4 mu^2-1/((-1+mu) mu) 2 (-2+6 mu+5 mu^2-12 mu^3+4 mu^4) (-1+EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-2+mu]+PolyGamma[0,-2+2 mu])+3 mu (-11+8 mu) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu])+1/(2-mu) 2 (3-2 mu)^2 mu (-((7 \[Pi]^2)/6)-(EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2+PolyGamma[1,2-mu]+7 PolyGamma[1,-1+mu]-PolyGamma[1,-3+2 mu])))/((-1+mu) Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2 n^2)+ord/n^3;


ValueN[beta]=1/2+(mu (-5+4 mu) Gamma[-1+2 mu])/(2 (-1+mu) Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu] n)+(Gamma[-1+2 mu]^2 ((2 (-2+mu) (-1+2 mu))/(-1+mu)+1/(-1+mu) (-2+mu)^2 (-6-6/(-2+mu)^2-11/(-2+mu)+1/(-1+mu)+1/mu-1/(-2+mu) 2 (2-3 mu+2 mu^2) (EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-2+2 mu]))-2 mu (34+8/(-2+mu)-3/(-1+mu)^2+4/(-1+mu)+2/((-1+mu) mu^2)-2 mu+4 mu^2-1/((-1+mu) mu) 2 (-2+6 mu+5 mu^2-12 mu^3+4 mu^4) (-1+EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-2+mu]+PolyGamma[0,-2+2 mu])+3 mu (-11+8 mu) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu])+1/(2-mu) 2 (3-2 mu)^2 mu (-((7 \[Pi]^2)/6)-(EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2+PolyGamma[1,2-mu]+7 PolyGamma[1,-1+mu]-PolyGamma[1,-3+2 mu]))))/(2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2 n^2)+ord/n^3;


ValueN[gamma]=1/(-1+mu)+(3 mu Gamma[-1+2 mu])/((-1+mu) Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu] n)+(Gamma[-1+2 mu]^2 (6+11 (-2+mu)+6 (-2+mu)^2-(-2+mu)^2/(-1+mu)-(-2+mu)^2/mu-2 (-2+mu) (-1+2 mu)+2 (-2+mu) (2-3 mu+2 mu^2) (EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-2+2 mu])-2 mu (34+8/(-2+mu)-3/(-1+mu)^2+4/(-1+mu)+2/((-1+mu) mu^2)-2 mu+4 mu^2-1/((-1+mu) mu) 2 (-2+6 mu+5 mu^2-12 mu^3+4 mu^4) (-1+EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-2+mu]+PolyGamma[0,-2+2 mu])+3 mu (-11+8 mu) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu])+1/(2-mu) 2 (3-2 mu)^2 mu (-((7 \[Pi]^2)/6)-(EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2+PolyGamma[1,2-mu]+7 PolyGamma[1,-1+mu]-PolyGamma[1,-3+2 mu]))))/((-1+mu) Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2 n^2)+ord/n^3;


ValueN[delta]=(1+mu)/(-1+mu)-(2 ((-2+mu) mu Gamma[-1+2 mu]))/(((-1+mu)^2 Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]) n)+(4 Gamma[-1+2 mu]^2 (-2+6 mu-4 EulerGamma mu-7 mu^2+8 EulerGamma mu^2+3 mu^3-7 EulerGamma mu^3+2 EulerGamma mu^4+mu (-4+8 mu-7 mu^2+2 mu^3) PolyGamma[0,2-mu]+mu (4-8 mu+7 mu^2-2 mu^3) PolyGamma[0,-1+mu]-4 mu PolyGamma[0,-2+2 mu]+8 mu^2 PolyGamma[0,-2+2 mu]-7 mu^3 PolyGamma[0,-2+2 mu]+2 mu^4 PolyGamma[0,-2+2 mu]))/((-1+mu)^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2 n^2)+1/n^3 (-((mu eta3[mu])/(-1+mu)^2)-(2 (-2+mu) Gamma[-1+2 mu]^3 (8-36 mu+16 EulerGamma mu+56 mu^2-48 EulerGamma mu^2-41 mu^3+60 EulerGamma mu^3+12 mu^4-36 EulerGamma mu^4+8 EulerGamma mu^5+4 mu (4-12 mu+15 mu^2-9 mu^3+2 mu^4) PolyGamma[0,2-mu]-4 mu (4-12 mu+15 mu^2-9 mu^3+2 mu^4) PolyGamma[0,-1+mu]+16 mu PolyGamma[0,-2+2 mu]-48 mu^2 PolyGamma[0,-2+2 mu]+60 mu^3 PolyGamma[0,-2+2 mu]-36 mu^4 PolyGamma[0,-2+2 mu]+8 mu^5 PolyGamma[0,-2+2 mu]))/((-1+mu)^4 Gamma[1-mu]^3 Gamma[mu]^6 Gamma[1+mu]^3))+ord/n^4;


ValueN[eta]=(2 (-2+mu) Gamma[-1+2 mu])/(Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu] n)+((-4+2 mu)^2 Gamma[-1+2 mu]^2 (-3-3/(-2+mu)^2-11/(2 (-2+mu))+1/(2 (-1+mu))+1/(2 mu)-1/(2-mu) (2-3 mu+2 mu^2) (-EulerGamma-PolyGamma[0,2-mu]+PolyGamma[0,-1+mu]-PolyGamma[0,-2+2 mu])))/(Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2 n^2)+eta3[mu]/n^3+ord/n^4;


ValueN[nu]=1/(-2+2 mu)+((-1+2 mu) Gamma[-1+2 mu])/((-1+mu) Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu] n)-(mu Gamma[-1+2 mu]^2 (34+8/(-2+mu)-3/(-1+mu)^2+4/(-1+mu)+2/((-1+mu) mu^2)-2 mu+4 mu^2-1/((-1+mu) mu) 2 (-2+6 mu+5 mu^2-12 mu^3+4 mu^4) (-1+EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-2+mu]+PolyGamma[0,-2+2 mu])+3 mu (-11+8 mu) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu])+1/(2-mu) 2 (3-2 mu)^2 mu (-((7 \[Pi]^2)/6)-(EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2+PolyGamma[1,2-mu]+7 PolyGamma[1,-1+mu]-PolyGamma[1,-3+2 mu])))/((-1+mu) Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2 n^2)+ord/n^3;


ValueN[phic]=1/(-1+mu)+(4 mu Gamma[-1+2 mu])/((-1+mu) Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu] n)+(Gamma[-1+2 mu]^2 (8/mu+8 (-1+mu) (-1+2 mu)-4 (10+mu (-15-4 (-3+mu) mu))-8 (-1+mu) (2+mu (-3+2 mu)) \[Pi] Cot[mu \[Pi]]-8 (-1+mu) (2+mu (-3+2 mu)) HarmonicNumber[-3+2 mu]-4 (-1+mu) mu (34+8/(-2+mu)-3/(-1+mu)^2+4/(-1+mu)+2/((-1+mu) mu^2)-2 mu+4 mu^2-1/((-1+mu) mu) 2 (-2+6 mu+5 mu^2-12 mu^3+4 mu^4) (-1+EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-2+mu]+PolyGamma[0,-2+2 mu])+3 mu (-11+8 mu) (-(\[Pi]^2/6)+PolyGamma[1,-1+mu])+1/(2-mu) 2 (3-2 mu)^2 mu (-((7 \[Pi]^2)/6)-(EulerGamma+PolyGamma[0,2-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2+PolyGamma[1,2-mu]+7 PolyGamma[1,-1+mu]-PolyGamma[1,-3+2 mu]))))/(2 (-1+mu)^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2 n^2)+ord/n^3;


ValueN[omega]=(4-2 mu)-(4 ((1-2 mu)^2 (-2+mu) Gamma[-1+2 mu]))/((Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]) n)-(4 (Gamma[-1+2 mu]^2 ((-864+8208 mu-26280 mu^2-43444 mu^3+460364 mu^4-1320318 mu^5+2194071 mu^6-2447910 mu^7+1936168 mu^8-1105060 mu^9+452961 mu^10-130032 mu^11+24792 mu^12-2816 mu^13+144 mu^14)/(mu (3-5 mu+2 mu^2))-(16 (3-2 mu)^2 (-2+mu) mu Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])/Gamma[-1+2 mu]-2 (-2+mu) (-144+672 mu+2756 mu^2-14508 mu^3+26111 mu^4-25804 mu^5+15861 mu^6-6316 mu^7+1608 mu^8-240 mu^9+16 mu^10) (EulerGamma+PolyGamma[0,3-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])+1/2 (-3+mu) (-2+mu)^2 (-1+mu) mu^2 (-216+566 mu-549 mu^2+241 mu^3-48 mu^4+4 mu^5) (\[Pi]^2-6 PolyGamma[1,-1+mu])-8 (3-2 mu)^2 (-3+mu) (-2+mu)^2 (-1+mu) mu^2 (5-5 mu+mu^2) (\[Pi]^2/6+(EulerGamma+PolyGamma[0,3-mu]-PolyGamma[0,-1+mu]+PolyGamma[0,-3+2 mu])^2-PolyGamma[1,3-mu]-PolyGamma[1,-1+mu]+PolyGamma[1,-3+2 mu]))))/(((-3+mu)^2 (-2+mu)^3 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2) n^2)+ord/n^3;


(* ::Section::Closed:: *)
(*Non-linear sigma model*)


(* ::Subsection::Closed:: *)
(*Selected O(n) operators*)


DeltaZ[Op[V,0,1]]=e/2+e/(2(n-2))-(n-1)/(2(n-2)^2) e^2+(n(n-1))/(4(n-2)^3) e^3-e^4 (((-1+n) (-6+2 n+n^2))/(8 (-2+n)^4)+((-3+n) (-1+n) (4+n) z[3])/(8 (-2+n)^4))+ord e^5;


DeltaZ[Op[S,0,0]]=0;


DeltaZ[Op[S,0,1]]=2-e^2/(-2+n)-e^3/(2 (-2+n))+e^4 (30-14 n+n^2+54 z[3]-18 n z[3])/(4 (-2+n)^3)+ord e^5;


DeltaZ[Op[S,0,2]]=4-2/(n-2) e+ord e^2;


DeltaZ[Op[T,0,1]]=(e n)/(-2+n)-(e^2 n)/(-2+n)^2+(e^3 n^2)/(2 (-2+n)^3)+e^4 (-((n (-6+2 n+n^2))/(4 (-2+n)^4))-(n (-7+n^2) z[3])/(2 (-2+n)^4))+ord e^5;


DeltaZ[Op[Tm[3],0,1]]=(3 e (1+n))/(2 (-2+n))-(3 e^2 (1+n))/(2 (-2+n)^2)+(3 e^3 n (1+n))/(4 (-2+n)^3)+e^4 (-((3 (1+n) (-6+2 n+n^2))/(8 (-2+n)^4))-(3 (1+n) (-20+n+3 n^2) z[3])/(8 (-2+n)^4))+ord e^5;


DeltaZ[Op[Tm[4],0,1]]=(2 e (2+n))/(-2+n)-(2 e^2 (2+n))/(-2+n)^2+(e^3 n (2+n))/(-2+n)^3+e^4 (-(((2+n) (-6+2 n+n^2))/(2 (-2+n)^4))-((2+n) (-15+2 n+2 n^2) z[3])/(-2+n)^4)+ord e^5;


DeltaZ[Op[Tm[5],0,1]]=(5 e (3+n))/(2 (-2+n))-(5 e^2 (3+n))/(2 (-2+n)^2)+(5 e^3 n (3+n))/(4 (-2+n)^3)+e^4 (-((5 (3+n) (-6+2 n+n^2))/(8 (-2+n)^4))-(5 (3+n) (4+n) (-11+5 n) z[3])/(8 (-2+n)^4))+ord e^5;


DeltaZ[Op[Tm[6],0,1]]=(3 e (4+n))/(-2+n)-(3 e^2 (4+n))/(-2+n)^2+(3 e^3 n (4+n))/(2 (-2+n)^3)+e^4 (-((3 (4+n) (-6+2 n+n^2))/(4 (-2+n)^4))-(3 (4+n) (-31+8 n+3 n^2) z[3])/(2 (-2+n)^4))+ord e^5;


(* ::Subsection::Closed:: *)
(*Selected O(n) families*)


DeltaZ[ONF1[k_]]=2k-(k(k-1))/(n-2) e+ord e^2;


DeltaZ[ONF3[m_]]=m e/2+(e m^2)/(2 (-2+n))-(e^2 m (-2+m+n))/(2 (-2+n)^2)+(e^3 m n (-2+m+n))/(4 (-2+n)^3)+e^4 (-((m (-2+m+n) (-6+2 n+n^2))/(8 (-2+n)^4))-(m (-2+m+n) (-14+4 m-2 m^2+4 n-4 m n+m^2 n+m n^2) z[3])/(8 (-2+n)^4))+ord e^5;


DeltaZ[ONF4[l_]]=l+e+e^2/(n-2) (1/l-1/2+HarmonicNumber[l-2])+ord e^3;


(* ::Subsection::Closed:: *)
(*Other observables*)


(* ::Subsubsection::Closed:: *)
(*Central charges*)


ValueZ[CT]=1-1/n+3 (n-1)/(4n(n-2)) e^2+ord e^3;


ValueZ[CJ]=(n-2)/n+e/n+ord e^2;


(* ::Subsubsection::Closed:: *)
(*Critical exponents*)


ValueZ[alpha]=-(2/e)+n/(-2+n)+(2 (-3+n) e)/(-2+n)^2+((-5-27 z[3]+n (2+9 z[3])) e^2)/(-2+n)^3+ord e^3;


ValueZ[beta]=(-1+n)/(2 (-2+n))+((1-n) e)/(-2+n)^2+(3 (-1+n) e^2)/(2 (-2+n)^3)-(((-1+n) (-16+12 n-66 z[3]+19 n z[3]+n^2 z[3])) e^3)/(8 (-2+n)^4)+ord e^4;


ValueZ[gamma]=2/e-3/(-2+n)+(4 e)/(-2+n)^2+((8+27 z[3]-n (5+9 z[3])) e^2)/(-2+n)^3+ord e^3;


ValueZ[delta]=(4 (-2+n))/((-1+n) e)+(1+n)/(-1+n)+((-3+n) (2+(4+n) z[3]) e^2)/((-2+n)^2 (-1+n))+ord e^3;


ValueZ[eta]=e/(-2+n)+((1-n) e^2)/(-2+n)^2+((-1+n) n e^3)/(2 (-2+n)^3)-(((-1+n) (n^2 (1+z[3])+n (2+z[3])-6 (1+2 z[3]))) e^4)/(4 (-2+n)^4)+ord e^5;


ValueZ[nu]=1/e+1/(2-n)-((-4+n) e)/(2 (-2+n)^2)+((18+n^2+54 z[3]-2 n (5+9 z[3])) e^2)/(4 (-2+n)^3)+ord e^3;


ValueZ[phic]=2/e-4/(-2+n)+(6 e)/(-2+n)^2+((5+27 z[3]-n (5+9 z[3])) e^2)/(-2+n)^3+ord e^3;


ValueZ[omega]=2-(n e)/(-2+n)+ord e^2;


(* ::Section::Closed:: *)
(*OPE coefficients: epsilon-expansion*)


(* ::Subsection::Closed:: *)
(*Ising operators*)


(* ::Text:: *)
(*Spin 0*)


OpeE[Op[E,0,0]]=1;


OpeE[Op[E,0,1]]=2-(2 e)/3-(34 e^2)/81+e^3 (-(611/4374)+(23 z[3])/54)+(-6859/472392+323/729 z[3]-80/81 z[5]+2/9 z[4]+2/81 const[5])e^4+ord e^5;


OpeE[Op[E,0,2]]=e^2/54-(47 e^3)/1458+ord e^4;


OpeE[Op[E,0,3]]=5/104976 e^4+ord e^5;


(* ::Text:: *)
(*Spin 2*)


OpeE[Op[E,2,1]]=1/3-(11 e)/36+(37 e^2)/486+(451 e^3)/52488+(37843/11337408-(103 z[3])/8748) e^4+ord e^5;


OpeE[Op[E,2,2]]=e^2/1440-(e^3 )/1440+ord e^4;


OpeE[Op[E,2,3]]=1/2592000 e^4+ord e^5;


(* ::Text:: *)
(*Spin 4*)


OpeE[Op[E,4,1]]=1/35-(1217 e)/29400+(2467109 e^2)/111132000-(3770112757 e^3)/840157920000+(1613971216099/6351593875200000-(106 z[3])/127575) e^4+ord e^5;


OpeE[Op[E,4,2]]=1/419580 e^2+ord e^3;


OpeE[Op[E,4,3]]=1/23976 e^2+ord e^3;


(* ::Text:: *)
(*Spin 5*)


(* ::Text:: *)
(*Spin 6*)


OpeE[Op[E,6,1]]=1/462-(49807 e)/12806640+(4806341 e^2)/1690476480-(1509389628721 e^3)/1476090252806400+(457583351035747/2455033308467604480-(250939 z[3])/3630682440) e^4+ord e^5;


OpeE[Op[E,6,2]]=((5 (2^(2/3) (865115+865115 I Sqrt[3]-93 Sqrt[20170357]+31 I Sqrt[60511071]) (2658947+315 I Sqrt[60511071])^(1/3)-18980 (2658947+315 I Sqrt[60511071])^(2/3)+2 2^(1/3) (77312695-77312695 I Sqrt[3]+15249 Sqrt[20170357]+5083 I Sqrt[60511071])))/(164736 2^(2/3) Sqrt[3] (18698 2^(1/3)-(2658947+315 I Sqrt[60511071])^(2/3)) (18698 2^(1/3) (-3 I+Sqrt[3])-(3 I+Sqrt[3]) (2658947+315 I Sqrt[60511071])^(2/3))))e^2+ord e^3;


OpeE[Op[E,6,3]]=((5 (2^(2/3) (865115-865115 I Sqrt[3]+93 Sqrt[20170357]+31 I Sqrt[60511071]) (2658947+315 I Sqrt[60511071])^(1/3)-18980 (2658947+315 I Sqrt[60511071])^(2/3)+2 2^(1/3) (77312695+77312695 I Sqrt[3]-15249 Sqrt[20170357]+5083 I Sqrt[60511071])))/(164736 2^(2/3) Sqrt[3] (18698 2^(1/3)-(2658947+315 I Sqrt[60511071])^(2/3)) (18698 2^(1/3) (3 I+Sqrt[3])-(-3 I+Sqrt[3]) (2658947+315 I Sqrt[60511071])^(2/3))))e^2+ord e^3;


OpeE[Op[E,6,4]]=(5 (2^(2/3) (865115+31 I Sqrt[60511071]) (2658947+315 I Sqrt[60511071])^(1/3)+9490 (2658947+315 I Sqrt[60511071])^(2/3)+2 2^(1/3) (77312695+5083 I Sqrt[60511071])))/(494208 (699230408 2^(1/3)+37396 (2658947+315 I Sqrt[60511071])^(2/3)+2^(2/3) (2658947+315 I Sqrt[60511071])^(4/3))) e^2+ord e^3;


(* ::Text:: *)
(*Spin 8*)


OpeE[Op[E,8,1]]=1/6435-(1481069 e)/4637833200+(600174512513 e^2)/2148800878224000-(609730933998786673 e^3)/4646051306860803840000+(119855533240715229371441/3348502097880718543564800000-(3358781 z[3])/614723709600) e^4+ord e^5;


(* ::Text:: *)
(*Higher spin*)


OpeE[Op[E,10,1]]=1/92378-(526157011 e)/21504911107680+(231488220024911 e^2)/9578156841828946800-(5022350586886605157516537 e^3)/374593573416867102089535744000+(17047161684895062411141873210049/3716019754911666471954731891644800000-(2277298999 z[3])/5527175710656600) e^4+ord e^5;


OpeE[Op[E,12,1]]=1/1352078-(13013256143 e)/7239335075612640+(1141258320898009507 e^2)/587288741421851223955200-(51452668692755136986596586627 e^3)/42450457592966329165917775493376000+(164566491645256305940701799727369627309/340934199020213406731614897877985041848320000-(38154247441 z[3])/1270503305770018320) e^4+ord e^5;


OpeE[Op[E,14,1]]=1/20058300-(206883678517 e)/1610950937155560000+(3209865050625305869 e^2)/21541958121831579432000000-(12553896066454765258413288407 e^3)/123579186758208429740173281600000000+(692817454749543508809300095109498574601389/15319343632010328741823672371366561606720000000000-(430346413799 z[3])/201487319419235850000) e^4+ord e^5;


OpeE[Op[E,16,1]]=1/300540195-(390317430362701 e)/43399071945335358252000+(34603122512780251551657803 e^2)/3130359730864828298268225393600000-(25597395414002294821590954549381919741051 e^3)/3164245468803542855486004340334469952446720000000+(299105529079921757041269791144075887222617955570760501/76154714653784421573207934782334634615576634709304832000000000-(5629967427929069 z[3])/37743487622353761039792000) e^4+ord e^5;


OpeE[Op[E,18,1]]=1/4537567650-(406590868695541 e)/655240890155063252040000+(257018001468500282200684807 e^2)/321105585541480397585334054648000000-(3199303410500164114269887953248069845263 e^3)/5152087489574395998840149319998646769939200000000+(1624148835823949941277038306350449494517478954477403139/5021863233614175135402803519426789962582531889178466560000000000-(2913598399851127 z[3])/283616924048055659500188750) e^4+ord e^5;


OpeE[Op[E,20,1]]=1/68923264410-(15584990583821557 e)/368252277539673495680712000+(43322687973234657682315410511 e^2)/761434472833548618236121183391797600000-(377311492206476582923777865558636996895873779 e^3)/8136584394789402991991471994161248423214929616640000000+(121757429791394715130060879242186227247214158827020366890989/4754882640809201279521608053703556389464434561686530177715024000000000-(15881921631548887 z[3])/22695547974455964353365620000) e^4+ord e^5


(* ::Subsection::Closed:: *)
(*O(n) operators*)


(* ::Subsubsection::Closed:: *)
(*S operators*)


(* ::Text:: *)
(*Spin 0*)


OpeE[Op[S,0,0]]=1;


OpeE[Op[S,0,1]]=2/n-(2(n+2))/(n(n+8)) e-6 (28+20n+3n^2)/(n (n+8)^3) e^2+(n+2)/(2n (n+8)^5) (\[Minus]4256\[Minus]1216 n\[Minus]46 n^2+ 19n^3+ (8 +n)(1504 +n(344 +n(14 +n)))z[3])e^3+ord e^4;


OpeE[Op[S,0,2]]=(e^2 (2+n))/(2 n (8+n)^2)+ord e^3;


OpeE[Op[S,0,4]]=(e^4 (2+n) (4+n))/(48 n (8+n)^4)+ord e^5;


(* ::Text:: *)
(*Spin 1*)


(* ::Text:: *)
(*Spin 2*)


OpeE[Op[S,2,1]]=1/(3 n)-(11 e)/(36 n)+((514+145 n+7 n^2) e^2)/(108 n (8+n)^2)+((41824+27968 n+3462 n^2-193 n^3+n^4) e^3)/(1296 n (8+n)^4)+((14121088+11570496 n+2187000 n^2-211736 n^3-78612 n^4-693 n^5+4 n^6)/(15552 n (8+n)^6)-((13312+9940 n+1728 n^2+47 n^3+2 n^4) z[3])/(36 n (8+n)^5)) e^4+ord e^5;


OpeE[Op[S,2,2]]=((2+n) (-76+n+3 Sqrt[624-8 n+9 n^2]))/(320 n (8+n)^2 Sqrt[624-8 n+9 n^2]) e^2+ord e^3;


OpeE[Op[S,2,3]]=((2+n) (76-n+3 Sqrt[624-8 n+9 n^2]))/(320 n (8+n)^2 Sqrt[624-8 n+9 n^2]) e^2+ord e^3;


(* ::Text:: *)
(*Spin 3*)


OpeE[Op[S,3,1]]=0;


(* ::Text:: *)
(*Spin 4*)


OpeE[Op[S,4,1]]=1/(35 n)-(1217 e)/(29400 n)+((5810958+1502695 n+87674 n^2) e^2)/(4116000 n (8+n)^2)-((63082337984+31759478496 n+6332565798 n^2+602982643 n^3+15679518 n^4) e^3)/(3457440000 (n (8+n)^4))+((219598407400448+140090213741696 n+30631619224856 n^2+1845271189672 n^3-36169885088 n^4+64708034497 n^5+955805976 n^6)/(2904249600000 n (8+n)^6)-((92724+67928 n+10963 n^2+100 n^3+5 n^4) z[3])/(3500 n (8+n)^5)) e^4+ord e^5;


(* ::Text:: *)
(*Spin 5*)


OpeE[Op[S,5,1]]=0;


OpeE[Op[S,5,2]]=0;


(* ::Text:: *)
(*Spin 6*)


OpeE[Op[S,6,1]]=1/(462 n)-(49807 e)/(12806640 n)+((6432536464+1644835000 n+98214577 n^2) e^2)/(35500006080 n (8+n)^2)-((2044959852530432+1038902313378304 n+199372252028592 n^2+17311518760024 n^3+489181315475 n^4) e^3)/(492030084268800 (n (8+n)^4))+((67037342036428663808+49815251434074421248 n+15433273927752717792 n^2+2556666164408337008 n^3+241711948295167764 n^4+14691610653434970 n^5+259354936380425 n^6)/(1363907393593113600 n (8+n)^6)-((33043648+24102244 n+3816720 n^2+14795 n^3+770 n^4) z[3])/(14941080 n (8+n)^5)) e^4+ord e^5;


(* ::Text:: *)
(*Higher spin*)


OpeE[Op[S,8,1]]=1/(6435 n)-(1481069 e)/(4637833200 n)+((4253344959098+1082995865117 n+65229788402 n^2) e^2)/(238755653136000 n (8+n)^2)-((91852491420927234304+46659315584243769632 n+8876143438637326206 n^2+754791437815216343 n^3+21875080081615054 n^4) e^3)/(172075974328177920000 (n (8+n)^4))+(1/(124018596217804390502400000 n (8+n)^6) (1159602071699391827554660352+873861023492873654524452864 n+274782411827369552757935520 n^2+46243766331302757731690120 n^3+4386529069000605511855830 n^4+236286730361635014122109 n^5+4371626697826623356408 n^6)-((442803992+322524876 n+50746170 n^2+103285 n^3+5460 n^4) z[3])/(2529727200 n (8+n)^5)) e^4+ord e^5;


OpeE[Op[S,10,1]]=1/(92378 n)-(526157011 e)/(21504911107680 n)+((7659064434021918+1945701379691903 n+117739427332441 n^2) e^2)/(4966451695763157600 n (8+n)^2)-((252334919051090455252367872+128091939988719816076517632 n+24276492782941109011476816 n^2+2046982315311352701655304 n^3+60063399752284716821873 n^4) e^3)/(4624612017492186445549824000 (n (8+n)^4))+((804437929482099586982375421726679552+608554472118868945347969937287554944 n+191869740587080864499261563683154072 n^2+32330669033685957166579686294149264 n^3+3059513161854527148687286999576580 n^4+158944809561404485208223424264505 n^5+3005420930780069278055841216255 n^6)/(672859544099231789160527585318400000 n (8+n)^6)-((100126244504+72884502164 n+11435719226 n^2+14006895 n^3+746130 n^4) z[3])/(7581859685400 n (8+n)^5)) e^4+ord e^5;


OpeE[Op[S,12,1]]=1/(1352078 n)-(13013256143 e)/(7239335075612640 n)+((72842713953147156148+18477733577126149642 n+1121476462465464277 n^2) e^2)/(587288741421851223955200 n (8+n)^2)-((7758481106530932223918782253696+3935785928955921800126973578688 n+744394294990701353567921271804 n^2+62489843360617162678898656382 n^3+1847318501325747450394789791 n^4) e^3)/(1572239170109864043182139833088000 (n (8+n)^4))+((529048182555543070063472156649409613584896+400816495372292942071856461345566504499072 n+126445047504794545582147907293697512467800 n^2+21295246988072860811116925982922784376240 n^3+2011016408225029711672965443751545934590 n^4+102794271898045926798957189805174739302 n^5+1968583700129109879134106118989172449 n^6)/(4209064185434733416439690097259074590720000 n (8+n)^6)-((15101668438956+10989498685048 n+1721814856005 n^2+1390040190 n^3+74364290 n^4) z[3])/(15685225997160720 n (8+n)^5)) e^4+ord e^5;


OpeE[Op[S,14,1]]=1/(20058300 n)-(206883678517 e)/(1610950937155560000 n)+((614744497229842267648+155778074169252786832 n+9474635902854271687 n^2) e^2)/(64625874365494738296000000 n (8+n)^2)-((7515614890557562225214265439376384+3810409668991794541885608677216512 n+719744180713669635238527451314096 n^2+60259348600979167819687730843128 n^3+1790388661422514327999731283949 n^4) e^3)/(18166140453456639171805472395200000000 (n (8+n)^4))+((60117111873605441799127834525974683322798979072+45575806342084759966033847003453279315407916544 n+14378052133285020935543943982568936446698616800 n^2+2419641116292511295372780152677772609614592960 n^3+228140192968040947520351059254591979704518400 n^4+11558763789884074113280299583549895622875484 n^5+223234491724937329046924849530425064757923 n^6)/(5106447877336776247274557457122187202240000000000 n (8+n)^6)-((18928729395136+13772026356028 n+2156014889680 n^2+1223261325 n^3+65615550 n^4) z[3])/(276388641178650000 n (8+n)^5)) e^4+ord e^5;


OpeE[Op[S,16,1]]=1/(300540195 n)-(390317430362701 e)/(43399071945335358252000 n)+((2209354896911278415164122142+559419398501807477382699823 n+34078628122114483137460078 n^2) e^2)/(3130359730864828298268225393600000 n (8+n)^2)-((104273178440103053695859765692326399301088896+52840961237769687750594565484806565146982048 n+9972096126970724576252856242048198109589134 n^2+833422175905903309545347190118332078361007 n^3+24853330519686992205718189195280785014526 n^4) e^3)/(3164245468803542855486004340334469952446720000000 (n (8+n)^4))+((467116527203108752846451011187386659521763769072730825668864+354237589148121811732043528742275906893349054968480611805248 n+111736686795746037586973599443823349882221940852142116258340 n^2+18790363756008872259282008588024579327519951776951008606040 n^3+1769580121023561137067518380541795214731449584391358651685 n^4+89169259880041803235868356102486903705055968105974543813 n^5+1732594687113537563219754238223745560631336081292937656 n^6)/(456928287922706529439247608694007807693459808255828992000000000 n (8+n)^6)-((247655883914084536+180167992229740708 n+28191065359903570 n^2+11786809609575 n^3+633348916200 n^4) z[3])/(51774331443557971248000 n (8+n)^5)) e^4+ord e^5;


OpeE[Op[S,18,1]]=1/(4537567650 n)-(406590868695541 e)/(655240890155063252040000 n)+((5470695036689951145505871216+1384353901933861867323264104 n+84437101025694606589354469 n^2) e^2)/(107035195180493465861778018216000000 n (8+n)^2)-((39105874687333713526942061823223177131167744+19808988105457912606902629717129602262774272 n+3735863316670992545143394159232433387390176 n^2+311837409673271200239403925114532352247248 n^3+9325509738840381946714959082013630732189 n^4) e^3)/(15456262468723187996520447959995940309817600000000 (n (8+n)^4))+((46970103534590735666680610369157492389962194647052055476224+35624608210599186479880127032566029552158737028565989600768 n+11234778815415599714904356656024894039392407108757274249440 n^2+1888129548113056204024750600320158919133010830435128016640 n^3+177650969486625968238838759997186991162107457131717700960 n^4+8919422078973922152671543303854344317770019092299697308 n^5+174106284242126586479990318075965636387691901713213471 n^6)/(557984803734908348378089279936309995842503543242051840000000000 n (8+n)^6)-((512694269640514852+372954845531558756 n+58337123766776615 n^2+18639810464275 n^3+1002802450650 n^4) z[3])/(1556197114118275223595000 n (8+n)^5)) e^4+ord e^5;


OpeE[Op[S,20,1]]=1/(68923264410 n)-(15584990583821557 e)/(368252277539673495680712000 n)+((2766663138771369806205962788654+699750788238967636925492400631 n+42723798821669829136093062106 n^2) e^2)/(761434472833548618236121183391797600000 n (8+n)^2)-((1537586005538994656965217790646054385650386973184+778586209284419644990156230558081107084683620352 n+146762471396815759396793145446227323004897806816 n^2+12239178172102959579539595885926875220628539728 n^3+366835974359839631199813393927645673230923939 n^4) e^3)/(8136584394789402991991471994161248423214929616640000000 (n (8+n)^4))+((253531330690544840368342729648732343283888402014073248625949942528+192300547396279262943219247933236331342340320647653524567965955776 n+60632354349662893891965324601060020479606865302679442296324253740 n^2+10184457052278628733743205960950021981814518200285421088635168960 n^3+957540212676876078838741734300338811277368807808307907698926785 n^4+47952829830630386276350149694988456257237289215295136695783346 n^5+939434875658025091869774799482000709205987809006784042650057 n^6)/(38039061126473610236172864429628451115715476493492241421720192000000000 n (8+n)^6)-((698698479787979748+508236733145857824 n+79479390751136375 n^2+19973001191000 n^3+1075469294900 n^4) z[3])/(31132438922436165093780000 n (8+n)^5)) e^4+ord e^5;


(* ::Subsubsection::Closed:: *)
(*T operators*)


(* ::Text:: *)
(*Spin 0*)


OpeE[Op[T,0,1]]=Sqrt[(n+2)(n-1)/2]/n (2-(4 e)/(8+n)-(12 (14+3 n) e^2)/(8+n)^3+((-4256-1728 n-110 n^2+27 n^3+n^4+2 (8+n) (752+n (204+7 n)) z[3]) e^3)/(8+n)^5)+ord e^4;


OpeE[Op[T,0,2]]=Sqrt[(n+2)(n-1)/2]/n ((e^2 (4+n))/(4 (8+n)^2))+ord e^3;


(* ::Text:: *)
(*Spin 1*)


(* ::Text:: *)
(*Spin 2*)


OpeE[Op[T,2,1]]=Sqrt[(n+2)(n-1)/2]/n (1/3-(11 e)/36+((514+134 n+7 n^2) e^2)/(108 (8+n)^2)+((41824+19952 n+1542 n^2-184 n^3+n^4) e^3)/(1296 (8+n)^4)+((3530272+1776224 n-1474 n^2-118822 n^3-17053 n^4-52 n^5+n^6)/(3888 (8+n)^6)-((13312+7268 n+988 n^2+5 n^3) z[3])/(36 (8+n)^5)) e^4)+ord e^5;


(* ::Text:: *)
(*Spin 3*)


(* ::Text:: *)
(*Spin 4*)


OpeE[Op[T,4,1]]=Sqrt[(n+2)(n-1)/2]/n (1/35-(1217 e)/29400+((5810958+1492881 n+87674 n^2) e^2)/(4116000 (8+n)^2)-((63082337984+32123133984 n+6430672870 n^2+601835385 n^3+15679518 n^4) e^3)/(3457440000 (8+n)^4)+((219598407400448+134799416137856 n+27126169656984 n^2+1444652909680 n^3+38003047228 n^4+67076662311 n^5+955805976 n^6)/(2904249600000 (8+n)^6)-((1298136+872168 n+132000 n^2+175 n^3) z[3])/(49000 (8+n)^5)) e^4)+ord e^5;


(* ::Text:: *)
(*Spin 5*)


(* ::Text:: *)
(*Spin 6*)


OpeE[Op[T,6,1]]=Sqrt[(n+2)(n-1)/2]/n(1/462-(49807 e)/12806640+((6432536464+1641922156 n+98214577 n^2) e^2)/(35500006080 (8+n)^2)-((2044959852530432+1040364158759872 n+199809310907376 n^2+17305461019060 n^3+489181315475 n^4) e^3)/(492030084268800 (8+n)^4)+((335186710182143319040+249026378403417003264 n+77037442602194693472 n^2+12766691275423661920 n^3+1214911366252867824 n^4+73657619329458900 n^5+1296774681902125 n^6)/(6819536967965568000 (8+n)^6)-((99130944+69863236 n+10785080 n^2+5775 n^3) z[3])/(44823240 (8+n)^5)) e^4)+ord e^5;


(* ::Text:: *)
(*Spin 7*)


(* ::Text:: *)
(*Spin 8*)


OpeE[Op[T,8,1]]=Sqrt[(n+2)(n-1)/2]/n (1/6435-(1481069 e)/4637833200+((4253344959098+1082198175367 n+65229788402 n^2) e^2)/(238755653136000 (8+n)^2)-((91852491420927234304+46677180408012698912 n+8881994703517587006 n^2+754704729032028173 n^3+21875080081615054 n^4) e^3)/(172075974328177920000 (8+n)^4)+(1/(124018596217804390502400000 (8+n)^6) (1159602071699391827554660352+873972364978871661882482944 n+274746842761787613645992800 n^2+46236762754640949936555340 n^3+4391282894230648823365060 n^4+236438517276316680461899 n^5+4371626697826623356408 n^6)-((2435421956+1743136318 n+270727890 n^2+75075 n^3) z[3])/(13913499600 (8+n)^5)) e^4)+ord e^5;


(* ::Text:: *)
(*Spin 9*)


(* ::Text:: *)
(*Higher spin*)


OpeE[Op[T,10,1]]=Sqrt[(n+2)(n-1)/2]/n (1/92378-(526157011 e)/21504911107680+((7659064434021918+1944958795078470 n+117739427332441 n^2) e^2)/(4966451695763157600 (8+n)^2)-((252334919051090455252367872+128110792537327765047364096 n+24283209781823887213688464 n^2+2046879113450284480042984 n^3+60063399752284716821873 n^4) e^3)/(4624612017492186445549824000 (8+n)^4)+((804437929482099586982375421726679552+608604752482770160213891983418645888 n+191870525730367385153218364448954648 n^2+32329726489559983651334710992632240 n^3+3060666033372571399593251577704570 n^4+158982374636405868727313389613610 n^5+3005420930780069278055841216255 n^6)/(672859544099231789160527585318400000 (8+n)^6)-((1301641178552+937761760080 n+146009494960 n^2+24249225 n^3) z[3])/(98564175910200 (8+n)^5)) e^4)+ord e^5


OpeE[Op[T,12,1]]=Sqrt[(n+2)(n-1)/2]/n (1/1352078-(13013256143 e)/7239335075612640+((72842713953147156148+18473558872126638582 n+1121476462465464277 n^2) e^2)/(587288741421851223955200 (8+n)^2)-((7758481106530932223918782253696+3936056710633388978529440148288 n+744498804398216428052961526844 n^2+62488198419998999278553548362 n^3+1847318501325747450394789791 n^4) e^3)/(1572239170109864043182139833088000 (8+n)^4)+((529048182555543070063472156649409613584896+400836401206256605300222495052139008630912 n+126447308635921946428914806722201952952600 n^2+21295118467077568033027199980796554860420 n^3+2011357524295639826364285907070614841440 n^4+102805605048285630652331405655717492492 n^5+1968583700129109879134106118989172449 n^6)/(4209064185434733416439690097259074590720000 (8+n)^6)-((45305005316868+32747540111540 n+5105141326255 n^2+557732175 n^3) z[3])/(47055677991482160 (8+n)^5)) e^4)+ord e^5;


OpeE[Op[T,14,1]]=Sqrt[(n+2)(n-1)/2]/n (1/20058300-(206883678517 e)/1610950937155560000+((614744497229842267648+155755297612728187672 n+9474635902854271687 n^2) e^2)/(64625874365494738296000000 (8+n)^2)-((7515614890557562225214265439376384+3810548603174243101088750969700352 n+719802131492307608559660341150256 n^2+60258419331009678748114281510088 n^3+1790388661422514327999731283949 n^4) e^3)/(18166140453456639171805472395200000000 (8+n)^4)+((60117111873605441799127834525974683322798979072+45577231011922294685677419606804531172994625024 n+14378282463859303386036441717675680420831900640 n^2+2419640071669354289254739958329166282939419680 n^3+228160578556463280058927959805110002521873560 n^4+11559453143904808483085700413098089116131464 n^5+223234491724937329046924849530425064757923 n^6)/(5106447877336776247274557457122187202240000000000 (8+n)^6)-((965365199151936+699090963016136 n+109060202048290 n^2+8365982625 n^3) z[3])/(14095820700111150000 (8+n)^5)) e^4)+ord e^5;


OpeE[Op[T,16,1]]=Sqrt[(n+2)(n-1)/2]/n (1/300540195-(390317430362701 e)/43399071945335358252000+((2209354896911278415164122142+559362985600472052268476373 n+34078628122114483137460078 n^2) e^2)/(3130359730864828298268225393600000 (8+n)^2)-((104273178440103053695859765692326399301088896+52842074975885282020002929405990647230306848 n+9972597659308230256803122681011080223616334 n^2+833414005699091827445343132639236693399957 n^3+24853330519686992205718189195280785014526 n^4) e^3)/(3164245468803542855486004340334469952446720000000 (8+n)^4)+((467116527203108752846451011187386659521763769072730825668864+354244935369798210857320303039936425348497389933166023674048 n+111738089327201410014267378641390583634532470390139486260740 n^2+18790382655569807675789602030033436414350996670884475820490 n^3+1769672748904217460736020982121245612276413784110053016660 n^4+89172442279845032179091743167649450948213415270377659363 n^5+1732594687113537563219754238223745560631336081292937656 n^6)/(456928287922706529439247608694007807693459808255828992000000000 (8+n)^6)-((1176365448591901546+852868613346605945 n+133106875301749875 n^2+7521018379875 n^3) z[3])/(245928074356900363428000 (8+n)^5)) e^4)+ord e^5;


OpeE[Op[T,18,1]]=Sqrt[(n+2)(n-1)/2]/n (1/4537567650-(406590868695541 e)/655240890155063252040000+((5470695036689951145505871216+1384252914456302507217719504 n+84437101025694606589354469 n^2) e^2)/(107035195180493465861778018216000000 (8+n)^2)-((39105874687333713526942061823223177131167744+19809245204896887235678273184996008350249472 n+3735988305049074050636552109396706184762976 n^2+311835344525649908945146634082715868152048 n^3+9325509738840381946714959082013630732189 n^4) e^3)/(15456262468723187996520447959995940309817600000000 (8+n)^4)+((46970103534590735666680610369157492389962194647052055476224+35625121280634453090541156153518186026767597519132450733568 n+11234887057904394046361012776450842639073565094843611823840 n^2+1888131974727353636003380190015862291697053937888159595840 n^3+177656850324311544961427271722743451521028056149888499560 n^4+8919627034259297653643575309056776988082329997882135608 n^5+174106284242126586479990318075965636387691901713213471 n^6)/(557984803734908348378089279936309995842503543242051840000000000 (8+n)^6)-((1538082808921544556+1115951895729838630 n+174214782437936900 n^2+7521018379875 n^3) z[3])/(4668591342354825670785000 (8+n)^5)) e^4)+ord e^5;


OpeE[Op[T,20,1]]=Sqrt[(n+2)(n-1)/2]/n (1/68923264410-(15584990583821557 e)/368252277539673495680712000+((2766663138771369806205962788654+699712467779161657507178993041 n+42723798821669829136093062106 n^2) e^2)/(761434472833548618236121183391797600000 (8+n)^2)-((1537586005538994656965217790646054385650386973184+778592735288191802406850707351088730714875267072 n+146765899211446252308408549417396222592325438496 n^2+12239120785891306558723430797688410488604584208 n^3+366835974359839631199813393927645673230923939 n^4) e^3)/(8136584394789402991991471994161248423214929616640000000 (8+n)^4)+((253531330690544840368342729648732343283888402014073248625949942528+192302545432168344976570047879273550029760157457164941622181251136 n+60632805525735339251098241240152584386031149463117228138715891020 n^2+10184469544647589908930631968627488286909248155723973437556257750 n^3+957561451290753647333419442417825822837578906594273319359222980 n^4+47953579665836911637482303029608246497986310889646538406339931 n^5+939434875658025091869774799482000709205987809006784042650057 n^6)/(38039061126473610236172864429628451115715476493492241421720192000000000 (8+n)^6)-((144630585316111807836+104990456484925696436 n+16393526846074690915 n^2+556555360110750 n^3) z[3])/(6444414856944286174412460000 (8+n)^5)) e^4)+ord e^5;


(* ::Subsubsection::Closed:: *)
(*A operators*)


(* ::Text:: *)
(*Spin 0*)


(* ::Text:: *)
(*Spin 1*)


OpeE[Op[A,1,1]]=-(Sqrt[n (n-1)/2]/n)(-1+e/2-(3 (2+n) e^2)/(4 (8+n)^2)+((-440-304 n-40 n^2+n^3) e^3)/(4 (8+n)^4)+(-((307584+266176 n+61272 n^2+936 n^3-832 n^4-15 n^5)/(64 (8+n)^6))+((3584+2676 n+456 n^2+7 n^3) z[3])/(4 (8+n)^5)) e^4)+ord e^5;


OpeE[Op[A,1,2]]=Sqrt[n (n-1)/2]/n ((e^2 (2+n))/(18 (8+n)^2))+ord e^3;


(* ::Text:: *)
(*Spin 2*)


OpeE[Op[A,2,1]]=0;


(* ::Text:: *)
(*Spin 3*)


OpeE[Op[A,3,1]]=-(Sqrt[n (n-1)/2]/n)(-(1/10)+(73 e)/600-((56018+14617 n+837 n^2) e^2)/(18000 (8+n)^2)+((81928704+40242752 n+9045266 n^2+1051193 n^3+22824 n^4) e^3)/(4320000 (8+n)^4)+((1543004672+8760424704 n+8008327120 n^2+2643530320 n^3+326802330 n^4-1409101 n^5+3888 n^6)/(259200000 (8+n)^6)+((17664+12916 n+2056 n^2+7 n^3) z[3])/(240 (8+n)^5)) e^4)+ord e^5;


(* ::Text:: *)
(*Spin 4*)


(* ::Text:: *)
(*Spin 5*)


OpeE[Op[A,5,1]]=-(Sqrt[n (n-1)/2]/n)(-(1/126)+(4127 e)/317520-((26535496+6801748 n+404125 n^2) e^2)/(50009400 (8+n)^2)+((4961914317824+2521871732416 n+488908622424 n^2+43325207836 n^3+1193127875 n^4) e^3)/(504094752000 (8+n)^4)+(-((12852234093582080+9286897518255552 n+2767453785117372 n^2+437803006794698 n^3+40973886740802 n^4+3102025954866 n^5+51557080625 n^6)/(158789846880000 (8+n)^6))+((810208+590284 n+92800 n^2+105 n^3) z[3])/(113400 (8+n)^5)) e^4)+ord e^5;


(* ::Text:: *)
(*Higher spin*)


OpeE[Op[A,7,1]]=-(Sqrt[n (n-1)/2]/n)(-(1/1716)+(696991 e)/618377760-((1292593163980+329518350262 n+19798639483 n^2) e^2)/(22283860959360 (8+n)^2)+((49825319857369346176+25326946391357919680 n+4833785725280518326 n^2+413698178929342715 n^3+11872644175266280 n^4) e^3)/(32120848541259878400 (8+n)^4)+(-(1/(11575068980328409780224000 (8+n)^6))(267023533601212816107046912+200306945499040403152813056 n+62713781974558608001001376 n^2+10521323711057634317369536 n^3+1000336667696284967644074 n^4+55956022521051646630425 n^5+1015388366573065634800 n^6)+((582828224+424222692 n+66474360 n^2+35035 n^3) z[3])/(961920960 (8+n)^5)) e^4)+ord e^5;


OpeE[Op[A,9,1]]=-(Sqrt[n (n-1)/2]/n)(-(1/24310)+(26499493 e)/297851954400-((690915489381112+175650604006412 n+10612946292759 n^2) e^2)/(130334058206352000 (8+n)^2)+((278025962008486686355968+141205587197167143692416 n+26803773670187843767696 n^2+2266839263554480230280 n^3+66168100145678072031 n^4) e^3)/(1596884161318194228480000 (8+n)^4)+(-(1/(4891351999167308013487948800000 (8+n)^6))(16897009165926456614961216198656+12764189652639167696639427018240 n+4020603844968587966762175392512 n^2+677426154464009905521312317080 n^3+64216674552051982918619900460 n^4+3381816475280326598363702336 n^5+63334578263097851994137301 n^6)+((4817109736+3504964228 n+548529550 n^2+162435 n^3) z[3])/(101540439000 (8+n)^5)) e^4)+ord e^5;


OpeE[Op[A,11,1]]=-(Sqrt[n (n-1)/2]/n)(-(1/352716)+(546816091 e)/82109660592960-((701572488507129066+178057998076467989 n+10795515386068534 n^2) e^2)/(1592876507513856364800 (8+n)^2)+((6156453262944519933271292288+3124326545715630071186272064 n+591458681261664194906833652 n^2+49734913948907655598183866 n^3+1465434050756761973234853 n^4) e^3)/(370809799948009858634085888000 (8+n)^4)+(-((4259592068123742347778923032981647104+3225271415722106968397456578619740288 n+1017256251429267509803120934284202520 n^2+171380294566799814016157011815208270 n^3+16203132226848002531507274661150655 n^4+833716751840678565005686216580223 n^5+15874035573335900250926595853476 n^6)/(10790220325373135237083369640924160000 (8+n)^6))+((122899795964+89407580852 n+13984064345 n^2+2611455 n^3) z[3])/(34738702558560 (8+n)^5)) e^4)+ord e^5;


OpeE[Op[A,13,1]]=-(Sqrt[n (n-1)/2]/n)(-(1/5200300)+(67084413139 e)/139217982223320000-((1948956063711706284544+494064014336723169136 n+30025876094945623321 n^2) e^2)/(56470071290562617688000000 (8+n)^2)+1/(251961405466324365894573691200000000 (8+n)^4) (362779287862918968813172778046464+183986145990942339883407942335232 n+34773718554719550481353496431856 n^2+2914471082419923970045777470488 n^3+86395391750432108758909890109 n^4) e^3+(-((131233796788548344601098172760788752316669952+99464513275646399324885545847674253191230464 n+31378658754966381188410667370429212155259520 n^2+5282639834691276779728676748711639784935920 n^3+498490892659329050397718070092890069530680 n^4+25351498471138374867724449444899236389984 n^5+487699452933200834429443752075752099583 n^6)/(3372647584482959468301033731778104640000000000 (8+n)^6))+((53943281315264+39239224727132 n+6135353684840 n^2+780825045 n^3) z[3])/(211147273038702000 (8+n)^5)) e^4)+ord e^5;


OpeE[Op[A,15,1]]=-(Sqrt[n (n-1)/2]/n)(-(1/77558760)+(6152222200073 e)/180641298419710128000-((546397711339283262277408+138392946196061939497312 n+8425369342098730727587 n^2) e^2)/(210154726653340156306819200000 (8+n)^2)+((1608849435616750948969439529975716628608+815499772610421127689127320689122757824 n+153965330824270476751713297571256736942 n^2+12877087000752858436127257885751974711 n^3+383355091942943541491421887341001768 n^4) e^3)/(13705137051798682890745329409226081280000000 (8+n)^4)+(-((111609150258068224472593369778552438629514057168859136+84628540826702392639770090596445958439492962684403712 n+26696174633338930142140452630117732362506836418994880 n^2+4490948219006977840217233383179284951352388365953120 n^3+423189246949290399200811460190121743414459813733270 n^4+21375483720619214641733384572321005202204897714827 n^5+414152512407541392482714781452284669426021008784 n^6)/(31920491664087875287621879439876355934792464384000000000 (8+n)^6))+((174222875879264+126725568136892 n+19810697814080 n^2+1816357725 n^3) z[3])/(9659962482337440000 (8+n)^5)) e^4)+ord e^5;


OpeE[Op[A,17,1]]=-(Sqrt[n (n-1)/2]/n)(-(1/1166803110)+(398683055084701 e)/168490514611301979096000-((12728131322681806413553607056+3221642250727363404750468664 n+196401463163346237626645929 n^2) e^2)/(66842387194348980721845048110400000 (8+n)^2)+((619387639326930846032245759227687646495971328+313815822947720534036519303780070361581496064 n+59202522653714164523989571322035557035484512 n^2+4944310768400145167716610870190132941421776 n^3+147665310858707245869869179682943818705893 n^4) e^3)/(67565947363275650384789386796553681925774080000000 (8+n)^4)+(-((719601738090622496076029811326693934826290038424211594252288+545756443309778969397260680763588985009068419401481149474816 n+172128965646038636687058627515948971860425123406331673302080 n^2+28936800039101378089022965690204078231761145999533384728080 n^3+2723868681847958638332388200660878304942251040787857729720 n^4+136980857889816159576260388163901590909026547795228952496 n^5+2668029387008527224082183918505503699470975540295915777 n^6)/(2439190713469742208624218852293012267540086917600969472000000000 (8+n)^6))+((70785548287668236+51485897374803908 n+8047669976088245 n^2+554180301675 n^3) z[3])/(56533001613002637723000 (8+n)^5)) e^4)+ord e^5;


OpeE[Op[A,19,1]]=-(Sqrt[n (n-1)/2]/n)(-(1/17672631900)+(15321268967030617 e)/94423660907608588636080000-((7792867067838109700912614238564+1971398383073195335519698345506 n+120314696927866219683538048361 n^2) e^2)/(570700393839740581715435995441584000000 (8+n)^2)+((2114782337332119913919405792207665920392427540992+1071053591314595925192288744364370697210988087936 n+201941491027275355297293055440155491113023918688 n^2+16847466924572453128681094603116186690933417264 n^3+504422955793320202886368569073919528824281017 n^4) e^3)/(3049213086804707235657553607279363314419796108800000000 (8+n)^4)+(-((96885741180032472878652489527921014946902935865885685520625209344+73485735537072752312469519507722957965070253296014995950033008128 n+23172315187356935883415580774557575352862394095556342864965738880 n^2+3893263172866425080927541957304860408558292967408900619898991960 n^3+366176427386227383793349570351823300694477774506255920506159920 n^4+18359130028198624261387733981567972609702107705470464807109378 n^5+359047822580284025246493466485351881167299941241734632029131 n^6)/(4072934130194413043039078186322572956881341523676261408919040000000000 (8+n)^6))+((14255974121875644708+10368840186202740824 n+1620599713188938135 n^2+86575278239450 n^3) z[3])/(166115699744866961489400000 (8+n)^5)) e^4)+ord e^5;


(* ::Subsection::Closed:: *)
(*Ising families*)


OpeE[IsingF2[l_]]:=1/Gamma[1+2 l] 2 Gamma[1+l]^2 (1+e (-2 HarmonicNumber[l]+HarmonicNumber[2 l])+1/(108 l (1+l)^2) e^2 (216 l (1+l)^2 HarmonicNumber[l]^2-2 (-6-5 l+2 l^2+l^3) HarmonicNumber[2 l]+54 l (1+l)^2 HarmonicNumber[2 l]^2-4 (1+l) HarmonicNumber[l] (3-l-l^2+54 l (1+l) HarmonicNumber[2 l])-81 l (1+l)^2 HarmonicNumber[l,2]+6 (2+9 l (1+l)^2 HarmonicNumber[2 l,2]))-1/(5832 l^2 (1+l)^3) e^3 (7776 l^2 (1+l)^3 HarmonicNumber[l]^3+108 l (1+l)^2 (-6+l+l^2) HarmonicNumber[2 l]^2-972 l^2 (1+l)^3 HarmonicNumber[2 l]^3-144 l (1+l)^2 HarmonicNumber[l]^2 (-3 (-2+l+l^2)+81 l (1+l) HarmonicNumber[2 l])+2 (1+l) HarmonicNumber[l] (162+624 l-241 l^2-218 l^3-109 l^4-108 l (-7-5 l+4 l^2+2 l^3) HarmonicNumber[2 l]+2916 l^2 (1+l)^2 HarmonicNumber[2 l]^2-4374 l^2 (1+l)^2 HarmonicNumber[l,2]+2916 l^2 HarmonicNumber[2 l,2]+5832 l^3 HarmonicNumber[2 l,2]+2916 l^4 HarmonicNumber[2 l,2])+(1+l) HarmonicNumber[2 l] (-324-1032 l+373 l^2+218 l^3+109 l^4+4374 l^2 (1+l)^2 HarmonicNumber[l,2]-2916 l^2 (1+l)^2 HarmonicNumber[2 l,2])+6 (-54-118 l+44 l^2-9 l (1+l)^2 (-8+3 l+3 l^2) HarmonicNumber[l,2]+405 l^2 (1+l)^3 HarmonicNumber[l,3]+18 l (1+l)^2 (-6+l+l^2) HarmonicNumber[2 l,2]-324 l^2 (1+l)^3 HarmonicNumber[2 l,3]))+1/629856 e^4 ((24 (891+2592 l+1406 l^2-2156 l^3-160 l^4))/(l^3 (1+l)^4)-(1296 (-39-95 l+61 l^2+72 l^3+36 l^4) HarmonicNumber[l]^2)/(l^2 (1+l)^2)+(15552 (-4+3 l+3 l^2) HarmonicNumber[l]^3)/(l (1+l))+419904 HarmonicNumber[l]^4+(1296 (30+58 l-32 l^2-18 l^3-9 l^4+9 l (-11-8 l+6 l^2+3 l^3) HarmonicNumber[l]+486 l^2 (1+l)^2 HarmonicNumber[l]^2) HarmonicNumber[2 l]^2)/(l^2 (1+l)^2)-(5832 (-6+l+l^2+36 l (1+l) HarmonicNumber[l]) HarmonicNumber[2 l]^3)/(l (1+l))+26244 HarmonicNumber[2 l]^4-1/(l^2 (1+l)^2) 324 (-2 (-39-92 l+52 l^2+54 l^3+27 l^4)+2916 l^2 (1+l)^2 HarmonicNumber[l]^2-9 l (-26-17 l+18 l^2+9 l^3) HarmonicNumber[2 l]+729 l^2 (1+l)^2 HarmonicNumber[2 l]^2-6 l (1+l) HarmonicNumber[l] (47-27 l-27 l^2+486 l (1+l) HarmonicNumber[2 l])) HarmonicNumber[l,2]+177147 HarmonicNumber[l,2]^2+2916 ((-16+5 l+5 l^2)/(l (1+l))+180 HarmonicNumber[l]-90 HarmonicNumber[2 l]) HarmonicNumber[l,3]-177147 HarmonicNumber[l,4]+1/(l^2 (1+l)^2) 324 (120+232 l-128 l^2-72 l^3-36 l^4+1944 l^2 (1+l)^2 HarmonicNumber[l]^2-54 l (-6-5 l+2 l^2+l^3) HarmonicNumber[2 l]+486 l^2 (1+l)^2 HarmonicNumber[2 l]^2-36 l (1+l) HarmonicNumber[l] (11-3 l-3 l^2+54 l (1+l) HarmonicNumber[2 l])-729 l^2 HarmonicNumber[l,2]-1458 l^3 HarmonicNumber[l,2]-729 l^4 HarmonicNumber[l,2]) HarmonicNumber[2 l,2]+78732 HarmonicNumber[2 l,2]^2+104976 (-((-6+l+l^2)/(9 l (1+l)))-4 HarmonicNumber[l]+2 HarmonicNumber[2 l]) HarmonicNumber[2 l,3]+157464 HarmonicNumber[2 l,4]-(1944 (4+7 l-2 l^2-l^3+l (-4-3 l+2 l^2+l^3) HarmonicNumber[l]-l (-4-3 l+2 l^2+l^3) HarmonicNumber[2 l]) (PolyGamma[1,(1+l)/2]-PolyGamma[1,(2+l)/2]-2 z[2]))/(l^3 (1+l)^3)-(3888 (12+19 l+3 l^2) z[3])/(l^2 (1+l)^2)-(486 (-4+l+l^2) (PolyGamma[2,(1+l)/2]-PolyGamma[2,(2+l)/2]+12 z[3]))/(l^2 (1+l)^2)-(2 HarmonicNumber[l] (10692+47628 l+53484 l^2-42161 l^3-23571 l^4-21651 l^5-7217 l^6+10368 l^2 (1+l)^2 (-3+l+l^2) z[3]))/(l^3 (1+l)^3)-1/(l^3 (1+l)^3) HarmonicNumber[2 l] (-21384-83592 l-3888 l (-23-73 l-22 l^2+52 l^3+36 l^4+12 l^5) HarmonicNumber[l]+7776 l^2 (1+l)^2 (-20+9 l+9 l^2) HarmonicNumber[l]^2+839808 l^3 (1+l)^3 HarmonicNumber[l]^3+l^5 (21651-31104 z[3])+l^6 (7217-10368 z[3])+24 l^2 (-3107+2592 z[3])+3 l^4 (8497+10368 z[3])+l^3 (74513+114048 z[3]))))+ord e^5;


OpeE[Op[E,0,1],Op[E,0,1],IsingF2[l_]]=(8 Gamma[1+l]^2)/Gamma[1+2 l]-1/(3 Gamma[1+2 l]) 8 e Gamma[1+l]^2 (2+4 HarmonicNumber[l]-3 HarmonicNumber[2 l])+1/Gamma[1+2 l] 8 e^2 Gamma[1+l]^2 (-((-9+25 l+50 l^2+25 l^3)/(81 l (1+l)^2))+(8 HarmonicNumber[l]^2)/9+HarmonicNumber[l] ((-9+91 l+91 l^2)/(81 l (1+l))-4/3 HarmonicNumber[2 l])+((6-37 l-37 l^2) HarmonicNumber[2 l])/(54 l (1+l))+1/2 HarmonicNumber[2 l]^2-5/12 HarmonicNumber[l,2]+1/2 HarmonicNumber[2 l,2]-(-(\[Pi]^2/3)+PolyGamma[1,(1+l)/2]-PolyGamma[1,(2+l)/2])/(9 l (1+l)))+ord e^3;


OpeE[Op[O,0,1],Op[E,0,1],IsingF3[l_]]=Gamma[l+2]^2/Gamma[2l+3] 2  (2(-1)^l+1+ l)-((-1)^l Gamma[2+l]^2 (1+4 l+18 (1+l) HarmonicNumber[1+l]-10 (1+l) HarmonicNumber[2+2 l]))/(3 (1+l) Gamma[3+2 l]) e-1/(6 (1+l)^2 Gamma[3+2 l]) Gamma[2+l]^2 (1-22 l-23 l^2-8 l^3+4 (3+17 l+21 l^2+7 l^3) HarmonicNumber[1+l]-2 (-1+13 l+21 l^2+7 l^3) HarmonicNumber[2+2 l])e+ord e^2;


(* ::Subsection::Closed:: *)
(*O(n) families*)


(* ::Text:: *)
(*ONF4*)


OpeE[ONF4[l_]]=(2 Gamma[1+l]^2)/(n Gamma[1+2 l])+(2 Gamma[1+l]^2 (-2 HarmonicNumber[l]+HarmonicNumber[2 l]) e)/(n Gamma[1+2 l])+1/(2 l (1+l)^2 n (8+n)^2 Gamma[1+2 l]) Gamma[1+l]^2 (24+12 n+8 l (1+l)^2 (8+n)^2 HarmonicNumber[l]^2-2 (-6-5 l+2 l^2+l^3) (2+n) HarmonicNumber[2 l]+2 l (1+l)^2 (8+n)^2 HarmonicNumber[2 l]^2-4 (1+l) HarmonicNumber[l] ((3-l-l^2) (2+n)+2 l (1+l) (8+n)^2 HarmonicNumber[2 l])-3 l (1+l)^2 (8+n)^2 HarmonicNumber[l,2]+2 l (1+l)^2 (8+n)^2 HarmonicNumber[2 l,2]) e^2-1/(12 (l^2 (1+l)^3 n (8+n)^4 Gamma[1+2 l])) (Gamma[1+l]^2 (32 l^2 (1+l)^3 (8+n)^4 HarmonicNumber[l]^3+12 l (1+l)^2 (-6+l+l^2) (2+n) (8+n)^2 HarmonicNumber[2 l]^2-4 l^2 (1+l)^3 (8+n)^4 HarmonicNumber[2 l]^3-48 l (1+l)^2 (8+n)^2 HarmonicNumber[l]^2 ((2-l-l^2) (2+n)+l (1+l) (8+n)^2 HarmonicNumber[2 l])+6 (1+l) HarmonicNumber[l] (768+3040 l-1088 l^2-1088 l^3-544 l^4+576 n+2208 l n-864 l^2 n-768 l^3 n-384 l^4 n+108 n^2+360 l n^2-198 l^2 n^2-108 l^3 n^2-54 l^4 n^2+6 n^3+8 l n^3-19 l^2 n^3+2 l^3 n^3+l^4 n^3-4 l (-7-5 l+4 l^2+2 l^3) (2+n) (8+n)^2 HarmonicNumber[2 l]+4 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[2 l]^2-6 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[l,2]+16384 l^2 HarmonicNumber[2 l,2]+32768 l^3 HarmonicNumber[2 l,2]+16384 l^4 HarmonicNumber[2 l,2]+8192 l^2 n HarmonicNumber[2 l,2]+16384 l^3 n HarmonicNumber[2 l,2]+8192 l^4 n HarmonicNumber[2 l,2]+1536 l^2 n^2 HarmonicNumber[2 l,2]+3072 l^3 n^2 HarmonicNumber[2 l,2]+1536 l^4 n^2 HarmonicNumber[2 l,2]+128 l^2 n^3 HarmonicNumber[2 l,2]+256 l^3 n^3 HarmonicNumber[2 l,2]+128 l^4 n^3 HarmonicNumber[2 l,2]+4 l^2 n^4 HarmonicNumber[2 l,2]+8 l^3 n^4 HarmonicNumber[2 l,2]+4 l^4 n^4 HarmonicNumber[2 l,2])+3 (1+l) HarmonicNumber[2 l] (-1536-5056 l+1632 l^2+1088 l^3+544 l^4-1152 n-3648 l n+1344 l^2 n+768 l^3 n+384 l^4 n-216 n^2-576 l n^2+342 l^2 n^2+108 l^3 n^2+54 l^4 n^2-12 n^3-8 l n^3+39 l^2 n^3-2 l^3 n^3-l^4 n^3+6 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[l,2]-4 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[2 l,2])+2 (6 (2+n) (-3 (8+n)^2+l (-440-92 n+n^2)+2 l^2 (68+26 n+5 n^2))-3 l (1+l)^2 (-8+3 l+3 l^2) (2+n) (8+n)^2 HarmonicNumber[l,2]+5 l^2 (1+l)^3 (8+n)^4 HarmonicNumber[l,3]+6 l (1+l)^2 (-6+l+l^2) (2+n) (8+n)^2 HarmonicNumber[2 l,2]-4 l^2 (1+l)^3 (8+n)^4 HarmonicNumber[2 l,3]))) e^3+1/(n Gamma[1+2 l]) 2 Gamma[1+l]^2 (((2+n) (3 (8+n)^2 (76+22 n+n^2)+2 l (8+n)^2 (346+85 n+n^2)+4 l^4 (-548-404 n-111 n^2-19 n^3+2 n^4)-2 l^2 (-15288-4312 n+414 n^2+198 n^3+7 n^4)-2 l^3 (15632+10160 n+2910 n^2+397 n^3+7 n^4)))/(4 l^3 (1+l)^4 (8+n)^6)+((548+1404 l-840 l^2-1080 l^3-540 l^4+420 n+1004 l n-656 l^2 n-760 l^3 n-380 l^4 n+81 n^2+155 l n^2-140 l^2 n^2-106 l^3 n^2-53 l^4 n^2+4 n^3+2 l n^3-11 l^2 n^3+2 l^3 n^3+l^4 n^3) HarmonicNumber[l]^2)/(2 l^2 (1+l)^2 (8+n)^4)+((2+n) (-170-43 n-3 n^2+2 l (8+n)^2+2 l^2 (8+n)^2) HarmonicNumber[l]^3)/(l (1+l) (8+n)^4)+(2 HarmonicNumber[l]^4)/3+1/(8 l^2 (1+l)^2 (8+n)^4) (1680+3472 l-1676 l^2-1080 l^3-540 l^4+1296 n+2448 l n-1388 l^2 n-760 l^3 n-380 l^4 n+252 n^2+348 l n^2-353 l^2 n^2-106 l^3 n^2-53 l^4 n^2+12 n^3-4 l n^3-39 l^2 n^3+2 l^3 n^3+l^4 n^3+4 l (-11-8 l+6 l^2+3 l^3) (2+n) (8+n)^2 HarmonicNumber[l]+8 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[l]^2) HarmonicNumber[2 l]^2+(-(((-6+l+l^2) (2+n))/(4 l (1+l) (8+n)^2))-HarmonicNumber[l]/3) HarmonicNumber[2 l]^3+1/24 HarmonicNumber[2 l]^4-1/(16 l^2 (1+l)^2 (8+n)^4) (2192+5456 l-2820 l^2-3240 l^3-1620 l^4+1680 n+3888 l n-2244 l^2 n-2280 l^3 n-1140 l^4 n+324 n^2+588 l n^2-507 l^2 n^2-318 l^3 n^2-159 l^4 n^2+16 n^3+4 l n^3-45 l^2 n^3+6 l^3 n^3+3 l^4 n^3+24 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[l]^2-2 l (-26-17 l+18 l^2+9 l^3) (2+n) (8+n)^2 HarmonicNumber[2 l]+6 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[2 l]^2-4 l (1+l) HarmonicNumber[l] ((-2-n) (-1000-252 n-17 n^2+9 l (8+n)^2+9 l^2 (8+n)^2)+6 l (1+l) (8+n)^4 HarmonicNumber[2 l])) HarmonicNumber[l,2]+9/32 HarmonicNumber[l,2]^2+(((-16+5 l+5 l^2) (2+n))/(8 l (1+l) (8+n)^2)+(5 HarmonicNumber[l])/6-5/12 HarmonicNumber[2 l]) HarmonicNumber[l,3]-9/32 HarmonicNumber[l,4]-1/(8 l^2 (1+l)^2 (8+n)^4) (-1680-3472 l+1676 l^2+1080 l^3+540 l^4-1296 n-2448 l n+1388 l^2 n+760 l^3 n+380 l^4 n-252 n^2-348 l n^2+353 l^2 n^2+106 l^3 n^2+53 l^4 n^2-12 n^3+4 l n^3+39 l^2 n^3-2 l^3 n^3-l^4 n^3-8 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[l]^2+6 l (-6-5 l+2 l^2+l^3) (2+n) (8+n)^2 HarmonicNumber[2 l]-2 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[2 l]^2+4 l (1+l) (8+n)^2 HarmonicNumber[l] ((11-3 l-3 l^2) (2+n)+2 l (1+l) (8+n)^2 HarmonicNumber[2 l])+12288 l^2 HarmonicNumber[l,2]+24576 l^3 HarmonicNumber[l,2]+12288 l^4 HarmonicNumber[l,2]+6144 l^2 n HarmonicNumber[l,2]+12288 l^3 n HarmonicNumber[l,2]+6144 l^4 n HarmonicNumber[l,2]+1152 l^2 n^2 HarmonicNumber[l,2]+2304 l^3 n^2 HarmonicNumber[l,2]+1152 l^4 n^2 HarmonicNumber[l,2]+96 l^2 n^3 HarmonicNumber[l,2]+192 l^3 n^3 HarmonicNumber[l,2]+96 l^4 n^3 HarmonicNumber[l,2]+3 l^2 n^4 HarmonicNumber[l,2]+6 l^3 n^4 HarmonicNumber[l,2]+3 l^4 n^4 HarmonicNumber[l,2]) HarmonicNumber[2 l,2]+1/8 HarmonicNumber[2 l,2]^2+1/6 (-((3 (-6+l+l^2) (2+n))/(l (1+l) (8+n)^2))-4 HarmonicNumber[l]+2 HarmonicNumber[2 l]) HarmonicNumber[2 l,3]+1/4 HarmonicNumber[2 l,4]-((44+32 n+5 n^2) (4+7 l-2 l^2-l^3+l (-4-3 l+2 l^2+l^3) HarmonicNumber[l]-l (-4-3 l+2 l^2+l^3) HarmonicNumber[2 l]) (1/4 (PolyGamma[1,(1+l)/2]-PolyGamma[1,(2+l)/2])-z[2]/2))/(l^3 (1+l)^3 (8+n)^4)+((-4+l+l^2) (44+32 n+5 n^2) (-(1/16) PolyGamma[2,(1+l)/2]+1/16 PolyGamma[2,(2+l)/2]-(3 z[3])/4))/(l^2 (1+l)^2 (8+n)^4)-((2+n) (2112+3664 l+496 l^2+744 n+918 l n+198 l^2 n+60 n^2+33 l n^2+33 l^2 n^2+2 l n^3+2 l^2 n^3) z[3])/(2 l^2 (1+l)^2 (8+n)^5)+1/(96 l^3 (1+l)^3 (8+n)^6) HarmonicNumber[2 l] (3 (2+n) (24 (8+n)^2 (76+22 n+n^2)+8 l (8+n)^2 (920+236 n+5 n^2)+3 l^5 (-46144-17920 n-1124 n^2+230 n^3+5 n^4)+l^6 (-46144-17920 n-1124 n^2+230 n^3+5 n^4)-8 l^2 (-60272-22704 n-1236 n^2+308 n^3+15 n^4)+l^4 (-155968-66688 n-6924 n^2+82 n^3+79 n^4)-l^3 (372032+229120 n+61412 n^2+7866 n^3+187 n^4))+48 l (1+l) (8+n)^2 (-968-2232 l+1124 l^2+1080 l^3+540 l^4-744 n-1584 l n+908 l^2 n+760 l^3 n+380 l^4 n-144 n^2-234 l n^2+215 l^2 n^2+106 l^3 n^2+53 l^4 n^2-7 n^3+21 l^2 n^3-2 l^3 n^3-l^4 n^3) HarmonicNumber[l]-96 l^2 (1+l)^2 (2+n) (8+n)^2 (-426-107 n-7 n^2+3 l (8+n)^2+3 l^2 (8+n)^2) HarmonicNumber[l]^2-128 l^3 (1+l)^3 (8+n)^6 HarmonicNumber[l]^3+1152 l^2 (1+l)^2 (-6+l+l^2) (2+n) (176+62 n+5 n^2) z[3])-1/(48 l^3 (1+l)^3 (8+n)^6) HarmonicNumber[l] (3 (2+n) (12 (8+n)^2 (76+22 n+n^2)+4 l (8+n)^2 (1048+268 n+7 n^2)+l^4 (8+n)^2 (-2300-366 n+47 n^2)+3 l^5 (-46144-17920 n-1124 n^2+230 n^3+5 n^4)+l^6 (-46144-17920 n-1124 n^2+230 n^3+5 n^4)-4 l^2 (-83824-33712 n-3012 n^2+196 n^3+13 n^4)-l^3 (213184+128640 n+33380 n^2+4138 n^3+107 n^4))+1152 l^2 (1+l)^2 (-3+l+l^2) (2+n) (176+62 n+5 n^2) z[3])) e^4+ord e^5;


OpeE[Op[S,0,1],Op[S,0,1],ONF4[l_]]=(8 Gamma[1+l]^2)/(n Gamma[1+2 l])+((8 e Gamma[1+l]^2 (-2-(12 (-1+HarmonicNumber[l]))/(8+n)+HarmonicNumber[2 l]))/(n Gamma[1+2 l]))+ord e^2;


OpeE[Op[T,0,1],Op[T,0,1],ONF4[l_]]=(8 Gamma[l+1]^2)/(n Gamma[2l+1]) (1+e(-4/(n+8)-2 (n+6)/(n+8) HarmonicNumber[l]+HarmonicNumber[2l]))+ord e^2;


(* ::Text:: *)
(*ONF5*)


OpeE[ONF5[l_]]=Sqrt[(n+2)(n-1)/2]/n ((2 Gamma[1+l]^2)/Gamma[1+2 l]+(2 Gamma[1+l]^2 (-2 HarmonicNumber[l]+HarmonicNumber[2 l]) e)/Gamma[1+2 l]+1/(2 l (1+l)^2 (8+n)^2 Gamma[1+2 l]) Gamma[1+l]^2 (24+4 n+8 l (1+l)^2 (8+n)^2 HarmonicNumber[l]^2-2 (1+l) (l (2+n)+l^2 (2+n)-2 (6+n)) HarmonicNumber[2 l]+2 l (1+l)^2 (8+n)^2 HarmonicNumber[2 l]^2-4 (1+l) HarmonicNumber[l] (6-2 l-2 l^2+n-l n-l^2 n+2 l (1+l) (8+n)^2 HarmonicNumber[2 l])-3 l (1+l)^2 (8+n)^2 HarmonicNumber[l,2]+2 l (1+l)^2 (8+n)^2 HarmonicNumber[2 l,2]) e^2-1/(12 (l^2 (1+l)^3 (8+n)^4 Gamma[1+2 l])) (Gamma[1+l]^2 (32 l^2 (1+l)^3 (8+n)^4 HarmonicNumber[l]^3+12 l (1+l)^2 (8+n)^2 (l (2+n)+l^2 (2+n)-2 (6+n)) HarmonicNumber[2 l]^2-4 l^2 (1+l)^3 (8+n)^4 HarmonicNumber[2 l]^3-48 l (1+l)^2 (8+n) HarmonicNumber[l]^2 (32-16 l-16 l^2+10 n-10 l n-10 l^2 n+n^2-l n^2-l^2 n^2+l (1+l) (8+n)^3 HarmonicNumber[2 l])+3 (1+l) HarmonicNumber[2 l] (-1536-5056 l+1632 l^2+1088 l^3+544 l^4-640 n-2048 l n+896 l^2 n+768 l^3 n+384 l^4 n-88 n^2-256 l n^2+150 l^2 n^2+108 l^3 n^2+54 l^4 n^2-4 n^3-8 l n^3+7 l^2 n^3-2 l^3 n^3-l^4 n^3+6 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[l,2]-4 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[2 l,2])+6 (1+l) HarmonicNumber[l] (768+3040 l-1088 l^2-1088 l^3-544 l^4+320 n+1280 l n-640 l^2 n-768 l^3 n-384 l^4 n+44 n^2+184 l n^2-102 l^2 n^2-108 l^3 n^2-54 l^4 n^2+2 n^3+8 l n^3-3 l^2 n^3+2 l^3 n^3+l^4 n^3-4 l (1+l) (8+n) (-112-34 n-3 n^2+2 l (16+10 n+n^2)+2 l^2 (16+10 n+n^2)) HarmonicNumber[2 l]+4 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[2 l]^2-6 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[l,2]+4 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[2 l,2])+2 (-6 (6+n) (8+n)^2+12 l^2 (136+64 n+12 n^2+n^3)-6 l (880+352 n+42 n^2+n^3)-3 l (1+l)^2 (8+n) (3 l (16+10 n+n^2)+3 l^2 (16+10 n+n^2)-4 (32+10 n+n^2)) HarmonicNumber[l,2]+5 l^2 (1+l)^3 (8+n)^4 HarmonicNumber[l,3]+6 l (1+l)^2 (8+n)^2 (l (2+n)+l^2 (2+n)-2 (6+n)) HarmonicNumber[2 l,2]-4 l^2 (1+l)^3 (8+n)^4 HarmonicNumber[2 l,3]))) e^3+1/Gamma[1+2 l] 2 Gamma[1+l]^2 (1/(4 l^3 (1+l)^4 (8+n)^6) ((8+n)^2 (456+184 n+24 n^2+n^3)+2 l (8+n)^2 (692+272 n+33 n^2+n^3)-4 l^4 (1096+1012 n+338 n^2+67 n^3+7 n^4)+l^2 (61152+35888 n+7352 n^2+420 n^3-32 n^4-2 n^5)-2 l^3 (31264+23568 n+7340 n^2+1252 n^3+113 n^4+3 n^5))+1/(2 l^2 (1+l)^2 (8+n)^5) (4384+11232 l-6720 l^2-8640 l^3-4320 l^4+2436 n+6284 l n-5080 l^2 n-7160 l^3 n-3580 l^4 n+532 n^2+1424 l n^2-1180 l^2 n^2-1608 l^3 n^2-804 l^4 n^2+53 n^3+145 l n^3-94 l^2 n^3-90 l^3 n^3-45 l^4 n^3+2 n^4+4 l n^4-3 l^2 n^4+2 l^3 n^4+l^4 n^4) HarmonicNumber[l]^2+((6 l (2+n) (8+n)^2+6 l^2 (2+n) (8+n)^2-3 (340+156 n+29 n^2+2 n^3)) HarmonicNumber[l]^3)/(3 l (1+l) (8+n)^4)+(2 HarmonicNumber[l]^4)/3+1/(8 l^2 (1+l)^2 (8+n)^4) (1680+3472 l-1676 l^2-1080 l^3-540 l^4+688 n+1376 l n-924 l^2 n-760 l^3 n-380 l^4 n+92 n^2+164 l n^2-153 l^2 n^2-106 l^3 n^2-53 l^4 n^2+4 n^3+4 l n^3-7 l^2 n^3+2 l^3 n^3+l^4 n^3+4 l (1+l) (8+n) (-176-54 n-5 n^2+3 l (16+10 n+n^2)+3 l^2 (16+10 n+n^2)) HarmonicNumber[l]+8 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[l]^2) HarmonicNumber[2 l]^2-((3 l (2+n)+3 l^2 (2+n)-6 (6+n)+4 l (1+l) (8+n)^2 HarmonicNumber[l]) HarmonicNumber[2 l]^3)/(12 l (1+l) (8+n)^2)+1/24 HarmonicNumber[2 l]^4-1/(16 l^2 (1+l)^2 (8+n)^5) (17536+43648 l-22560 l^2-25920 l^3-12960 l^4+9744 n+24208 l n-16740 l^2 n-21480 l^3 n-10740 l^4 n+2128 n^2+5344 l n^2-3916 l^2 n^2-4824 l^3 n^2-2412 l^4 n^2+212 n^3+516 l n^3-331 l^2 n^3-270 l^3 n^3-135 l^4 n^3+8 n^4+12 l n^4-13 l^2 n^4+6 l^3 n^4+3 l^4 n^4+24 l^2 (1+l)^2 (8+n)^5 HarmonicNumber[l]^2-2 l (1+l) (8+n)^2 (9 l (16+10 n+n^2)+9 l^2 (16+10 n+n^2)-2 (208+66 n+7 n^2)) HarmonicNumber[2 l]+6 l^2 (1+l)^2 (8+n)^5 HarmonicNumber[2 l]^2-4 l (1+l) (8+n) HarmonicNumber[l] (2000-1152 l-1152 l^2+912 n-864 l n-864 l^2 n+166 n^2-162 l n^2-162 l^2 n^2+11 n^3-9 l n^3-9 l^2 n^3+6 l (1+l) (8+n)^4 HarmonicNumber[2 l])) HarmonicNumber[l,2]+9/32 HarmonicNumber[l,2]^2+((5 l (16+10 n+n^2)+5 l^2 (16+10 n+n^2)-8 (32+10 n+n^2))/(8 l (1+l) (8+n)^3)+(5 HarmonicNumber[l])/6-5/12 HarmonicNumber[2 l]) HarmonicNumber[l,3]-9/32 HarmonicNumber[l,4]-1/(8 l^2 (1+l)^2 (8+n)^4) (-1680-3472 l+1676 l^2+1080 l^3+540 l^4-688 n-1376 l n+924 l^2 n+760 l^3 n+380 l^4 n-92 n^2-164 l n^2+153 l^2 n^2+106 l^3 n^2+53 l^4 n^2-4 n^3-4 l n^3+7 l^2 n^3-2 l^3 n^3-l^4 n^3-8 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[l]^2+6 l (1+l) (8+n)^2 (l (2+n)+l^2 (2+n)-2 (6+n)) HarmonicNumber[2 l]-2 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[2 l]^2+4 l (1+l) (8+n) HarmonicNumber[l] (176-48 l-48 l^2+54 n-30 l n-30 l^2 n+5 n^2-3 l n^2-3 l^2 n^2+2 l (1+l) (8+n)^3 HarmonicNumber[2 l])+3 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[l,2]) HarmonicNumber[2 l,2]+1/8 HarmonicNumber[2 l,2]^2+((-3 l (2+n)-3 l^2 (2+n)+6 (6+n)-4 l (1+l) (8+n)^2 HarmonicNumber[l]+2 l (1+l) (8+n)^2 HarmonicNumber[2 l]) HarmonicNumber[2 l,3])/(6 l (1+l) (8+n)^2)+1/4 HarmonicNumber[2 l,4]+1/(l^3 (1+l)^3 (8+n)^4) (-176-308 l+88 l^2+44 l^3-40 n-64 l n+32 l^2 n+16 l^3 n+l n^2+2 l^2 n^2+l^3 n^2-l (1+l) (-8 (22+5 n)+l (44+16 n+n^2)+l^2 (44+16 n+n^2)) HarmonicNumber[l]+l (1+l) (-8 (22+5 n)+l (44+16 n+n^2)+l^2 (44+16 n+n^2)) HarmonicNumber[2 l]) (1/4 (PolyGamma[1,(1+l)/2]-PolyGamma[1,(2+l)/2])-z[2]/2)+((-8 (22+5 n)+l (44+16 n+n^2)+l^2 (44+16 n+n^2)) (-(1/16) PolyGamma[2,(1+l)/2]+1/16 PolyGamma[2,(2+l)/2]-(3 z[3])/4))/(l^2 (1+l)^2 (8+n)^4)-((24 (176+62 n+5 n^2)+l^2 (992+508 n+88 n^2+5 n^3)+l (7328+3004 n+328 n^2+5 n^3)) z[3])/(2 l^2 (1+l)^2 (8+n)^5)-1/(48 l^3 (1+l)^3 (8+n)^6) HarmonicNumber[l] (3 (4 (8+n)^2 (456+184 n+24 n^2+n^3)+4 l (8+n)^2 (2096+856 n+118 n^2+5 n^3)+3 l^5 (2+n) (-46144-17920 n-1124 n^2+230 n^3+5 n^4)+l^6 (2+n) (-46144-17920 n-1124 n^2+230 n^3+5 n^4)+4 l^2 (167648+108336 n+28120 n^2+3420 n^3+158 n^4+n^5)+l^4 (-294400-262144 n-65912 n^2-3064 n^3+608 n^4+15 n^5)-l^3 (426368+335552 n+99528 n^2+14264 n^3+1088 n^4+43 n^5))+1152 l^2 (1+l)^2 (176+62 n+5 n^2) (-6-n+l (2+n)+l^2 (2+n)) z[3])+1/(96 l^3 (1+l)^3 (8+n)^6) HarmonicNumber[2 l] (3 (8 (8+n)^2 (456+184 n+24 n^2+n^3)+8 l (8+n)^2 (1840+728 n+90 n^2+3 n^3)+3 l^5 (2+n) (-46144-17920 n-1124 n^2+230 n^3+5 n^4)+l^6 (2+n) (-46144-17920 n-1124 n^2+230 n^3+5 n^4)-8 l^2 (-120544-73776 n-16728 n^2-1516 n^3-26 n^4+n^5)+l^4 (-311936-278336 n-71320 n^2-4136 n^3+496 n^4+15 n^5)-l^3 (744064+570688 n+171720 n^2+26200 n^3+2032 n^4+59 n^5))+48 l (1+l) (8+n) (-7744-17856 l+8992 l^2+8640 l^3+4320 l^4-4232 n-9672 l n+6452 l^2 n+7160 l^3 n+3580 l^4 n-888 n^2-2008 l n^2+1516 l^2 n^2+1608 l^3 n^2+804 l^4 n^2-84 n^3-178 l n^3+135 l^2 n^3+90 l^3 n^3+45 l^4 n^3-3 n^4-4 l n^4+5 l^2 n^4-2 l^3 n^4-l^4 n^4) HarmonicNumber[l]-96 l^2 (1+l)^2 (8+n)^2 (-852-380 n-65 n^2-4 n^3+3 l (2+n) (8+n)^2+3 l^2 (2+n) (8+n)^2) HarmonicNumber[l]^2-128 l^3 (1+l)^3 (8+n)^6 HarmonicNumber[l]^3+1152 l^2 (1+l)^2 (176+62 n+5 n^2) (l (2+n)+l^2 (2+n)-2 (6+n)) z[3])) e^4)+ord e^5;


(* ::Text:: *)
(*ONF6*)


OpeE[ONF6[l_]]=-(Sqrt[n (n-1)/2]/n)(-((2 Gamma[1+l]^2)/Gamma[1+2 l])-(2 (Gamma[1+l]^2 (-2 HarmonicNumber[l]+HarmonicNumber[2 l])) e)/Gamma[1+2 l]-1/(2 (l (1+l)^2 (8+n)^2 Gamma[1+2 l])) (Gamma[1+l]^2 (8+4 n+8 l (1+l)^2 (8+n)^2 HarmonicNumber[l]^2-2 (-2-l+2 l^2+l^3) (2+n) HarmonicNumber[2 l]+2 l (1+l)^2 (8+n)^2 HarmonicNumber[2 l]^2-4 (1+l) HarmonicNumber[l] ((1-l-l^2) (2+n)+2 l (1+l) (8+n)^2 HarmonicNumber[2 l])-3 l (1+l)^2 (8+n)^2 HarmonicNumber[l,2]+2 l (1+l)^2 (8+n)^2 HarmonicNumber[2 l,2])) e^2+1/(12 l^2 (1+l)^3 (8+n)^4 Gamma[1+2 l]) Gamma[1+l]^2 (32 l^2 (1+l)^3 (8+n)^4 HarmonicNumber[l]^3+12 l (1+l)^2 (-2+l+l^2) (2+n) (8+n)^2 HarmonicNumber[2 l]^2-4 l^2 (1+l)^3 (8+n)^4 HarmonicNumber[2 l]^3-48 l (1+l)^2 (8+n) HarmonicNumber[l]^2 ((-2-n) (-6-n+l (8+n)+l^2 (8+n))+l (1+l) (8+n)^3 HarmonicNumber[2 l])+6 (1+l) HarmonicNumber[l] (256+1184 l-640 l^2-1088 l^3-544 l^4+192 n+928 l n-448 l^2 n-768 l^3 n-384 l^4 n+36 n^2+184 l n^2-70 l^2 n^2-108 l^3 n^2-54 l^4 n^2+2 n^3+8 l n^3-3 l^2 n^3+2 l^3 n^3+l^4 n^3-4 l (1+l) (16+10 n+n^2) (-20-3 n+2 l (8+n)+2 l^2 (8+n)) HarmonicNumber[2 l]+4 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[2 l]^2-6 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[l,2]+16384 l^2 HarmonicNumber[2 l,2]+32768 l^3 HarmonicNumber[2 l,2]+16384 l^4 HarmonicNumber[2 l,2]+8192 l^2 n HarmonicNumber[2 l,2]+16384 l^3 n HarmonicNumber[2 l,2]+8192 l^4 n HarmonicNumber[2 l,2]+1536 l^2 n^2 HarmonicNumber[2 l,2]+3072 l^3 n^2 HarmonicNumber[2 l,2]+1536 l^4 n^2 HarmonicNumber[2 l,2]+128 l^2 n^3 HarmonicNumber[2 l,2]+256 l^3 n^3 HarmonicNumber[2 l,2]+128 l^4 n^3 HarmonicNumber[2 l,2]+4 l^2 n^4 HarmonicNumber[2 l,2]+8 l^3 n^4 HarmonicNumber[2 l,2]+4 l^4 n^4 HarmonicNumber[2 l,2])+3 (1+l) HarmonicNumber[2 l] (-512-1856 l+736 l^2+1088 l^3+544 l^4-384 n-1408 l n+512 l^2 n+768 l^3 n+384 l^4 n-72 n^2-256 l n^2+86 l^2 n^2+108 l^3 n^2+54 l^4 n^2-4 n^3-8 l n^3+7 l^2 n^3-2 l^3 n^3-l^4 n^3+6 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[l,2]-4 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[2 l,2])+2 (6 (2+n) (-(8+n)^2+2 l^2 (12+2 n+n^2)-l (168+44 n+n^2))-3 l (1+l)^2 (16+10 n+n^2) (-4 (6+n)+3 l (8+n)+3 l^2 (8+n)) HarmonicNumber[l,2]+5 l^2 (1+l)^3 (8+n)^4 HarmonicNumber[l,3]+6 l (1+l)^2 (-2+l+l^2) (2+n) (8+n)^2 HarmonicNumber[2 l,2]-4 l^2 (1+l)^3 (8+n)^4 HarmonicNumber[2 l,3])) e^3-1/Gamma[1+2 l] 2 (Gamma[1+l]^2 (-(((2+n) (-(8+n)^2 (68+18 n+n^2)-2 l (8+n)^2 (118+31 n+n^2)+4 l^4 (204+116 n+29 n^2+11 n^3)+2 l^2 (-8296-4248 n-590 n^2+2 n^3+n^4)+2 l^3 (3248+1520 n+458 n^2+99 n^3+3 n^4)))/(4 l^3 (1+l)^4 (8+n)^6))+1/(2 l^2 (1+l)^2 (8+n)^5) (1568+4928 l-4704 l^2-8640 l^3-4320 l^4+1444 n+4644 l n-3888 l^2 n-7160 l^3 n-3580 l^4 n+420 n^2+1372 l n^2-912 l^2 n^2-1608 l^3 n^2-804 l^4 n^2+49 n^3+149 l n^3-78 l^2 n^3-90 l^3 n^3-45 l^4 n^3+2 n^4+4 l n^4-3 l^2 n^4+2 l^3 n^4+l^4 n^4) HarmonicNumber[l]^2+((2+n) (-70-23 n-2 n^2+2 l (8+n)^2+2 l^2 (8+n)^2) HarmonicNumber[l]^3)/(l (1+l) (8+n)^4)+(2 HarmonicNumber[l]^4)/3+1/(8 l^2 (1+l)^2 (8+n)^4) (2 l^3 (-540-380 n-53 n^2+n^3)+l^4 (-540-380 n-53 n^2+n^3)+4 (132+100 n+19 n^2+n^3)+4 l (332+252 n+45 n^2+n^3)-l^2 (748+524 n+89 n^2+7 n^3)+4 l (1+l) (16+10 n+n^2) (-32-5 n+3 l (8+n)+3 l^2 (8+n)) HarmonicNumber[l]+8 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[l]^2) HarmonicNumber[2 l]^2+(-(((-2+l+l^2) (2+n))/(4 l (1+l) (8+n)^2))-HarmonicNumber[l]/3) HarmonicNumber[2 l]^3+1/24 HarmonicNumber[2 l]^4-1/(16 l^2 (1+l)^2 (8+n)^5) (6272+18944 l-14496 l^2-25920 l^3-12960 l^4+5776 n+17712 l n-11972 l^2 n-21480 l^3 n-10740 l^4 n+1680 n^2+5136 l n^2-2844 l^2 n^2-4824 l^3 n^2-2412 l^4 n^2+196 n^3+532 l n^3-267 l^2 n^3-270 l^3 n^3-135 l^4 n^3+8 n^4+12 l n^4-13 l^2 n^4+6 l^3 n^4+3 l^4 n^4+24 l^2 (1+l)^2 (8+n)^5 HarmonicNumber[l]^2-2 l (1+l) (2+n) (8+n)^2 (9 l (8+n)+9 l^2 (8+n)-2 (40+7 n)) HarmonicNumber[2 l]+6 l^2 (1+l)^2 (8+n)^5 HarmonicNumber[2 l]^2-4 l (1+l) (8+n) HarmonicNumber[l] ((-2-n) (-408-132 n-11 n^2+9 l (8+n)^2+9 l^2 (8+n)^2)+6 l (1+l) (8+n)^4 HarmonicNumber[2 l])) HarmonicNumber[l,2]+9/32 HarmonicNumber[l,2]^2+(((2+n) (-8 (6+n)+5 l (8+n)+5 l^2 (8+n)))/(8 l (1+l) (8+n)^3)+(5 HarmonicNumber[l])/6-5/12 HarmonicNumber[2 l]) HarmonicNumber[l,3]-9/32 HarmonicNumber[l,4]-1/(8 l^2 (1+l)^2 (8+n)^4) (l^4 (540+380 n+53 n^2-n^3)-2 l^3 (-540-380 n-53 n^2+n^3)-4 (132+100 n+19 n^2+n^3)-4 l (332+252 n+45 n^2+n^3)+l^2 (748+524 n+89 n^2+7 n^3)-8 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[l]^2+6 l (-2-l+2 l^2+l^3) (2+n) (8+n)^2 HarmonicNumber[2 l]-2 l^2 (1+l)^2 (8+n)^4 HarmonicNumber[2 l]^2+4 l (1+l) (8+n) HarmonicNumber[l] ((-2-n) (-32-5 n+3 l (8+n)+3 l^2 (8+n))+2 l (1+l) (8+n)^3 HarmonicNumber[2 l])+12288 l^2 HarmonicNumber[l,2]+24576 l^3 HarmonicNumber[l,2]+12288 l^4 HarmonicNumber[l,2]+6144 l^2 n HarmonicNumber[l,2]+12288 l^3 n HarmonicNumber[l,2]+6144 l^4 n HarmonicNumber[l,2]+1152 l^2 n^2 HarmonicNumber[l,2]+2304 l^3 n^2 HarmonicNumber[l,2]+1152 l^4 n^2 HarmonicNumber[l,2]+96 l^2 n^3 HarmonicNumber[l,2]+192 l^3 n^3 HarmonicNumber[l,2]+96 l^4 n^3 HarmonicNumber[l,2]+3 l^2 n^4 HarmonicNumber[l,2]+6 l^3 n^4 HarmonicNumber[l,2]+3 l^4 n^4 HarmonicNumber[l,2]) HarmonicNumber[2 l,2]+1/8 HarmonicNumber[2 l,2]^2+1/6 (-((3 (-2+l+l^2) (2+n))/(l (1+l) (8+n)^2))-4 HarmonicNumber[l]+2 HarmonicNumber[2 l]) HarmonicNumber[2 l,3]+1/4 HarmonicNumber[2 l,4]-((-4+n^2) (-1+(1+l) HarmonicNumber[l]-(1+l) HarmonicNumber[2 l]) (1/4 (PolyGamma[1,(1+l)/2]-PolyGamma[1,(2+l)/2])-z[2]/2))/(l (1+l)^2 (8+n)^4)+((-4+n^2) z[2])/(l (1+l)^2 (8+n)^4)+((-4+n^2) (-(1/16) PolyGamma[2,(1+l)/2]+1/16 PolyGamma[2,(2+l)/2]-(3 z[3])/4))/(l (1+l) (8+n)^4)-(2 (2+n) (328+64 l+76 n+16 l n+n^2+l n^2) z[3])/(l (1+l)^2 (8+n)^5)+1/(96 l^3 (1+l)^3 (8+n)^6) HarmonicNumber[2 l] (3 (8 (8+n)^2 (136+104 n+20 n^2+n^3)+8 l (8+n)^2 (608+464 n+86 n^2+3 n^3)-8 l^2 (-54688-55344 n-18232 n^2-2228 n^3-54 n^4+n^5)+l^5 (3+l) (-92288-81984 n-20168 n^2-664 n^3+240 n^4+5 n^5)+l^4 (-289920-259904 n-66072 n^2-3624 n^3+368 n^4+15 n^5)-l^3 (224896+210240 n+69832 n^2+13784 n^3+1776 n^4+59 n^5))-48 l (1+l) (2+n) (8+n) (1312+532 n+70 n^2+3 n^3+2 l^3 (-2160-710 n-47 n^2+n^3)+l^4 (-2160-710 n-47 n^2+n^3)+2 l (1848+770 n+89 n^2+2 n^3)-l^2 (2560+834 n+93 n^2+5 n^3)) HarmonicNumber[l]-96 l^2 (1+l)^2 (2+n) (8+n)^2 (-166-51 n-4 n^2+3 l (8+n)^2+3 l^2 (8+n)^2) HarmonicNumber[l]^2-128 l^3 (1+l)^3 (8+n)^6 HarmonicNumber[l]^3+96 l^2 (1+l)^2 (8+n)^2 (-4+n^2) z[2]+1152 l^2 (1+l)^2 (-2+l+l^2) (352+300 n+72 n^2+5 n^3) z[3])-1/(48 l^3 (1+l)^3 (8+n)^6) HarmonicNumber[l] (3 (4 (8+n)^2 (136+104 n+20 n^2+n^3)+4 l (8+n)^2 (736+576 n+114 n^2+5 n^3)+4 l^2 (79776+83568 n+29432 n^2+4164 n^3+186 n^4+n^5)+3 l^5 (-92288-81984 n-20168 n^2-664 n^3+240 n^4+5 n^5)+l^6 (-92288-81984 n-20168 n^2-664 n^3+240 n^4+5 n^5)+l^4 (-283392-252928 n-63288 n^2-2808 n^3+544 n^4+15 n^5)-l^3 (156544+143808 n+44744 n^2+7736 n^3+960 n^4+43 n^5))+48 l^2 (1+l)^2 (8+n)^2 (-4+n^2) z[2]+1152 l^2 (1+l)^2 (-1+l+l^2) (352+300 n+72 n^2+5 n^3) z[3]))) e^4)-ord e^5;


(* ::Subsection::Closed:: *)
(*Of three Ising operators*)


(* ::Text:: *)
(*In the \[Phi] times \[Phi]^2 OPE*)


OpeE[Op[O,0,1],Op[E,0,1],Op[O,0,2]]=5/108 e^2+ord e^3;


OpeE[Op[O,0,1],Op[E,0,1],Op[O,2,1]]=1/2-(199 e)/432+ord e^2;


OpeE[Op[O,0,1],Op[E,0,1],Op[O,3,1]]=2/35-(911 e)/14700+ord e^2;


OpeE[Op[O,0,1],Op[E,0,1],Op[O,4,1]]=1/18-(13943 e)/194400+ord e^2;


OpeE[Op[O,0,1],Op[E,0,1],Op[O,5,1]]=2/231-(378163 e)/28814940+ord e^2;


OpeE[Op[O,0,1],Op[E,0,1],Op[O,6,2]]=3/572-(8019289 e)/961920960+ord e^2;


OpeE[Op[O,0,1],Op[E,0,1],Op[O,7,1]]=2/2145-(2625239 e)/1545944400+ord e^2;


OpeE[Op[O,0,1],Op[E,0,1],Op[O,8,2]]=1/2210-(110303617 e)/132925665600+ord e^2;


OpeE[Op[O,0,1],Op[E,0,1],Op[O,9,2]]=4/46189-(639175717 e)/3584151851280+ord e^2;


(* ::Text:: *)
(*In the \[Phi]^2 times \[Phi]^2 OPE*)


OpeE[Op[E,0,1],Op[E,0,1],Op[E,0,1]]=8-8e+ord e^2;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,0,2]]=6-(20 e)/3+ord e^2;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,0,4]]=1/6-(259 e)/1296+ord e^2;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,2,1]]=4/3-(7 e)/9+(70 e^2)/243+(1465/26244-(16 z[3])/81) e^3+(66647/2834352-(185 z[3])/2187-(4 z[4])/27+(160 z[5])/243) e^4+ord e^5;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,2,2]]=8/5-(52 e)/27+ord e^2;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,2,3]]=1/5-(1493 e)/5400+ord e^2;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,2,5]]=1/999+ord e;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,2,6]]=4/111+ord e;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,4,1]]=4/35-(1831 e)/22050+(3470897 e^2)/83349000+ord e^3;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,4,2]]=125/2331+ord e;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,4,3]]=8/37+ord e;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,4,4]]=(2091-71 Sqrt[697])/107338+ord e;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,4,5]]=(2091+71 Sqrt[697])/107338+ord e;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,6,1]]=2/231-(23011 e)/3201660+(1021837 e^2)/234788400+ord e^3;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,8,1]]=4/6435-(655673 e)/1159458300+(724437688417 e^2)/1880200768446000+ord e^3;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,10,1]]=2/46189-(680372117 e)/16128683330760+(4482404576668253 e^2)/143672352627434202000+ord e^3;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,12,1]]=2/676039-(16517625721 e)/5429501306709480+(312980566229466248879 e^2)/130818567151717360136020800+ord e^3;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,14,1]]=1/5014575-(28776626059 e)/134245911429630000+(60089888116116334540367 e^2)/339625126259266223430054000000+ord e^3;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,16,1]]=4/300540195-(53708982321107 e)/3616589328777946521000+(6659460804216268316913849067 e^2)/522248348432615521094415603165600000+ord e^3;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,18,1]]=2/2268783825-(166389221132161 e)/163810222538765813010000+(15994505596001057616652148737 e^2)/17741083601166791966589706519302000000+ord e^3;


OpeE[Op[E,0,1],Op[E,0,1],Op[E,20,1]]=2/34461632205-(6331960629545857 e)/92063069384918373920178000+(546084723618317321178647276233 e^2)/8694966379175017302181161594186133200000+ord e^3;


(* ::Subsection::Closed:: *)
(*Of three O(n) operators*)


(* ::Text:: *)
(*In the Subscript[(\[Phi]^2), s] times Subscript[(\[Phi]^2), s] OPE*)


OpeE[Op[S,0,1],Op[S,0,1],Op[S,0,1]]=8/n-(24 e (2+n))/(n (8+n))+ord e^2;


OpeE[Op[S,0,1],Op[S,0,1],Op[S,0,2]]=2+4/n-(20 e (2+n))/(n (8+n))+ord e^2;


OpeE[Op[S,0,1],Op[S,0,1],Op[S,0,3]]=(2 (-1+n))/(3 n)+(e (-1+n) (-40+7 n))/(18 n (8+n))+ord e^2;


OpeE[Op[S,0,1],Op[S,0,1],Op[S,0,5]]=(-32-14 n-9 n^2+2 Sqrt[96+16 n+9 n^2]+3 n Sqrt[96+16 n+9 n^2])/(60 n Sqrt[96+16 n+9 n^2])+ord e;


OpeE[Op[S,0,1],Op[S,0,1],Op[S,0,6]]=(32+14 n+9 n^2+2 Sqrt[96+16 n+9 n^2]+3 n Sqrt[96+16 n+9 n^2])/(60 n Sqrt[96+16 n+9 n^2])+ord e;


OpeE[Op[S,0,1],Op[S,0,1],Op[S,2,1]]=4/(3 n)+((-64+n) e)/(9 n (8+n))+((3776+1638 n+255 n^2+n^3) e^2)/(27 n (8+n)^3)+1/(324 n (8+n)^5) (259 n^4+4 n^5+n^2 (169520-373248 z[3])+n^3 (25978-25920 z[3])-2048 (-208+891 z[3])-160 n (-2789+9720 z[3])) e^3+1/(3888 n (8+n)^7) (16 n^7+n^6 (1235-8640 z[3])-128 n (-1356779+5536944 z[3]+9051264 z[4]-40331520 z[5])-8 n^3 (-3894319+2399544 z[3]+10334304 z[4]-35458560 z[5])-192 n^2 (-527405+1338624 z[3]+2371680 z[4]-9594720 z[5])-4096 (-30959+144612 z[3]+256608 z[4]-1205280 z[5])+60 n^5 (1487+6084 z[3]-3888 z[4]+6912 z[5])+8 n^4 (536051+481248 z[3]-886464 z[4]+2358720 z[5])) e^4+ord e^5;


OpeE[Op[S,0,1],Op[S,0,1],Op[S,2,2]]=(-92+n-9 n^2+Sqrt[624-8 n+9 n^2]+3 n Sqrt[624-8 n+9 n^2])/(5 n Sqrt[624-8 n+9 n^2])+ord e;


OpeE[Op[S,0,1],Op[S,0,1],Op[S,2,3]]=(92+9 n^2+Sqrt[624-8 n+9 n^2]+n (-1+3 Sqrt[624-8 n+9 n^2]))/(5 n Sqrt[624-8 n+9 n^2])+ord e;


OpeE[Op[S,0,1],Op[S,0,1],Op[S,4,1]]=4/(35 n)+(e (-2032+201 n))/(2450 n (8+n))+ord e^2;


OpeE[Op[S,0,1],Op[S,0,1],Op[S,6,1]]=2/(231 n)+(e (-237680+30581 n))/(3201660 n (8+n))+ord e^2;


(* ::Text:: *)
(*In the Subscript[(\[Phi]^2), T] times Subscript[(\[Phi]^2), T] OPE*)


OpeE[Op[T,0,1],Op[T,0,1],Op[S,0,1]]=8/n-(8 e (6+n))/(n (8+n))+ord e^2;


OpeE[Op[T,0,1],Op[T,0,1],Op[S,0,2]]=8/(n (2+n))-(8 e (10+n))/(n (2+n) (8+n))+ord e^2;


OpeE[Op[T,0,1],Op[T,0,1],Op[S,0,3]]=2/(3 (-1+n) n) (1-(40+41 n)/(12 (8+n)) e)+ord e^2;


OpeE[Op[T,0,1],Op[T,0,1],Op[T,0,1]]=(2 Sqrt[2] (-8+2 n+n^2))/(n Sqrt[-2+n+n^2])-(12 (Sqrt[2] (-8+2 n+n^2)) e)/(n (8+n) Sqrt[-2+n+n^2])+ord e^2;


OpeE[Op[T,0,1],Op[T,0,1],Op[T,0,2]]=(4 Sqrt[2] (-2+n))/(n Sqrt[-2+n+n^2])-(2 (Sqrt[2] (-2+n) (20+n)) e)/(n (8+n) Sqrt[-2+n+n^2])+ord e^2;


OpeE[Op[T,0,1],Op[T,0,1],Op[Tm[4],0,1]]=(Sqrt[6] Sqrt[(-1+n) n (1+n) (6+n)])/(-2+n+n^2)-(8 (Sqrt[6] Sqrt[(-1+n) n (1+n) (6+n)]) e)/((-1+n) (2+n) (8+n))+ord e^2;


OpeE[Op[T,0,1],Op[T,0,1],Op[B4,0,1]]=((1-(3 e)/4) Sqrt[(-3+n) n (1+n) (2+n)])/(Sqrt[3] (-1+n) (2+n))+e^2 ord;


(* ::Text:: *)
(*In other OPEs*)


OpeE[Op[V,0,1],Op[S,0,1],Op[V,1,1]]=(2 (-1+n))/(3 n)-(2 e (-1+n) (11+n))/(9 n (8+n))+ord e^2;


(* ::Section::Closed:: *)
(*OPE coefficients: Large N expansion*)


(* ::Subsection::Closed:: *)
(*O(N) operators*)


(* ::Subsubsection::Closed:: *)
(*S operators*)


(* ::Text:: *)
(*Spin 0*)


OpeN[Op[S,0,0]]=1;


OpeN[Op[S,0,1]]=((-1+mu) mu Gamma[-1+2 mu])/((-2+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(2 mu Gamma[-1+2 mu]^2 (-6+31 mu-43 mu^2+23 mu^3-4 mu^4-(-2+mu) (-1+mu) (2-3 mu+2 mu^2) (\[Pi] Cot[mu \[Pi]]+HarmonicNumber[-3+2 mu])))/((-2+mu)^2 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


OpeN[Op[S,0,2]]=((-1+mu)^2 mu^2 Gamma[-1+2 mu]^2)/(2 (-3+mu)^2 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


(* ::Text:: *)
(*Spin 1*)


(* ::Text:: *)
(*Spin 2*)


OpeN[Op[S,2,1]]=((-1+mu)^2 mu)/((-2+4 mu) n)+((-1+mu) Gamma[-1+2 mu] (4+mu (-6+mu (-5+3 mu))+2 (-2+mu) (-1+mu) mu \[Pi] Cot[mu \[Pi]]+2 (-2+mu) (-1+mu) mu HarmonicNumber[-2+2 mu]))/(2 (1+mu) (-1+2 mu) n^2 Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^3;


OpeN[Op[S,2,3]]=((-1+mu)^2 mu^2 Gamma[-1+2 mu]^2)/(120 (-3+mu)^2 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


(* ::Text:: *)
(*Spin 3*)


OpeN[Op[S,3,1]]=0;


(* ::Text:: *)
(*Spin 4*)


OpeN[Op[S,4,1]]=((-1+mu)^2 mu^2 (1+mu) (2+mu))/(48 (3+4 mu (2+mu)) n)+((-1+mu) mu (1+mu) Gamma[-1+2 mu] (-144+mu (672+mu (534+mu (-1097+mu (-768+mu (-169+4 mu (-7+2 mu (12+5 mu)))))))+12 (-2+mu) (-1+mu) mu (2+mu) (3+mu) (1+2 mu) \[Pi] Cot[mu \[Pi]]+12 (-2+mu) (-1+mu) mu (2+mu) (3+mu) (1+2 mu) HarmonicNumber[2 mu]))/(48 (2+mu) (3+mu)^2 (-1+2 mu) (1+2 mu)^2 (3+2 mu) n^2 Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^3;


OpeN[Op[S,4,5]]=((-1+mu)^2 mu^2 Gamma[-1+2 mu]^2)/(3780 (-3+mu)^2 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


(* ::Text:: *)
(*Spin 5*)


OpeN[Op[S,5,1]]=0;


OpeN[Op[S,5,2]]=0;


(* ::Text:: *)
(*Spin 6*)


OpeN[Op[S,6,1]]=(Gamma[5+mu]^2 Gamma[3+2 mu])/(360 n Gamma[-1+mu]^2 Gamma[9+2 mu])+(mu (-1+mu) (1+mu) (2+mu) Gamma[-1+2 mu] (-100800+245400 mu+302662 mu^2+952771 mu^3-482577 mu^4-1989639 mu^5-1153343 mu^6-44700 mu^7+197666 mu^8+99200 mu^9+25488 mu^10+3648 mu^11+224 mu^12+180 mu (2520+594 mu-2437 mu^2-1211 mu^3+221 mu^4+253 mu^5+56 mu^6+4 mu^7) \[Pi] Cot[mu \[Pi]]+180 mu (2520+594 mu-2437 mu^2-1211 mu^3+221 mu^4+253 mu^5+56 mu^6+4 mu^7) HarmonicNumber[2+2 mu]))/(2880 (4+mu) (5+mu)^2 (-1+2 mu) (1+2 mu) (3+2 mu)^2 (5+2 mu) (7+2 mu)^2 n^2 Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^3;


OpeN[Op[S,6,7]]=((-1+mu)^2 mu^2 Gamma[-1+2 mu]^2)/(96096 (-3+mu)^2 n^2 Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2)+ord/n^3;


(* ::Text:: *)
(*Higher spin*)


OpeN[Op[S,8,1]]=(Gamma[7+mu]^2 Gamma[5+2 mu])/(20160 n Gamma[-1+mu]^2 Gamma[13+2 mu])+(mu (-1+mu) (1+mu) (2+mu) (3+mu) Gamma[-1+2 mu] (-209563200-396862200 mu+24572484 mu^2+4207524174 mu^3+2637977913 mu^4-4501349535 mu^5-7096616654 mu^6-3814866981 mu^7-437970246 mu^8+569234566 mu^9+382621875 mu^10+127834896 mu^11+27415052 mu^12+3976224 mu^13+381840 mu^14+22016 mu^15+576 mu^16+2520 mu (831600+52860 mu-681532 mu^2-324153 mu^3+33083 mu^4+63947 mu^5+20717 mu^6+3218 mu^7+252 mu^8+8 mu^9) \[Pi] Cot[mu \[Pi]]+2520 mu (831600+52860 mu-681532 mu^2-324153 mu^3+33083 mu^4+63947 mu^5+20717 mu^6+3218 mu^7+252 mu^8+8 mu^9) HarmonicNumber[4+2 mu]))/(161280 (6+mu) (7+mu)^2 (-1+2 mu) (1+2 mu) (3+2 mu) (5+2 mu)^2 (7+2 mu) (9+2 mu)^2 (11+2 mu)^2 n^2 Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^3;


OpeN[Op[S,10,1]]=(Gamma[9+mu]^2 Gamma[7+2 mu])/(1814400 n Gamma[-1+mu]^2 Gamma[17+2 mu])+1/(n^2 Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]) (-2+mu) Gamma[-1+2 mu] ((2 (-1+mu)^2 mu^2 \[Pi] Csc[mu \[Pi]] Gamma[9+mu]^2 Gamma[-1+2 mu] ((-185-23 mu+(-306+83 mu+31 mu^2+2 mu^3) \[Pi] Cot[mu \[Pi]])/((9+mu)^2 Gamma[2 (9+mu)])-(2 (-2+mu) (17+2 mu) (7381/2520+HarmonicNumber[6+2 mu]-2 HarmonicNumber[17+2 mu]))/Gamma[19+2 mu]))/((-2+mu) (8+mu) Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(Gamma[9+mu]^2 Gamma[7+2 mu] ((81+17 mu+2 mu^2)/((9+mu)^2 (17+2 mu))-HarmonicNumber[-2+mu]+HarmonicNumber[8+mu]+(18 (4+mu) (HarmonicNumber[6+2 mu]-HarmonicNumber[17+2 mu]))/((8+mu) (9+mu))))/(907200 Gamma[-1+mu]^2 Gamma[17+2 mu]))+ord/n^3;


OpeN[Op[S,12,1]]=(Gamma[11+mu]^2 Gamma[9+2 mu])/(239500800 n Gamma[-1+mu]^2 Gamma[21+2 mu])+1/(n^2 Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]) (-2+mu) Gamma[-1+2 mu] ((2 (-1+mu)^2 mu^2 \[Pi] Csc[mu \[Pi]] Gamma[11+mu]^2 Gamma[-1+2 mu] ((-271-27 mu+(-462+145 mu+39 mu^2+2 mu^3) \[Pi] Cot[mu \[Pi]])/((11+mu)^2 Gamma[2 (11+mu)])-(2 (-2+mu) (21+2 mu) (86021/27720+HarmonicNumber[8+2 mu]-2 HarmonicNumber[21+2 mu]))/Gamma[23+2 mu]))/((-2+mu) (10+mu) Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(Gamma[11+mu]^2 Gamma[9+2 mu] ((121+21 mu+2 mu^2)/((11+mu)^2 (21+2 mu))-HarmonicNumber[-2+mu]+HarmonicNumber[10+mu]+(22 (5+mu) (HarmonicNumber[8+2 mu]-HarmonicNumber[21+2 mu]))/((10+mu) (11+mu))))/(119750400 Gamma[-1+mu]^2 Gamma[21+2 mu]))+ord/n^3;


OpeN[Op[S,14,1]]=(Gamma[13+mu]^2 Gamma[11+2 mu])/(43589145600 n Gamma[-1+mu]^2 Gamma[25+2 mu])+1/(n^2 Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]) (-2+mu) Gamma[-1+2 mu] ((2 (-1+mu)^2 mu^2 \[Pi] Csc[mu \[Pi]] Gamma[13+mu]^2 Gamma[-1+2 mu] ((-373-31 mu+(-650+223 mu+47 mu^2+2 mu^3) \[Pi] Cot[mu \[Pi]])/((13+mu)^2 Gamma[2 (13+mu)])-(2 (-2+mu) (25+2 mu) (1171733/360360+HarmonicNumber[2 (5+mu)]-2 HarmonicNumber[25+2 mu]))/Gamma[27+2 mu]))/((-2+mu) (12+mu) Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(Gamma[13+mu]^2 Gamma[11+2 mu] ((169+25 mu+2 mu^2)/((13+mu)^2 (25+2 mu))-HarmonicNumber[-2+mu]+HarmonicNumber[12+mu]+(26 (6+mu) (HarmonicNumber[2 (5+mu)]-HarmonicNumber[25+2 mu]))/((12+mu) (13+mu))))/(21794572800 Gamma[-1+mu]^2 Gamma[25+2 mu]))+ord/n^3;


OpeN[Op[S,16,1]]=(Gamma[15+mu]^2 Gamma[13+2 mu])/(10461394944000 n Gamma[-1+mu]^2 Gamma[29+2 mu])+1/(n^2 Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]) (-2+mu) Gamma[-1+2 mu] ((2 (-1+mu)^2 mu^2 \[Pi] Csc[mu \[Pi]] Gamma[15+mu]^2 Gamma[-1+2 mu] ((-491-35 mu+(-870+317 mu+55 mu^2+2 mu^3) \[Pi] Cot[mu \[Pi]])/((15+mu)^2 Gamma[2 (15+mu)])-(2 (-2+mu) (29+2 mu) (2436559/720720+HarmonicNumber[2 (6+mu)]-2 HarmonicNumber[29+2 mu]))/Gamma[31+2 mu]))/((-2+mu) (14+mu) Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(Gamma[15+mu]^2 Gamma[13+2 mu] ((225+29 mu+2 mu^2)/((15+mu)^2 (29+2 mu))-HarmonicNumber[-2+mu]+HarmonicNumber[14+mu]+(30 (7+mu) (HarmonicNumber[2 (6+mu)]-HarmonicNumber[29+2 mu]))/((14+mu) (15+mu))))/(5230697472000 Gamma[-1+mu]^2 Gamma[29+2 mu]))+ord/n^3;


OpeN[Op[S,18,1]]=(Gamma[17+mu]^2 Gamma[15+2 mu])/(3201186852864000 n Gamma[-1+mu]^2 Gamma[33+2 mu])+1/(n^2 Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]) (-2+mu) Gamma[-1+2 mu] ((2 (-1+mu)^2 mu^2 \[Pi] Csc[mu \[Pi]] Gamma[17+mu]^2 Gamma[-1+2 mu] ((-625-39 mu+(-1122+427 mu+63 mu^2+2 mu^3) \[Pi] Cot[mu \[Pi]])/((17+mu)^2 Gamma[2 (17+mu)])-(2 (-2+mu) (33+2 mu) (14274301/4084080+HarmonicNumber[2 (7+mu)]-2 HarmonicNumber[33+2 mu]))/Gamma[35+2 mu]))/((-2+mu) (16+mu) Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(Gamma[17+mu]^2 Gamma[15+2 mu] ((289+33 mu+2 mu^2)/((17+mu)^2 (33+2 mu))-HarmonicNumber[-2+mu]+HarmonicNumber[16+mu]+(34 (8+mu) (HarmonicNumber[2 (7+mu)]-HarmonicNumber[33+2 mu]))/((16+mu) (17+mu))))/(1600593426432000 Gamma[-1+mu]^2 Gamma[33+2 mu]))+ord/n^3;


OpeN[Op[S,20,1]]=(Gamma[19+mu]^2 Gamma[17+2 mu])/(1216451004088320000 n Gamma[-1+mu]^2 Gamma[37+2 mu])+1/(n^2 Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]) (-2+mu) Gamma[-1+2 mu] ((2 (-1+mu)^2 mu^2 \[Pi] Csc[mu \[Pi]] Gamma[19+mu]^2 Gamma[-1+2 mu] ((-775-43 mu+(-1406+553 mu+71 mu^2+2 mu^3) \[Pi] Cot[mu \[Pi]])/((19+mu)^2 Gamma[2 (19+mu)])-(2 (-2+mu) (37+2 mu) (55835135/15519504+HarmonicNumber[2 (8+mu)]-2 HarmonicNumber[37+2 mu]))/Gamma[39+2 mu]))/((-2+mu) (18+mu) Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(Gamma[19+mu]^2 Gamma[17+2 mu] ((361+37 mu+2 mu^2)/((19+mu)^2 (37+2 mu))-HarmonicNumber[-2+mu]+HarmonicNumber[18+mu]+(38 (9+mu) (HarmonicNumber[2 (8+mu)]-HarmonicNumber[37+2 mu]))/((18+mu) (19+mu))))/(608225502044160000 Gamma[-1+mu]^2 Gamma[37+2 mu]))+ord/n^3;


(* ::Subsubsection::Closed:: *)
(*T operators*)


(* ::Text:: *)
(*Spin 0*)


OpeN[Op[T,0,1]]=Sqrt[(n+2)(n-1)/2]/n (2+(4 (-2+mu) mu Gamma[-1+2 mu])/((2-3 mu+mu^2) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2);


OpeN[Op[T,0,2]]=Sqrt[(n+2)(n-1)/2]/n ((2 (-2+mu) (-1+mu) Gamma[-1+2 mu])/(n mu Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2);


(* ::Text:: *)
(*Spin 1*)


(* ::Text:: *)
(*Spin 2*)


OpeN[Op[T,2,1]]=Sqrt[(n+2)(n-1)/2]/n (((-1+mu)^2 mu)/(-2+4 mu)+((-2+mu) (-1+mu) mu (1+mu (2+mu (-5+6 mu))) Gamma[-1+2 mu])/((-1+mu+2 mu^2)^2 n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2);


(* ::Text:: *)
(*Spin 3*)


(* ::Text:: *)
(*Spin 4*)


OpeN[Op[T,4,1]]=Sqrt[(n+2)(n-1)/2]/n (((-1+mu)^2 mu^2 (1+mu) (2+mu))/(48 (3+4 mu (2+mu)))+((-2+mu) Gamma[3+mu]^2 Gamma[-1+2 mu] Gamma[1+2 mu] ((mu+9/(5+2 mu))/(3+mu)^2-HarmonicNumber[-2+mu]+HarmonicNumber[2+mu]+(6 (1+mu) (HarmonicNumber[2 mu]-HarmonicNumber[5+2 mu]))/((2+mu) (3+mu))))/(6 n Gamma[1-mu] Gamma[-1+mu]^2 Gamma[mu]^2 Gamma[1+mu] Gamma[5+2 mu])+ord/n^2);


(* ::Text:: *)
(*Spin 5*)


(* ::Text:: *)
(*Spin 6*)


OpeN[Op[T,6,1]]=Sqrt[(n+2)(n-1)/2]/n ((Gamma[5+mu]^2 Gamma[3+2 mu])/(360 Gamma[-1+mu]^2 Gamma[9+2 mu])+((-2+mu) Gamma[5+mu]^2 Gamma[-1+2 mu] Gamma[3+2 mu] (-HarmonicNumber[-2+mu]+HarmonicNumber[4+mu]+(mu+25/(9+2 mu)+(10 (2+mu) (5+mu) (HarmonicNumber[2+2 mu]-HarmonicNumber[9+2 mu]))/(4+mu))/(5+mu)^2))/(180 n Gamma[1-mu] Gamma[-1+mu]^2 Gamma[mu]^2 Gamma[1+mu] Gamma[9+2 mu])+ord/n^2);


(* ::Text:: *)
(*Spin 7*)


(* ::Text:: *)
(*Spin 8*)


OpeN[Op[T,8,1]]=Sqrt[(n+2)(n-1)/2]/n ((Gamma[7+mu]^2 Gamma[5+2 mu])/(20160 Gamma[-1+mu]^2 Gamma[13+2 mu])+((-2+mu) Gamma[7+mu]^2 Gamma[-1+2 mu] Gamma[5+2 mu] ((mu+49/(13+2 mu))/(7+mu)^2-HarmonicNumber[-2+mu]+HarmonicNumber[6+mu]+(14 (3+mu) (HarmonicNumber[4+2 mu]-HarmonicNumber[13+2 mu]))/((6+mu) (7+mu))))/(10080 n Gamma[1-mu] Gamma[-1+mu]^2 Gamma[mu]^2 Gamma[1+mu] Gamma[13+2 mu])+ord/n^2);


(* ::Text:: *)
(*Spin 9*)


(* ::Text:: *)
(*Higher spin*)


OpeN[Op[T,10,1]]=Sqrt[(n+2)(n-1)/2]/n ((Gamma[9+mu]^2 Gamma[7+2 mu])/(1814400 Gamma[-1+mu]^2 Gamma[17+2 mu])+((-2+mu) Gamma[9+mu]^2 Gamma[-1+2 mu] Gamma[7+2 mu] ((mu+81/(17+2 mu))/(9+mu)^2-HarmonicNumber[-2+mu]+HarmonicNumber[8+mu]+(18 (4+mu) (HarmonicNumber[6+2 mu]-HarmonicNumber[17+2 mu]))/((8+mu) (9+mu))))/(907200 n Gamma[1-mu] Gamma[-1+mu]^2 Gamma[mu]^2 Gamma[1+mu] Gamma[17+2 mu])+ord/n^2);


OpeN[Op[T,12,1]]=Sqrt[(n+2)(n-1)/2]/n ((Gamma[11+mu]^2 Gamma[9+2 mu])/(239500800 Gamma[-1+mu]^2 Gamma[21+2 mu])+((-2+mu) Gamma[11+mu]^2 Gamma[-1+2 mu] Gamma[9+2 mu] ((mu+121/(21+2 mu))/(11+mu)^2-HarmonicNumber[-2+mu]+HarmonicNumber[10+mu]+(22 (5+mu) (HarmonicNumber[8+2 mu]-HarmonicNumber[21+2 mu]))/((10+mu) (11+mu))))/(119750400 n Gamma[1-mu] Gamma[-1+mu]^2 Gamma[mu]^2 Gamma[1+mu] Gamma[21+2 mu])+ord/n^2);


OpeN[Op[T,14,1]]=Sqrt[(n+2)(n-1)/2]/n ((Gamma[13+mu]^2 Gamma[11+2 mu])/(43589145600 Gamma[-1+mu]^2 Gamma[25+2 mu])+((-2+mu) Gamma[13+mu]^2 Gamma[-1+2 mu] Gamma[11+2 mu] ((mu+169/(25+2 mu))/(13+mu)^2-HarmonicNumber[-2+mu]+HarmonicNumber[12+mu]+(26 (6+mu) (HarmonicNumber[2 (5+mu)]-HarmonicNumber[25+2 mu]))/((12+mu) (13+mu))))/(21794572800 n Gamma[1-mu] Gamma[-1+mu]^2 Gamma[mu]^2 Gamma[1+mu] Gamma[25+2 mu])+ord/n^2);


OpeN[Op[T,16,1]]=Sqrt[(n+2)(n-1)/2]/n ((Gamma[15+mu]^2 Gamma[13+2 mu])/(10461394944000 Gamma[-1+mu]^2 Gamma[29+2 mu])+((-2+mu) Gamma[15+mu]^2 Gamma[-1+2 mu] Gamma[13+2 mu] ((mu+225/(29+2 mu))/(15+mu)^2-HarmonicNumber[-2+mu]+HarmonicNumber[14+mu]+(30 (7+mu) (HarmonicNumber[2 (6+mu)]-HarmonicNumber[29+2 mu]))/((14+mu) (15+mu))))/(5230697472000 n Gamma[1-mu] Gamma[-1+mu]^2 Gamma[mu]^2 Gamma[1+mu] Gamma[29+2 mu])+ord/n^2);


OpeN[Op[T,18,1]]=Sqrt[(n+2)(n-1)/2]/n ((Gamma[17+mu]^2 Gamma[15+2 mu])/(3201186852864000 Gamma[-1+mu]^2 Gamma[33+2 mu])+((-2+mu) Gamma[17+mu]^2 Gamma[-1+2 mu] Gamma[15+2 mu] ((mu+289/(33+2 mu))/(17+mu)^2-HarmonicNumber[-2+mu]+HarmonicNumber[16+mu]+(34 (8+mu) (HarmonicNumber[2 (7+mu)]-HarmonicNumber[33+2 mu]))/((16+mu) (17+mu))))/(1600593426432000 n Gamma[1-mu] Gamma[-1+mu]^2 Gamma[mu]^2 Gamma[1+mu] Gamma[33+2 mu])+ord/n^2);


OpeN[Op[T,20,1]]=Sqrt[(n+2)(n-1)/2]/n ((Gamma[19+mu]^2 Gamma[17+2 mu])/(1216451004088320000 Gamma[-1+mu]^2 Gamma[37+2 mu])+((-2+mu) Gamma[19+mu]^2 Gamma[-1+2 mu] Gamma[17+2 mu] ((mu+361/(37+2 mu))/(19+mu)^2-HarmonicNumber[-2+mu]+HarmonicNumber[18+mu]+(38 (9+mu) (HarmonicNumber[2 (8+mu)]-HarmonicNumber[37+2 mu]))/((18+mu) (19+mu))))/(608225502044160000 n Gamma[1-mu] Gamma[-1+mu]^2 Gamma[mu]^2 Gamma[1+mu] Gamma[37+2 mu])+ord/n^2);


(* ::Subsubsection::Closed:: *)
(*A operators*)


(* ::Text:: *)
(*Spin 0*)


(* ::Text:: *)
(*Spin 1*)


OpeN[Op[A,1,1]]=Sqrt[n (n-1)/2]/n (-1+mu+((4-2/mu) (-2+mu) Gamma[-1+2 mu])/(n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])-ord/n^2);


OpeN[Op[A,1,2]]=Sqrt[n (n-1)/2]/n (((-2+mu) (-1+mu)^2 mu Gamma[-1+2 mu])/((1+mu)^2 n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])-ord/n^2);


(* ::Text:: *)
(*Spin 2*)


(* ::Text:: *)
(*Spin 3*)


OpeN[Op[A,3,1]]=Sqrt[n (n-1)/2]/n (((-1+mu)^2 mu (1+mu))/(12+24 mu)+((-2+mu) (-1+mu) (-2+mu (3+mu (13+2 mu (5+2 mu (2+mu))))) Gamma[-1+2 mu])/(6 (1+mu) (2+mu)^2 (1+2 mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^2);


(* ::Text:: *)
(*Spin 4*)


(* ::Text:: *)
(*Spin 5*)


OpeN[Op[A,5,1]]=Sqrt[n (n-1)/2]/n ((Gamma[4+mu]^2 Gamma[2+2 mu])/(60 Gamma[-1+mu]^2 Gamma[7+2 mu])+((-2+mu) Gamma[4+mu]^2 Gamma[-1+2 mu] Gamma[2+2 mu] ((mu+16/(7+2 mu))/(4+mu)^2-HarmonicNumber[-2+mu]+HarmonicNumber[3+mu]+(4 (3+2 mu) (HarmonicNumber[1+2 mu]-HarmonicNumber[7+2 mu]))/((3+mu) (4+mu))))/(30 n Gamma[1-mu] Gamma[-1+mu]^2 Gamma[mu]^2 Gamma[1+mu] Gamma[7+2 mu])+ord/n^2);


(* ::Text:: *)
(*Higher spin*)


OpeN[Op[A,7,1]]=Sqrt[n (n-1)/2]/n ((Gamma[6+mu]^2 Gamma[4+2 mu])/(2520 Gamma[-1+mu]^2 Gamma[11+2 mu])+((-2+mu) Gamma[6+mu]^2 Gamma[-1+2 mu] Gamma[4+2 mu] ((mu+36/(11+2 mu))/(6+mu)^2-HarmonicNumber[-2+mu]+HarmonicNumber[5+mu]+(6 (5+2 mu) (HarmonicNumber[3+2 mu]-HarmonicNumber[11+2 mu]))/((5+mu) (6+mu))))/(1260 n Gamma[1-mu] Gamma[-1+mu]^2 Gamma[mu]^2 Gamma[1+mu] Gamma[11+2 mu])+ord/n^2);


OpeN[Op[A,9,1]]=Sqrt[n (n-1)/2]/n ((Gamma[8+mu]^2 Gamma[6+2 mu])/(181440 Gamma[-1+mu]^2 Gamma[15+2 mu])+((-2+mu) Gamma[8+mu]^2 Gamma[-1+2 mu] Gamma[6+2 mu] ((mu+64/(15+2 mu))/(8+mu)^2-HarmonicNumber[-2+mu]+HarmonicNumber[7+mu]+(8 (7+2 mu) (HarmonicNumber[5+2 mu]-HarmonicNumber[15+2 mu]))/((7+mu) (8+mu))))/(90720 n Gamma[1-mu] Gamma[-1+mu]^2 Gamma[mu]^2 Gamma[1+mu] Gamma[15+2 mu])+ord/n^2);


OpeN[Op[A,11,1]]=Sqrt[n (n-1)/2]/n ((Gamma[10+mu]^2 Gamma[8+2 mu])/(19958400 Gamma[-1+mu]^2 Gamma[19+2 mu])+((-2+mu) Gamma[10+mu]^2 Gamma[-1+2 mu] Gamma[8+2 mu] ((mu+100/(19+2 mu))/(10+mu)^2-HarmonicNumber[-2+mu]+HarmonicNumber[9+mu]+(10 (9+2 mu) (HarmonicNumber[7+2 mu]-HarmonicNumber[19+2 mu]))/((9+mu) (10+mu))))/(9979200 n Gamma[1-mu] Gamma[-1+mu]^2 Gamma[mu]^2 Gamma[1+mu] Gamma[19+2 mu])+ord/n^2);


OpeN[Op[A,13,1]]=Sqrt[n (n-1)/2]/n ((Gamma[2 (5+mu)] Gamma[12+mu]^2)/(3113510400 Gamma[-1+mu]^2 Gamma[23+2 mu])+((-2+mu) Gamma[2 (5+mu)] Gamma[12+mu]^2 Gamma[-1+2 mu] ((mu+144/(23+2 mu))/(12+mu)^2-HarmonicNumber[-2+mu]+HarmonicNumber[11+mu]+(12 (11+2 mu) (HarmonicNumber[9+2 mu]-HarmonicNumber[23+2 mu]))/((11+mu) (12+mu))))/(1556755200 n Gamma[1-mu] Gamma[-1+mu]^2 Gamma[mu]^2 Gamma[1+mu] Gamma[23+2 mu])+ord/n^2);


OpeN[Op[A,15,1]]=Sqrt[n (n-1)/2]/n ((Gamma[2 (6+mu)] Gamma[14+mu]^2)/(653837184000 Gamma[-1+mu]^2 Gamma[27+2 mu])+((-2+mu) Gamma[2 (6+mu)] Gamma[14+mu]^2 Gamma[-1+2 mu] ((mu+196/(27+2 mu))/(14+mu)^2-HarmonicNumber[-2+mu]+HarmonicNumber[13+mu]+(14 (13+2 mu) (HarmonicNumber[11+2 mu]-HarmonicNumber[27+2 mu]))/((13+mu) (14+mu))))/(326918592000 n Gamma[1-mu] Gamma[-1+mu]^2 Gamma[mu]^2 Gamma[1+mu] Gamma[27+2 mu])+ord/n^2);


OpeN[Op[A,17,1]]=Sqrt[n (n-1)/2]/n ((Gamma[2 (7+mu)] Gamma[16+mu]^2)/(177843714048000 Gamma[-1+mu]^2 Gamma[31+2 mu])+((-2+mu) Gamma[2 (7+mu)] Gamma[16+mu]^2 Gamma[-1+2 mu] ((mu+256/(31+2 mu))/(16+mu)^2-HarmonicNumber[-2+mu]+HarmonicNumber[15+mu]+(16 (15+2 mu) (HarmonicNumber[13+2 mu]-HarmonicNumber[31+2 mu]))/((15+mu) (16+mu))))/(88921857024000 n Gamma[1-mu] Gamma[-1+mu]^2 Gamma[mu]^2 Gamma[1+mu] Gamma[31+2 mu])+ord/n^2);


OpeN[Op[A,19,1]]=Sqrt[n (n-1)/2]/n ((Gamma[2 (8+mu)] Gamma[18+mu]^2)/(60822550204416000 Gamma[-1+mu]^2 Gamma[35+2 mu])+((-2+mu) Gamma[2 (8+mu)] Gamma[18+mu]^2 Gamma[-1+2 mu] ((mu+324/(35+2 mu))/(18+mu)^2-HarmonicNumber[-2+mu]+HarmonicNumber[17+mu]+(18 (17+2 mu) (HarmonicNumber[15+2 mu]-HarmonicNumber[35+2 mu]))/((17+mu) (18+mu))))/(30411275102208000 n Gamma[1-mu] Gamma[-1+mu]^2 Gamma[mu]^2 Gamma[1+mu] Gamma[35+2 mu])+ord/n^2);


(* ::Subsection::Closed:: *)
(*O(N) families*)


(* ::Text:: *)
(*ONF4*)


OpeN[ONF4[l_]]=1/n (2 Gamma[-1+l+mu]^2 Gamma[-3+l+2 mu])/(Gamma[1+l] Gamma[-1+mu]^2 Gamma[2l+2mu-3]) (1+1/n ((-2+mu) Gamma[-1+2 mu])/(Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]) (((-1+mu)^2 mu^2 \[Pi] ((-2+mu) Gamma[-1+2 mu])/(Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]) Csc[mu \[Pi]] Gamma[1+l] Gamma[-1+mu]^2 Gamma[-3+2 l+2 mu] ((5+l-2 l^2-3 mu-2 l mu+(-2+mu) (3+2 l^2-5 mu+2 mu^2+l (-5+4 mu)) \[Pi] Cot[mu \[Pi]])/((-1+l+mu)^2 Gamma[2 (-1+l+mu)])-(2 (-2+mu) (-3+2 l+2 mu) (HarmonicNumber[l]+HarmonicNumber[-4+l+2 mu]-2 HarmonicNumber[-3+2 l+2 mu]))/Gamma[-1+2 l+2 mu]))/((-2+mu)^2 (-2+l+mu) Gamma[-3+l+2 mu])+2 ((1+l^2+2 l (-1+mu)-3 mu+2 mu^2)/((-1+l+mu)^2 (-3+2 l+2 mu))-HarmonicNumber[-2+mu]+HarmonicNumber[-2+l+mu]+((-1+l) (-2+l+2 mu) (HarmonicNumber[-4+l+2 mu]-HarmonicNumber[-3+2 l+2 mu]))/((-2+l+mu) (-1+l+mu)))))+ord/n^3;


(* ::Text:: *)
(*ONF5*)


OpeN[ONF5[l_]]=Sqrt[(n+2)(n-1)/2]/n ((2 Gamma[-1+l+mu]^2 Gamma[-3+l+2 mu])/(Gamma[1+l] Gamma[-1+mu]^2 Gamma[2l+2mu-3]) (1+2/n ((-2+mu) Gamma[-1+2 mu])/(Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]) (-HarmonicNumber[-2+mu]+HarmonicNumber[-2+l+mu]+1/(-1+l+mu)^2 (mu+(-1+l)^2/(-3+2 l+2 mu))+((-1+l) (-2+l+2 mu) (HarmonicNumber[-4+l+2 mu]-HarmonicNumber[-3+2 l+2 mu]))/((-2+l+mu)(-1+l+mu))))+ord/n^2);


(* ::Text:: *)
(*ONF6*)


OpeN[ONF6[l_]]=Sqrt[n (n-1)/2]/n ((2 Gamma[-1+l+mu]^2 Gamma[-3+l+2 mu])/(Gamma[1+l] Gamma[-1+mu]^2 Gamma[2l+2mu-3]) (1+2/n ((-2+mu) Gamma[-1+2 mu])/(Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]) (-HarmonicNumber[-2+mu]+HarmonicNumber[-2+l+mu]+1/(-1+l+mu)^2 (mu+(-1+l)^2/(-3+2 l+2 mu))+((-1+l) (-2+l+2 mu) (HarmonicNumber[-4+l+2 mu]-HarmonicNumber[-3+2 l+2 mu]))/((-2+l+mu)(-1+l+mu))))+ord/n^2);


(* ::Text:: *)
(*ONF7*)


OpeN[ONF7[l_]]=(2 (-1+mu)^2 mu^2 Gamma[2+l]^2 Gamma[-1+2 mu]^2)/((1+l) (2+l) (-3+mu)^2  Gamma[3+2 l] Gamma[1-mu]^2 Gamma[mu]^4 Gamma[1+mu]^2 n^2)+ord/n^3;


OpeN[Op[S,0,1],Op[S,0,1],ONF7[l_]]=(2 Gamma[2+l]^2 Gamma[3+l])/(Gamma[1+l] Gamma[3+2 l])+ord/n;


(* ::Subsection::Closed:: *)
(*Of three O(N) operators*)


OpeN[Op[S,0,1],Op[S,0,1],Op[S,0,1]]=(4 (-1+mu) mu (-3+2 mu)^2 Gamma[-1+2 mu] (1+1/n 2 ((6 (-2+mu) (-2+2 mu) (-1+2 mu) Gamma[-1+2 mu] (-(2/(-4+2 mu))+\[Pi] Cot[mu \[Pi]]+HarmonicNumber[-4+2 mu]))/((-4+2 mu) Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(3 (-2+mu) Gamma[-1+2 mu] (3-4 mu+16/(-4+2 mu)^2+6/(-4+2 mu)+2/(-2+2 mu)+1/(4-2 mu) (4+2 mu (-3+2 mu)) (\[Pi] Cot[mu \[Pi]]+HarmonicNumber[-3+2 mu])))/(Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(6 (-2+mu) mu (-2+2 mu) Gamma[-1+2 mu] (\[Pi]^2-6 PolyGamma[1,1/2 (-2+2 mu)]))/(Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+(4 (-2+mu) mu (-3+2 mu) (-2+2 mu) Gamma[-1+2 mu] (-(\[Pi]^2/6)-HarmonicNumber[-4+2 mu] (2 \[Pi] Cot[mu \[Pi]]+HarmonicNumber[-4+2 mu])-PolyGamma[1,-3+2 mu]+6 PolyGamma[1,1/2 (-2+2 mu)]))/((-4+2 mu)^2 Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu]))))/((-2+mu) n Gamma[1-mu] Gamma[mu]^2 Gamma[1+mu])+ord/n^3;


OpeN[Op[S,0,1],Op[S,0,1],Op[S,0,2]]=2+ord/n;


OpeN[Op[S,0,1],Op[S,0,1],Op[S,0,3]]=(4 (-3+mu))/((-5+mu) mu)+ord/n;


OpeN[Op[S,0,1],Op[S,0,1],Op[S,0,6]]=(18 (-4+mu) (-3+mu)^2)/((-7+mu) (-6+mu) mu (1+mu) (-7+2 mu))+ord/n;


OpeN[Op[S,0,1],Op[S,0,1],Op[S,2,3]]=6/5+ord/n;


(* ::Section::Closed:: *)
(*Crossing matrices*)


(* ::Subsection::Closed:: *)
(*Involving only S*)


crossingM[S,S,S,S]={{S},{S},{{1}}};


(* ::Subsection::Closed:: *)
(*Involving V*)


crossingM[S,S,V,V]={{S},{V},{{1}}};crossingM[S,V,S,V]={{V},{V},{{1}}};crossingM[S,V,V,S]={{V},{V},{{1}}};crossingM[V,S,S,V]={{V},{S},{{1}}};crossingM[V,S,V,S]={{V},{V},{{1}}};crossingM[V,V,S,S]={{S},{V},{{1}}};


crossingM[V,V,V,V]={{S,T,A},{S,T,A},{{1/n,Sqrt[(n+2)(n-1)]/(Sqrt[2] n),-Sqrt[((-1+n)/(2n))]},{Sqrt[(n+2)(n-1)]/(Sqrt[2] n),1/2-1/n,1/2 Sqrt[(2+n)/n]},{-Sqrt[((-1+n)/(2n))],1/2 Sqrt[(2+n)/n],1/2}}};


(* ::Subsection::Closed:: *)
(*Involving A*)


crossingM[S,S,A,A]={{S},{A},{{1}}};crossingM[S,A,S,A]={{A},{A},{{1}}};crossingM[S,A,A,S]={{A},{A},{{1}}};crossingM[A,S,S,A]={{A},{S},{{1}}};crossingM[A,S,A,S]={{A},{A},{{1}}};crossingM[A,A,S,S]={{S},{A},{{1}}};


crossingM[A,A,A,S]={{A},{A},{{-1}}};crossingM[A,A,S,A]={{A},{A},{{-1}}};crossingM[A,S,A,A]={{A},{A},{{-1}}};crossingM[S,A,A,A]={{A},{A},{{-1}}};


crossingM[V,V,A,A]={{"S","T","A"},{"V","H3","A3"},{{Sqrt[2]/Sqrt[(-1+n) n],(Sqrt[2/3] Sqrt[-4+n^2])/Sqrt[(-1+n) n],Sqrt[(-2+n)/n]/Sqrt[3]},{-(Sqrt[((4-4 n-n^2+n^3)/n)]/(Sqrt[2] (-1+n))),-((-4+n)/(Sqrt[6] Sqrt[(-1+n)/n] n)),Sqrt[(2+n)/n]/Sqrt[3]},{Sqrt[(-2+n)/(-1+n)]/Sqrt[2],-((2+n)/(Sqrt[6] Sqrt[-2+n+n^2])),1/Sqrt[3]}}};


crossingM[V,A,V,A]={{"V","H3","A3"},{"V","H3","A3"},{{1/(-1+n),Sqrt[-4+n^2]/(Sqrt[3] (-1+n)),-((Sqrt[2/3] Sqrt[2-3 n+n^2])/(-1+n))},{Sqrt[-4+n^2]/(Sqrt[3] (-1+n)),(-5+2 n)/(3 (-1+n)),1/3 Sqrt[2] Sqrt[(2+n)/(-1+n)]},{-((Sqrt[2/3] (-2+n))/Sqrt[2-3 n+n^2]),(Sqrt[2] Sqrt[-2+n+n^2])/(3 (-1+n)),1/3}}};


crossingM[V,A,A,V]={{"V","H3","A3"},{"S","T","A"},{{Sqrt[2]/Sqrt[(-1+n) n],-((2+n)/(Sqrt[2] Sqrt[(n (-2+n+n^2))/(-2+n)])),(-2+n)/(Sqrt[2] Sqrt[2-3 n+n^2])},{Sqrt[2/3] Sqrt[(-4+n^2)/((-1+n) n)],-((-4+n)/(Sqrt[6] Sqrt[(-1+n)/n] n)),-(Sqrt[((2+n)/(-1+n))]/Sqrt[6])},{Sqrt[(-2+n)/n]/Sqrt[3],(2+n)/(Sqrt[3] n Sqrt[(2+n)/n]),1/Sqrt[3]}}};


crossingM[A,V,V,A]={{"V","H3","A3"},{"S","T","A"},{{Sqrt[2]/Sqrt[(-1+n) n],-((2+n)/(Sqrt[2] Sqrt[(n (-2+n+n^2))/(-2+n)])),(-2+n)/(Sqrt[2] Sqrt[2-3 n+n^2])},{Sqrt[2/3] Sqrt[(-4+n^2)/((-1+n) n)],-((-4+n)/(Sqrt[6] Sqrt[(-1+n)/n] n)),-(Sqrt[((2+n)/(-1+n))]/Sqrt[6])},{Sqrt[(-2+n)/n]/Sqrt[3],(2+n)/(Sqrt[3] n Sqrt[(2+n)/n]),1/Sqrt[3]}}};


crossingM[A,V,A,V]={{"V","H3","A3"},{"V","H3","A3"},{{1/(-1+n),Sqrt[-4+n^2]/(Sqrt[3] (-1+n)),-((Sqrt[2/3] Sqrt[2-3 n+n^2])/(-1+n))},{Sqrt[-4+n^2]/(Sqrt[3] (-1+n)),(-5+2 n)/(3 (-1+n)),1/3 Sqrt[2] Sqrt[(2+n)/(-1+n)]},{-((Sqrt[2/3] (-2+n))/Sqrt[2-3 n+n^2]),(Sqrt[2] Sqrt[-2+n+n^2])/(3 (-1+n)),1/3}}};


crossingM[A,A,V,V]={{"S","T","A"},{"V","H3","A3"},{{Sqrt[2]/Sqrt[(-1+n) n],(Sqrt[2/3] Sqrt[-4+n^2])/Sqrt[(-1+n) n],Sqrt[(-2+n)/n]/Sqrt[3]},{-(Sqrt[((4-4 n-n^2+n^3)/n)]/(Sqrt[2] (-1+n))),-((-4+n)/(Sqrt[6] Sqrt[(-1+n)/n] n)),Sqrt[(2+n)/n]/Sqrt[3]},{Sqrt[(-2+n)/(-1+n)]/Sqrt[2],-((2+n)/(Sqrt[6] Sqrt[-2+n+n^2])),1/Sqrt[3]}}};


crossingM[A,A,A,A]={{S,T,A,YT[{1,1,1,1}],B4,YT[{2,1,1}]},{S,T,A,YT[{1,1,1,1}],B4,YT[{2,1,1}]},{{2/((-1+n) n),(Sqrt[2] Sqrt[-2+n+n^2])/((-1+n) n),-(Sqrt[2]/Sqrt[(-1+n) n]),((-3+n) (-2+n))/(Sqrt[6] Sqrt[n (-6+11 n-6 n^2+n^3)]),Sqrt[n (-6-7 n+n^3)]/(Sqrt[3] (-1+n) n),-(((-3+n) (2+n))/(Sqrt[2] Sqrt[n (6-5 n-2 n^2+n^3)]))},{(Sqrt[2] (2+n))/(n Sqrt[-2+n+n^2]),(-8+n^2)/(2 (-2+n) n),-(((-4+n) Sqrt[n (2+n)])/(2 (-2+n) n)),-(Sqrt[n (2+n) (6-5 n+n^2)]/(Sqrt[3] (-2+n) n)),(-4+n)/(Sqrt[6] (-2+n) Sqrt[((-1+n) n)/(-3-2 n+n^2)]),(2 Sqrt[(-3+n) n])/((-2+n) n)},{-(Sqrt[2]/Sqrt[(-1+n) n]),-(((-4+n) Sqrt[(2+n)/n])/(2 (-2+n))),1/2,Sqrt[6-5 n+n^2]/(Sqrt[3] (2-n)),Sqrt[(-6-7 n+n^3)/(-1+n)]/(Sqrt[6] (-2+n)),0},{Sqrt[n (-6+11 n-6 n^2+n^3)]/(Sqrt[6] (-1+n) n),-((-3+n)/(Sqrt[3] Sqrt[(n (6-5 n+n^2))/(2+n)])),-((-3+n)/(Sqrt[3] Sqrt[6-5 n+n^2])),1/6,Sqrt[(2+3 n+n^2)/(2-3 n+n^2)]/(3 Sqrt[2]),Sqrt[(2+n)/(-2+n)]/(2 Sqrt[3])},{Sqrt[n (-6-7 n+n^3)]/(Sqrt[3] (-1+n) n),(-4+n)/(Sqrt[6] (-2+n) Sqrt[((-1+n) n)/(-3-2 n+n^2)]),Sqrt[(-6-7 n+n^3)/(-1+n)]/(Sqrt[6] (-2+n)),((1+n) (2+n) Sqrt[(2-3 n+n^2)/(2+3 n+n^2)])/(3 Sqrt[2] (-2+n) (-1+n)),(11-6 n+n^2)/(6-9 n+3 n^2),((-4+n) (1+n))/(Sqrt[6] (-2+n) Sqrt[-1+n^2])},{-(Sqrt[-5+6/n-2 n+n^2]/(Sqrt[2] (-1+n))),(2 Sqrt[(-3+n) n])/((-2+n) n),0,(2+n)/(2 Sqrt[3] Sqrt[-4+n^2]),((-4+n) Sqrt[(1+n)/(-1+n)])/(Sqrt[6] (-2+n)),1/2}}};


(* ::Subsection::Closed:: *)
(*Including T*)


crossingM[S,S,T,T]={{S},{T},{{1}}};crossingM[S,T,S,T]={{T},{T},{{1}}};crossingM[S,T,T,S]={{T},{T},{{1}}};crossingM[T,S,S,T]={{T},{S},{{1}}};crossingM[T,S,T,S]={{T},{T},{{1}}};crossingM[T,T,S,S]={{S},{T},{{1}}};


crossingM[T,T,T,S]={{T},{T},{{1}}};crossingM[T,T,S,T]={{T},{T},{{1}}};crossingM[T,S,T,T]={{T},{T},{{1}}};crossingM[S,T,T,T]={{T},{T},{{1}}};


crossingM[V,V,T,T]={{"S","T","A"},{"V","H3","T3"},{{Sqrt[2]/Sqrt[-2+n+n^2],(Sqrt[2/3] Sqrt[2-3 n+n^2])/(-1+n),(4+n)/(Sqrt[3] Sqrt[8+6 n+n^2])},{Sqrt[(-8+2 n+n^2)/(-2+n+n^2)]/Sqrt[2],-(Sqrt[-4+3 n+n^2]/(Sqrt[6] (-1+n))),Sqrt[-4+n^2]/(Sqrt[3] (2+n))},{-(n/(Sqrt[2] Sqrt[-2+n+n^2])),-((-2+n)/(Sqrt[6] Sqrt[2-3 n+n^2])),(4+n)/(Sqrt[3] Sqrt[8+6 n+n^2])}}};


crossingM[V,T,V,T]={{"V","H3","T3"},{"V","H3","T3"},{{(-2+n)/((-1+n) (2+n)),-((n Sqrt[-4+n^2])/(Sqrt[3] (-1+n) (2+n))),(Sqrt[2/3] n Sqrt[-4+3 n+n^2])/((-1+n) (2+n))},{-((n Sqrt[-4+n^2])/(Sqrt[3] (-1+n) (2+n))),(-1+2 n)/(3 (-1+n)),(Sqrt[2] (4+n) Sqrt[(-4+n^2)/(-4+3 n+n^2)])/(3 (2+n))},{(Sqrt[2/3] n Sqrt[-4+3 n+n^2])/((-1+n) (2+n)),(Sqrt[2] (-2+n) Sqrt[(-4+3 n+n^2)/(-4+n^2)])/(3 (-1+n)),(-2+n)/(3 (2+n))}}};


crossingM[T,V,V,T]={{"V","H3","T3"},{"S","T","A"},{{Sqrt[2]/Sqrt[-2+n+n^2],Sqrt[(-8+2 n+n^2)/(-2+n+n^2)]/Sqrt[2],-(n/(Sqrt[2] Sqrt[-2+n+n^2]))},{Sqrt[2/3] Sqrt[(-2+n)/(-1+n)],-((4+n)/(Sqrt[6] Sqrt[-4+3 n+n^2])),-(Sqrt[((-2+n)/(-1+n))]/Sqrt[6])},{Sqrt[(4+n)/(2+n)]/Sqrt[3],(-2+n)/(Sqrt[3] n Sqrt[(-4+n^2)/n^2]),Sqrt[(4+n)/(2+n)]/Sqrt[3]}}};


crossingM[V,T,T,V]={{"V","H3","T3"},{"S","T","A"},{{Sqrt[2]/Sqrt[-2+n+n^2],Sqrt[(-8+2 n+n^2)/(-2+n+n^2)]/Sqrt[2],-(n/(Sqrt[2] Sqrt[-2+n+n^2]))},{Sqrt[2/3] Sqrt[(-2+n)/(-1+n)],-((4+n)/(Sqrt[6] Sqrt[-4+3 n+n^2])),-(Sqrt[((-2+n)/(-1+n))]/Sqrt[6])},{Sqrt[(4+n)/(2+n)]/Sqrt[3],(-2+n)/(Sqrt[3] n Sqrt[(-4+n^2)/n^2]),Sqrt[(4+n)/(2+n)]/Sqrt[3]}}};


crossingM[T,V,T,V]={{"V","H3","T3"},{"V","H3","T3"},{{(-2+n)/((-1+n) (2+n)),-((n Sqrt[-4+n^2])/(Sqrt[3] (-1+n) (2+n))),(Sqrt[2/3] n Sqrt[-4+3 n+n^2])/((-1+n) (2+n))},{-((n Sqrt[-4+n^2])/(Sqrt[3] (-1+n) (2+n))),(-1+2 n)/(3 (-1+n)),(Sqrt[2] (4+n) Sqrt[(-4+n^2)/(-4+3 n+n^2)])/(3 (2+n))},{(Sqrt[2/3] n Sqrt[-4+3 n+n^2])/((-1+n) (2+n)),(Sqrt[2] (-2+n) Sqrt[(-4+3 n+n^2)/(-4+n^2)])/(3 (-1+n)),(-2+n)/(3 (2+n))}}};


crossingM[T,T,V,V]={{"S","T","A"},{"V","H3","T3"},{{Sqrt[2]/Sqrt[-2+n+n^2],(Sqrt[2/3] Sqrt[2-3 n+n^2])/(-1+n),(4+n)/(Sqrt[3] Sqrt[8+6 n+n^2])},{Sqrt[(-8+2 n+n^2)/(-2+n+n^2)]/Sqrt[2],-(Sqrt[-4+3 n+n^2]/(Sqrt[6] (-1+n))),Sqrt[-4+n^2]/(Sqrt[3] (2+n))},{-(n/(Sqrt[2] Sqrt[-2+n+n^2])),-((-2+n)/(Sqrt[6] Sqrt[2-3 n+n^2])),(4+n)/(Sqrt[3] Sqrt[8+6 n+n^2])}}};


crossingM[T,T,T,T]={{S,T,A,Tm[4],Hm[4],B4},{S,T,A,Tm[4],Hm[4],B4},{{2/((-1+n) (2+n)),Sqrt[2]/Sqrt[(-1+n) (2+n)],-((Sqrt[2] n)/(Sqrt[(-1+n) n] (2+n))),Sqrt[(-1+n) n (1+n) (6+n)]/(Sqrt[6] (-1+n) (2+n)),-(Sqrt[(-2+n) (-1+n) (1+n) (4+n)]/(Sqrt[2] (-1+n) (2+n))),Sqrt[(-3+n) n (1+n) (2+n)]/(Sqrt[3] (-1+n) (2+n))},{Sqrt[2]/Sqrt[(-1+n) (2+n)],(-24+4 n+n^2)/(2 (-2+n) (4+n)),-(Sqrt[n]/(2 Sqrt[2+n])),Sqrt[n (1+n) (6+n)]/(Sqrt[3] Sqrt[2+n] (4+n)),(2 Sqrt[1+n])/Sqrt[(-2+n) (2+n) (4+n)],-(Sqrt[(-3+n) n (1+n)]/(Sqrt[6] (-2+n) Sqrt[-1+n]))},{-((Sqrt[2] n)/(Sqrt[(-1+n) n] (2+n))),-(Sqrt[n]/(2 Sqrt[2+n])),1/2,Sqrt[(1+n) (6+n)]/(Sqrt[3] (2+n)),0,-(Sqrt[(-3+n) (1+n)]/(Sqrt[6] Sqrt[(-1+n) (2+n)]))},{Sqrt[(-1+n) n (1+n) (6+n)]/(Sqrt[6] (-1+n) (2+n)),Sqrt[n (1+n) (6+n)]/(Sqrt[3] Sqrt[2+n] (4+n)),Sqrt[(1+n) (6+n)]/(Sqrt[3] (2+n)),((-2+n) n)/(6 (2+n) (4+n)),Sqrt[(-2+n) n (6+n)]/(2 Sqrt[3] (2+n) Sqrt[4+n]),Sqrt[(-3+n) (6+n)]/(3 Sqrt[2] Sqrt[(-1+n) (2+n)])},{-(Sqrt[(-2+n) (-1+n) (1+n) (4+n)]/(Sqrt[2] (-1+n) (2+n))),(2 Sqrt[1+n])/Sqrt[(-2+n) (2+n) (4+n)],0,Sqrt[(-2+n) n (6+n)]/(2 Sqrt[3] (2+n) Sqrt[4+n]),1/2,Sqrt[(-3+n) n (4+n)]/(Sqrt[6] Sqrt[(-2+n) (-1+n) (2+n)])},{Sqrt[(-3+n) n (1+n) (2+n)]/(Sqrt[3] (-1+n) (2+n)),-(Sqrt[(-3+n) n (1+n)]/(Sqrt[6] (-2+n) Sqrt[-1+n])),-(Sqrt[(-3+n) (1+n)]/(Sqrt[6] Sqrt[(-1+n) (2+n)])),Sqrt[(-3+n) (6+n)]/(3 Sqrt[2] Sqrt[(-1+n) (2+n)]),Sqrt[(-3+n) n (4+n)]/(Sqrt[6] Sqrt[(-2+n) (-1+n) (2+n)]),(3-2 n+n^2)/(3 (-2+n) (-1+n))}}};


(* ::Subsection::Closed:: *)
(*Involving both T and A*)


crossingM[T,T,T,A]={{"A","T","H4"},{"A","T","H4"},{{-(n/(2 (2+n))),1/2 Sqrt[(4+n)/(2+n)],-(Sqrt[4+5 n+n^2]/(Sqrt[2] (2+n)))},{(4+n)/(2 Sqrt[8+6 n+n^2]),-(1/2),-(Sqrt[((1+n)/(2+n))]/Sqrt[2])},{-(((1+n) (4+n))/(Sqrt[2] (2+n) Sqrt[4+5 n+n^2])),-((1+n)/(Sqrt[2] Sqrt[2+3 n+n^2])),-(1/(2+n))}}};


crossingM[T,T,A,T]={{"A","T","H4"},{"A","T","H4"},{{-(n/(2 (2+n))),-(1/2) Sqrt[(4+n)/(2+n)],-(Sqrt[4+5 n+n^2]/(Sqrt[2] (2+n)))},{-((4+n)/(2 Sqrt[8+6 n+n^2])),-(1/2),Sqrt[(1+n)/(2+n)]/Sqrt[2]},{-(((1+n) (4+n))/(Sqrt[2] (2+n) Sqrt[4+5 n+n^2])),(1+n)/(Sqrt[2] Sqrt[2+3 n+n^2]),-(1/(2+n))}}};


crossingM[T,A,T,T]={{"A","T","H4"},{"A","T","H4"},{{-(n/(2 (2+n))),1/2 Sqrt[(4+n)/(2+n)],-(Sqrt[4+5 n+n^2]/(Sqrt[2] (2+n)))},{(4+n)/(2 Sqrt[8+6 n+n^2]),-(1/2),-(Sqrt[((1+n)/(2+n))]/Sqrt[2])},{-(((1+n) (4+n))/(Sqrt[2] (2+n) Sqrt[4+5 n+n^2])),-((1+n)/(Sqrt[2] Sqrt[2+3 n+n^2])),-(1/(2+n))}}};


crossingM[A,T,T,T]={{"A","T","H4"},{"A","T","H4"},{{-(n/(2 (2+n))),-(1/2) Sqrt[(4+n)/(2+n)],-(Sqrt[4+5 n+n^2]/(Sqrt[2] (2+n)))},{-((4+n)/(2 Sqrt[8+6 n+n^2])),-(1/2),Sqrt[(1+n)/(2+n)]/Sqrt[2]},{-(((1+n) (4+n))/(Sqrt[2] (2+n) Sqrt[4+5 n+n^2])),(1+n)/(Sqrt[2] Sqrt[2+3 n+n^2]),-(1/(2+n))}}};


crossingM[T,T,A,A]={{"S","T","B4","A"},{"A","T","Y211","H4"},{{Sqrt[2]/Sqrt[-2+n+n^2],-(((-4+n) Sqrt[8+6 n+n^2])/(2 (-2+n) (2+n))),-((n Sqrt[(-6-7 n+n^3)/(-1+n)])/(Sqrt[2] (-2+n) (2+n))),n/(2 Sqrt[-4+n^2])},{Sqrt[2]/Sqrt[(-1+n) n],-(1/2) Sqrt[(4+n)/n],Sqrt[n (3-n-3 n^2+n^3)]/(Sqrt[2] (-1+n) n),1/2 Sqrt[(-2+n)/n]},{(-3+n)/(Sqrt[2] Sqrt[3-4 n+n^2]),Sqrt[-12+n+n^2]/(2 (-2+n)),Sqrt[(1+n)/(-1+n)]/(Sqrt[2] (-2+n)),Sqrt[6-5 n+n^2]/(2 (-2+n))},{((-2+n) (1+n) (4+n))/(Sqrt[2] Sqrt[n (16+4 n-20 n^2-5 n^3+4 n^4+n^5)]),-(((-4+n) (1+n))/(2 Sqrt[n (-4-4 n+n^2+n^3)])),-((4+n)/(Sqrt[2] (2+n) Sqrt[(n (8-10 n+n^2+n^3))/(-6-n+n^2)])),-(((1+n) (4+n))/(2 Sqrt[n (8+14 n+7 n^2+n^3)]))}}};


crossingM[T,A,T,A]={{"A","T","Y211","H4"},{"A","T","Y211","H4"},{{(-8+n^2)/(2 (-2+n) (2+n)),-(1/2) Sqrt[n/(2+n)],-((n Sqrt[-6-n+n^2])/(2 (-2+n) (2+n))),Sqrt[n (-8-6 n+3 n^2+n^3)]/(2 (-2+n) (2+n))},{-(1/2) Sqrt[n/(2+n)],(2+n)/(2 n),-(1/2) Sqrt[(-3+n)/n],Sqrt[(-8-6 n+3 n^2+n^3)/(2+n)]/(2 n)},{-((n Sqrt[-6-n+n^2])/(2 (-2+n) (2+n))),-((-3+n)/(2 Sqrt[(-3+n) n])),(-1+n)/(2 (-2+n)),(-3+n)/(2 (-2+n) Sqrt[(n (-6-n+n^2))/(-8-6 n+3 n^2+n^3)])},{((1+n) (4+n) Sqrt[n/(-8-6 n+3 n^2+n^3)])/(2 (2+n)),((-2+n) (1+n) (4+n))/(2 n Sqrt[-16-20 n+5 n^3+n^4]),((1+n) (4+n) Sqrt[(n (-6-n+n^2))/(-8-6 n+3 n^2+n^3)])/(2 n (2+n)),(-4-n+n^2)/(2 n (2+n))}}};


crossingM[T,A,A,T]={{"A","T","Y211","H4"},{"S","T","B4","A"},{{Sqrt[2]/Sqrt[-2+n+n^2],Sqrt[2]/Sqrt[(-1+n) n],Sqrt[(-3+n)/(-1+n)]/Sqrt[2],1/(Sqrt[2] Sqrt[(n (-2+n+n^2))/(-8-6 n+3 n^2+n^3)])},{-(((-4+n) Sqrt[8+6 n+n^2])/(2 (-2+n) (2+n))),-(1/2) Sqrt[(4+n)/n],Sqrt[-12+n+n^2]/(2 (-2+n)),-(((-4+n) Sqrt[(-4-4 n+n^2+n^3)/n])/(2 (-2+n) (2+n)))},{-(((-3+n) n (1+n))/(Sqrt[2] (-2+n) Sqrt[6+n-7 n^2-n^3+n^4])),((-3+n) (1+n))/(Sqrt[2] Sqrt[n (3-n-3 n^2+n^3)]),(1+n)/(Sqrt[2] (-2+n) Sqrt[-1+n^2]),-((-3+n)/(Sqrt[2] (-2+n) (-1+n) Sqrt[(n (-6-n+n^2))/(8-10 n+n^2+n^3)]))},{n/(2 Sqrt[-4+n^2]),1/2 Sqrt[(-2+n)/n],Sqrt[6-5 n+n^2]/(2 (-2+n)),-(Sqrt[((8+14 n+7 n^2+n^3)/n)]/(2 (2+n)))}}};


crossingM[A,T,T,A]={{"A","T","Y211","H4"},{"S","T","B4","A"},{{Sqrt[2]/Sqrt[-2+n+n^2],Sqrt[2]/Sqrt[(-1+n) n],Sqrt[(-3+n)/(-1+n)]/Sqrt[2],1/(Sqrt[2] Sqrt[(n (-2+n+n^2))/(-8-6 n+3 n^2+n^3)])},{-(((-4+n) Sqrt[8+6 n+n^2])/(2 (-2+n) (2+n))),-(1/2) Sqrt[(4+n)/n],Sqrt[-12+n+n^2]/(2 (-2+n)),-(((-4+n) Sqrt[(-4-4 n+n^2+n^3)/n])/(2 (-2+n) (2+n)))},{-(((-3+n) n (1+n))/(Sqrt[2] (-2+n) Sqrt[6+n-7 n^2-n^3+n^4])),((-3+n) (1+n))/(Sqrt[2] Sqrt[n (3-n-3 n^2+n^3)]),(1+n)/(Sqrt[2] (-2+n) Sqrt[-1+n^2]),-((-3+n)/(Sqrt[2] (-2+n) (-1+n) Sqrt[(n (-6-n+n^2))/(8-10 n+n^2+n^3)]))},{n/(2 Sqrt[-4+n^2]),1/2 Sqrt[(-2+n)/n],1/2 Sqrt[(-3+n)/(-2+n)],-(1/(2 Sqrt[(n (2+n))/(4+5 n+n^2)]))}}};


crossingM[A,T,A,T]={{"A","T","Y211","H4"},{"A","T","Y211","H4"},{{(-8+n^2)/(2 (-2+n) (2+n)),-(1/2) Sqrt[n/(2+n)],-((n Sqrt[-6-n+n^2])/(2 (-2+n) (2+n))),Sqrt[n (-8-6 n+3 n^2+n^3)]/(2 (-2+n) (2+n))},{-(1/2) Sqrt[n/(2+n)],(2+n)/(2 n),-(1/2) Sqrt[(-3+n)/n],Sqrt[(-8-6 n+3 n^2+n^3)/(2+n)]/(2 n)},{-((n Sqrt[-6-n+n^2])/(2 (-2+n) (2+n))),-((-3+n)/(2 Sqrt[(-3+n) n])),(-1+n)/(2 (-2+n)),(-3+n)/(2 (-2+n) Sqrt[(n (-6-n+n^2))/(-8-6 n+3 n^2+n^3)])},{((1+n) (4+n) Sqrt[n/(-8-6 n+3 n^2+n^3)])/(2 (2+n)),((-2+n) (1+n) (4+n))/(2 n Sqrt[-16-20 n+5 n^3+n^4]),((1+n) (4+n) Sqrt[(n (-6-n+n^2))/(-8-6 n+3 n^2+n^3)])/(2 n (2+n)),(-4-n+n^2)/(2 n (2+n))}}};


crossingM[A,A,T,T]={{"S","T","B4","A"},{"A","T","Y211","H4"},{{Sqrt[2]/Sqrt[-2+n+n^2],-(((-4+n) Sqrt[8+6 n+n^2])/(2 (-2+n) (2+n))),-((n Sqrt[(-6-7 n+n^3)/(-1+n)])/(Sqrt[2] (-2+n) (2+n))),n/(2 Sqrt[-4+n^2])},{Sqrt[2]/Sqrt[(-1+n) n],-(1/2) Sqrt[(4+n)/n],Sqrt[n (3-n-3 n^2+n^3)]/(Sqrt[2] (-1+n) n),1/2 Sqrt[(-2+n)/n]},{(-3+n)/(Sqrt[2] Sqrt[3-4 n+n^2]),Sqrt[-12+n+n^2]/(2 (-2+n)),Sqrt[(1+n)/(-1+n)]/(Sqrt[2] (-2+n)),Sqrt[6-5 n+n^2]/(2 (-2+n))},{((-2+n) (1+n) (4+n))/(Sqrt[2] Sqrt[n (16+4 n-20 n^2-5 n^3+4 n^4+n^5)]),-(((-4+n) (1+n))/(2 Sqrt[n (-4-4 n+n^2+n^3)])),-((4+n)/(Sqrt[2] (2+n) Sqrt[(n (8-10 n+n^2+n^3))/(-6-n+n^2)])),-(((1+n) (4+n))/(2 Sqrt[n (8+14 n+7 n^2+n^3)]))}}};


crossingM[A,A,A,T]={{"A","T","Y211"},{"A","T","Y211"},{{-((-4+n)/(2 (-2+n))),n/(2 Sqrt[(-2+n) n]),Sqrt[(-3+n) n]/(Sqrt[2] (-2+n))},{1/2 Sqrt[n/(-2+n)],-(1/2),Sqrt[6-5 n+n^2]/(Sqrt[2] (-2+n))},{Sqrt[(-3+n) n]/(Sqrt[2] (-2+n)),(-3+n)/(Sqrt[2] Sqrt[6-5 n+n^2]),-(1/(-2+n))}}};


crossingM[A,A,T,A]={{"A","T","Y211"},{"A","T","Y211"},{{-((-4+n)/(2 (-2+n))),-(n/(2 Sqrt[(-2+n) n])),Sqrt[(-3+n) n]/(Sqrt[2] (-2+n))},{-(1/2) Sqrt[n/(-2+n)],-(1/2),-(Sqrt[6-5 n+n^2]/(Sqrt[2] (-2+n)))},{Sqrt[(-3+n) n]/(Sqrt[2] (-2+n)),-((-3+n)/(Sqrt[2] Sqrt[6-5 n+n^2])),-(1/(-2+n))}}};


crossingM[A,T,A,A]={{"A","T","Y211"},{"A","T","Y211"},{{-((-4+n)/(2 (-2+n))),n/(2 Sqrt[(-2+n) n]),Sqrt[(-3+n) n]/(Sqrt[2] (-2+n))},{1/2 Sqrt[n/(-2+n)],-(1/2),Sqrt[6-5 n+n^2]/(Sqrt[2] (-2+n))},{Sqrt[(-3+n) n]/(Sqrt[2] (-2+n)),(-3+n)/(Sqrt[2] Sqrt[6-5 n+n^2]),-(1/(-2+n))}}};


crossingM[T,A,A,A]={{"A","T","Y211"},{"A","T","Y211"},{{-((-4+n)/(2 (-2+n))),-(n/(2 Sqrt[(-2+n) n])),Sqrt[(-3+n) n]/(Sqrt[2] (-2+n))},{-(1/2) Sqrt[n/(-2+n)],-(1/2),-(Sqrt[6-5 n+n^2]/(Sqrt[2] (-2+n)))},{Sqrt[(-3+n) n]/(Sqrt[2] (-2+n)),-((-3+n)/(Sqrt[2] Sqrt[6-5 n+n^2])),-(1/(-2+n))}}};


crossingM[T,T,A,S]={{A},{T},{{-1}}};crossingM[T,T,S,A]={{A},{T},{{1}}};crossingM[T,A,T,S]={{T},{T},{{-1}}};crossingM[T,A,S,T]={{T},{A},{{1}}};crossingM[T,S,T,A]={{T},{T},{{-1}}};crossingM[T,S,A,T]={{T},{A},{{-1}}};crossingM[A,T,T,S]={{T},{A},{{-1}}};crossingM[A,T,S,T]={{T},{T},{{-1}}};crossingM[A,S,T,T]={{A},{T},{{-1}}};crossingM[S,T,T,A]={{T},{A},{{1}}};crossingM[S,T,A,T]={{T},{T},{{-1}}};crossingM[S,A,T,T]={{A},{T},{{1}}};


crossingM[T,A,A,S]={{A},{T},{{1}}};crossingM[T,A,S,A]={{A},{A},{{1}}};crossingM[T,S,A,A]={{T},{A},{{1}}};crossingM[A,T,A,S]={{A},{A},{{1}}};crossingM[A,T,S,A]={{A},{T},{{1}}};crossingM[A,A,T,S]={{T},{A},{{1}}};crossingM[A,A,S,T]={{T},{A},{{1}}};crossingM[A,S,T,A]={{A},{T},{{1}}};crossingM[A,S,A,T]={{A},{A},{{1}}};crossingM[S,T,A,A]={{T},{A},{{1}}};crossingM[S,A,T,A]={{A},{A},{{1}}};crossingM[S,A,A,T]={{A},{T},{{1}}};


(* ::Section::Closed:: *)
(*End*)


End[]
EndPackage[]

